Optimal Beamforming for Bistatic MIMO Sensing

This paper considers the beamforming optimization for sensing a point-like scatterer using a bistatic multiple-input multiple-output (MIMO) orthogonal frequency-division multiplexing (OFDM) radar, which could be part of a joint communication and sensing system. The goal is to minimize the Cram\'er-Rao bound on the target position's estimation error, where the radar already knows an approximate position that is taken into account in the optimization. The optimization considers multiple subcarriers, and permits beamforming with more than one beam per subcarrier. We discuss the properties of optimal beamforming solutions, including the case of a known channel gain. Numerical results show that beamforming with at most one beam per subcarrier is optimal for certain parameters, but for other parameters, optimal solutions need two beams on some subcarriers. In addition, the degree of freedom which end of the bistatic radar should transmit and receive in a bidirectional radar is considered.

==> anc/PEB_normal-1.tsv <==
-13	13
-9.79882842167319	-0.69427059599478
-10	-0.788506473311957
-10.3333333333333	-0.788795713313339
-10.6666666666667	-0.59355548438606
-10.724335575657	-0.533333333333335
-10.8801780985397	-0.266666666666666
-10.9230870008282	0
-10.8801780985397	0.266666666666666
-10.724335575657	0.533333333333335
-10.6666666666667	0.593555484386059
-10.3333333333333	0.788795713313339
-10	0.788506473311957
-9.79882842167319	0.69427059599478
-13	41
8.86905836379427	0.800000000000001
8.83771241995874	1.06666666666667
8.8867533363762	1.33333333333333
9	1.5576593527013
9.03256102772699	1.6
9.33333333333333	1.8549416536093
9.36366612717426	1.86666666666667
9.66666666666667	1.97390540031654
10	1.98813443327072
10.3333333333333	1.90939112399814
10.4145836263789	1.86666666666667
10.6666666666667	1.72624394532412
10.8004850272963	1.6
11	1.34692765589665
11.0079855784475	1.33333333333333
11.1180100217674	1.06666666666667
11.1580204986663	0.800000000000001
11.1299849458123	0.533333333333335
11.0237388671201	0.266666666666666
11	0.204649926055782
10.9345084555421	0
11	-0.204649926055782
11.0237388671201	-0.266666666666666
11.1299849458123	-0.533333333333335
11.1580204986663	-0.800000000000001
11.1180100217674	-1.06666666666667
11.0079855784475	-1.33333333333333
11	-1.34692765589666
10.8004850272963	-1.6
10.6666666666667	-1.72624394532412
10.4145836263789	-1.86666666666667
10.3333333333333	-1.90939112399814
10	-1.98813443327072
9.66666666666667	-1.97390540031654
9.36366612717426	-1.86666666666667
9.33333333333333	-1.8549416536093
9.03256102772699	-1.6
9	-1.5576593527013
8.8867533363762	-1.33333333333333
8.83771241995874	-1.06666666666667
8.86905836379427	-0.800000000000001
-12	19
-9.67943977252708	-0.789781515311673
-9.70125384962152	-0.800000000000001
-10	-0.996971215132449
-10.3333333333333	-1.00781021708607
-10.6666666666667	-0.872326624004797
-10.7588741215014	-0.800000000000001
-10.9875631677116	-0.533333333333335
-11	-0.505271966523798
-11.1052360588169	-0.266666666666666
-11.1417130524241	0
-11.1052360588169	0.266666666666666
-11	0.505271966523798
-10.9875631677116	0.533333333333335
-10.7588741215014	0.800000000000001
-10.6666666666667	0.872326624004796
-10.3333333333333	1.00781021708607
-10	0.996971215132449
-9.70125384962152	0.800000000000001
-9.67943977252708	0.789781515311673
-12	51
8.67285549162006	0.800000000000001
8.66666666666667	0.824562125673932
8.58567319067339	1.06666666666667
8.57052953027088	1.33333333333333
8.624779272883	1.6
8.66666666666667	1.69669634537581
8.76592268708063	1.86666666666667
9	2.11177397753809
9.03403590058046	2.13333333333333
9.33333333333333	2.29349125006252
9.66666666666667	2.36895213249693
10	2.36755851121045
10.3333333333333	2.29454798894107
10.6666666666667	2.13544606261687
10.6695787187307	2.13333333333333
10.9957182551397	1.86666666666667
11	1.86245457965932
11.1940046827208	1.6
11.3184296327518	1.33333333333333
11.3333333333333	1.2743819433668
11.381565987958	1.06666666666667
11.3879102664538	0.800000000000001
11.3333333333333	0.537919745218378
11.3325969109217	0.533333333333335
11.2406891067044	0.266666666666666
11.1603614503118	0
11.2406891067044	-0.266666666666666
11.3325969109217	-0.533333333333335
11.3333333333333	-0.537919745218378
11.3879102664538	-0.800000000000001
11.381565987958	-1.06666666666667
11.3333333333333	-1.2743819433668
11.3184296327518	-1.33333333333333
11.1940046827208	-1.6
11	-1.86245457965932
10.9957182551397	-1.86666666666667
10.6695787187307	-2.13333333333333
10.6666666666667	-2.13544606261687
10.3333333333333	-2.29454798894107
10	-2.36755851121045
9.66666666666667	-2.36895213249693
9.33333333333333	-2.29349125006252
9.03403590058046	-2.13333333333333
9	-2.11177397753809
8.76592268708063	-1.86666666666667
8.66666666666667	-1.69669634537581
8.624779272883	-1.6
8.57052953027088	-1.33333333333333
8.58567319067339	-1.06666666666667
8.66666666666667	-0.824562125673933
8.67285549162006	-0.800000000000001
-11	25
-9.48490411946761	-0.800000000000001
-9.65864580435115	-1.06666666666667
-9.66666666666667	-1.0756620910934
-10	-1.25122084933418
-10.3333333333333	-1.26914458789832
-10.6666666666667	-1.17424644066805
-10.840218191605	-1.06666666666667
-11	-0.942343628044566
-11.1307021276302	-0.800000000000001
-11.2896600831611	-0.533333333333335
-11.3333333333333	-0.392952212688853
-11.3752135534096	-0.266666666666666
-11.4046101770217	0
-11.3752135534096	0.266666666666666
-11.3333333333333	0.392952212688851
-11.2896600831611	0.533333333333335
-11.1307021276302	0.800000000000001
-11	0.942343628044567
-10.840218191605	1.06666666666667
-10.6666666666667	1.17424644066805
-10.3333333333333	1.26914458789832
-10	1.25122084933418
-9.66666666666667	1.0756620910934
-9.65864580435115	1.06666666666667
-9.48490411946761	0.800000000000001
-11	63
8.45369940181091	0.800000000000001
8.33333333333333	1.05222921005825
8.32446521013924	1.06666666666667
8.25324690342928	1.33333333333333
8.2427387342387	1.6
8.29233975937604	1.86666666666667
8.33333333333333	1.97130684930775
8.41315892179653	2.13333333333333
8.62679405437588	2.4
8.66666666666667	2.43837395744922
9	2.65724937260224
9.02471995893151	2.66666666666667
9.33333333333333	2.77543734151803
9.66666666666667	2.82134890965756
10	2.80646573498917
10.3333333333333	2.73171147667522
10.4895384496622	2.66666666666667
10.6666666666667	2.59303220654503
10.9601295809255	2.4
11	2.37153766446862
11.2405202928644	2.13333333333333
11.3333333333333	2.01931816691844
11.4340452034582	1.86666666666667
11.5631662246567	1.6
11.6390251108347	1.33333333333333
11.6666666666667	1.06707796779632
11.6667097714026	1.06666666666667
11.6666666666667	1.06608483594822
11.6506864320017	0.800000000000001
11.59309027356	0.533333333333335
11.4983942111257	0.266666666666666
11.4320481742342	0
11.4983942111257	-0.266666666666666
11.59309027356	-0.533333333333335
11.6506864320017	-0.800000000000001
11.6666666666667	-1.06608483594823
11.6667097714026	-1.06666666666667
11.6666666666667	-1.06707796779631
11.6390251108347	-1.33333333333333
11.5631662246567	-1.6
11.4340452034582	-1.86666666666667
11.3333333333333	-2.01931816691844
11.2405202928644	-2.13333333333333
11	-2.37153766446862
10.9601295809255	-2.4
10.6666666666667	-2.59303220654503
10.4895384496622	-2.66666666666667
10.3333333333333	-2.73171147667522
10	-2.80646573498917
9.66666666666667	-2.82134890965756
9.33333333333333	-2.77543734151803
9.02471995893151	-2.66666666666667
9	-2.65724937260224
8.66666666666667	-2.43837395744922
8.62679405437588	-2.4
8.41315892179653	-2.13333333333333
8.33333333333333	-1.97130684930775
8.29233975937604	-1.86666666666667
8.2427387342387	-1.6
8.25324690342928	-1.33333333333333
8.32446521013924	-1.06666666666667
8.33333333333333	-1.05222921005825
8.45369940181091	-0.800000000000001
-10	33
-9.28307071205171	-0.800000000000001
-9.33333333333333	-1.02371509529285
-9.34853491682353	-1.06666666666667
-9.55076597090297	-1.33333333333333
-9.66666666666667	-1.43621460021517
-10	-1.567789967013
-10.3333333333333	-1.58721998345717
-10.6666666666667	-1.52122601855936
-11	-1.35587704070937
-11.0309361175528	-1.33333333333333
-11.3295142967326	-1.06666666666667
-11.3333333333333	-1.0620664465298
-11.5203908696559	-0.800000000000001
-11.6376419252544	-0.533333333333335
-11.6666666666667	-0.41389703610544
-11.7054526902297	-0.266666666666666
-11.7286947806033	0
-11.7054526902297	0.266666666666666
-11.6666666666667	0.41389703610544
-11.6376419252544	0.533333333333335
-11.5203908696559	0.800000000000001
-11.3333333333333	1.0620664465298
-11.3295142967326	1.06666666666667
-11.0309361175528	1.33333333333333
-11	1.35587704070937
-10.6666666666667	1.52122601855936
-10.3333333333333	1.58721998345717
-10	1.567789967013
-9.66666666666667	1.43621460021517
-9.55076597090297	1.33333333333333
-9.34853491682353	1.06666666666667
-9.33333333333333	1.02371509529285
-9.28307071205171	0.800000000000001
-10	71
8.22038544501745	0.800000000000001
8.04141411757764	1.06666666666667
8	1.17146795445342
7.92105722283268	1.33333333333333
7.85485001091071	1.6
7.84012771281361	1.86666666666667
7.87749549234405	2.13333333333333
7.97217540754852	2.4
8	2.45209859865352
8.1411227014652	2.66666666666667
8.33333333333333	2.87136317916629
8.41224482251048	2.93333333333333
8.66666666666667	3.10012216936121
8.90454057090148	3.2
9	3.23683926846383
9.33333333333333	3.31091148191737
9.66666666666667	3.33192661109419
10	3.30465939103708
10.3333333333333	3.228359508992
10.4077526495681	3.2
10.6666666666667	3.10262083279389
10.9662185534174	2.93333333333333
11	2.91352038660208
11.307840368187	2.66666666666667
11.3333333333333	2.6438033610502
11.5495338766976	2.4
11.6666666666667	2.23529765681126
11.729249505448	2.13333333333333
11.8574678628235	1.86666666666667
11.9415403533161	1.6
11.9849101242004	1.33333333333333
11.9908636971951	1.06666666666667
11.9618190476149	0.800000000000001
11.8995830176602	0.533333333333335
11.8151684382398	0.266666666666666
11.7662825016921	0
11.8151684382398	-0.266666666666666
11.8995830176602	-0.533333333333335
11.9618190476149	-0.800000000000001
11.9908636971951	-1.06666666666667
11.9849101242004	-1.33333333333333
11.9415403533161	-1.6
11.8574678628235	-1.86666666666667
11.729249505448	-2.13333333333333
11.6666666666667	-2.23529765681126
11.5495338766976	-2.4
11.3333333333333	-2.6438033610502
11.307840368187	-2.66666666666667
11	-2.91352038660208
10.9662185534174	-2.93333333333333
10.6666666666667	-3.10262083279389
10.4077526495681	-3.2
10.3333333333333	-3.228359508992
10	-3.30465939103708
9.66666666666667	-3.33192661109419
9.33333333333333	-3.31091148191737
9	-3.23683926846383
8.90454057090148	-3.2
8.66666666666667	-3.10012216936121
8.41224482251048	-2.93333333333333
8.33333333333333	-2.87136317916629
8.1411227014652	-2.66666666666667
8	-2.45209859865352
7.97217540754852	-2.4
7.87749549234405	-2.13333333333333
7.84012771281361	-1.86666666666667
7.85485001091071	-1.6
7.92105722283268	-1.33333333333333
8	-1.17146795445342
8.04141411757764	-1.06666666666667
8.22038544501745	-0.800000000000001
-9	43
-9.08621089072618	-0.800000000000001
-9.07583448606601	-1.06666666666667
-9.14460986559711	-1.33333333333333
-9.30934505904948	-1.6
-9.33333333333333	-1.6287407083939
-9.66666666666667	-1.86413597028905
-9.67470759031311	-1.86666666666667
-10	-1.96992633066555
-10.3333333333333	-1.98798834023918
-10.6666666666667	-1.93391103907
-10.8485815291257	-1.86666666666667
-11	-1.8098128572148
-11.3333333333333	-1.60196321423244
-11.3357556879993	-1.6
-11.618923274835	-1.33333333333333
-11.6666666666667	-1.27515077259441
-11.8181583308002	-1.06666666666667
-11.9557194850936	-0.800000000000001
-12	-0.671179600629457
-12.048881599684	-0.533333333333335
-12.1047350967907	-0.266666666666666
-12.1228515426907	0
-12.1047350967907	0.266666666666666
-12.048881599684	0.533333333333335
-12	0.671179600629456
-11.9557194850936	0.800000000000001
-11.8181583308002	1.06666666666667
-11.6666666666667	1.27515077259441
-11.618923274835	1.33333333333333
-11.3357556879993	1.6
-11.3333333333333	1.60196321423244
-11	1.8098128572148
-10.8485815291257	1.86666666666667
-10.6666666666667	1.93391103907
-10.3333333333333	1.98798834023918
-10	1.96992633066555
-9.67470759031311	1.86666666666667
-9.66666666666667	1.86413597028905
-9.33333333333333	1.6287407083939
-9.30934505904948	1.6
-9.14460986559711	1.33333333333333
-9.07583448606601	1.06666666666667
-9.08621089072617	0.800000000000001
-9	87
7.9669724590082	0.800000000000001
7.73405515950974	1.06666666666667
7.66666666666667	1.18484824562409
7.56410332257587	1.33333333333333
7.44630745740428	1.6
7.37597729948263	1.86666666666667
7.34946017250068	2.13333333333333
7.36787297527459	2.4
7.4356189062399	2.66666666666667
7.55975038148624	2.93333333333333
7.66666666666667	3.09207775022629
7.75471154840979	3.2
8	3.4308255334767
8.04969542265176	3.46666666666667
8.33333333333333	3.64244172204128
8.54584212884923	3.73333333333333
8.66666666666667	3.78092834389758
9	3.86631952950865
9.33333333333333	3.90667637824053
9.66666666666667	3.90699216539749
10	3.86893685458378
10.3333333333333	3.79111815521087
10.493920719315	3.73333333333333
10.6666666666667	3.67226239611295
11	3.50563656261467
11.0603358373383	3.46666666666667
11.3333333333333	3.28187931028816
11.4299504853119	3.2
11.6666666666667	2.97861447261652
11.7074155938914	2.93333333333333
11.9193774560631	2.66666666666667
12	2.54337935507427
12.084199422797	2.4
12.2083201919724	2.13333333333333
12.295385507867	1.86666666666667
12.3333333333333	1.67888613338743
12.3494023115809	1.6
12.373334599586	1.33333333333333
12.3651934572391	1.06666666666667
12.3333333333333	0.851777483335398
12.3266152479549	0.800000000000001
12.2693486691515	0.533333333333335
12.2039632875295	0.266666666666666
12.1712443127073	0
12.2039632875295	-0.266666666666666
12.2693486691515	-0.533333333333335
12.3266152479549	-0.800000000000001
12.3333333333333	-0.851777483335398
12.3651934572391	-1.06666666666667
12.373334599586	-1.33333333333333
12.3494023115809	-1.6
12.3333333333333	-1.67888613338743
12.295385507867	-1.86666666666667
12.2083201919724	-2.13333333333333
12.084199422797	-2.4
12	-2.54337935507427
11.9193774560631	-2.66666666666667
11.7074155938914	-2.93333333333333
11.6666666666667	-2.97861447261652
11.4299504853119	-3.2
11.3333333333333	-3.28187931028816
11.0603358373383	-3.46666666666667
11	-3.50563656261467
10.6666666666667	-3.67226239611295
10.493920719315	-3.73333333333333
10.3333333333333	-3.79111815521087
10	-3.86893685458378
9.66666666666667	-3.90699216539749
9.33333333333333	-3.90667637824053
9	-3.86631952950865
8.66666666666667	-3.78092834389758
8.54584212884924	-3.73333333333333
8.33333333333333	-3.64244172204128
8.04969542265176	-3.46666666666667
8	-3.4308255334767
7.75471154840979	-3.2
7.66666666666667	-3.09207775022629
7.55975038148624	-2.93333333333333
7.4356189062399	-2.66666666666667
7.36787297527459	-2.4
7.34946017250068	-2.13333333333333
7.37597729948263	-1.86666666666667
7.44630745740428	-1.6
7.56410332257587	-1.33333333333333
7.66666666666667	-1.18484824562409
7.73405515950974	-1.06666666666667
7.9669724590082	-0.800000000000001
-8	55
-8.87657746554402	-0.800000000000001
-8.80060380474551	-1.06666666666667
-8.78635607586606	-1.33333333333333
-8.83563755124205	-1.6
-8.959243707888	-1.86666666666667
-9	-1.9273494697691
-9.20136583296799	-2.13333333333333
-9.33333333333333	-2.2380530188171
-9.66666666666667	-2.39243829079016
-9.70090052085551	-2.4
-10	-2.46741187725084
-10.3333333333333	-2.47805990780867
-10.6666666666667	-2.4319790583963
-10.7737829538081	-2.4
-11	-2.33393632921771
-11.3333333333333	-2.1752023678119
-11.3988360669883	-2.13333333333333
-11.6666666666667	-1.94588219115142
-11.7571596888377	-1.86666666666667
-12	-1.61627824910093
-12.0138458789334	-1.6
-12.2077730165021	-1.33333333333333
-12.3333333333333	-1.10145155651069
-12.3516270638085	-1.06666666666667
-12.4613861609287	-0.800000000000001
-12.5354449248338	-0.533333333333335
-12.5780281631242	-0.266666666666666
-12.5919014877073	0
-12.5780281631242	0.266666666666666
-12.5354449248338	0.533333333333335
-12.4613861609287	0.800000000000001
-12.3516270638085	1.06666666666667
-12.3333333333333	1.10145155651069
-12.2077730165021	1.33333333333333
-12.0138458789334	1.6
-12	1.61627824910093
-11.7571596888377	1.86666666666667
-11.6666666666667	1.94588219115142
-11.3988360669883	2.13333333333333
-11.3333333333333	2.1752023678119
-11	2.33393632921771
-10.7737829538081	2.4
-10.6666666666667	2.4319790583963
-10.3333333333333	2.47805990780867
-10	2.46741187725084
-9.70090052085551	2.4
-9.66666666666667	2.39243829079016
-9.33333333333333	2.2380530188171
-9.20136583296799	2.13333333333333
-9	1.9273494697691
-8.959243707888	1.86666666666667
-8.83563755124205	1.6
-8.78635607586607	1.33333333333333
-8.80060380474551	1.06666666666667
-8.87657746554402	0.800000000000001
-8	109
7.684200146119	0.800000000000001
7.66666666666667	0.81955194600999
7.39704446411709	1.06666666666667
7.33333333333333	1.15274906250364
7.17415120683927	1.33333333333333
7.00657947749158	1.6
7	1.61582994899061
6.87837209755061	1.86666666666667
6.79398605080275	2.13333333333333
6.75000501354313	2.4
6.74605911288463	2.66666666666667
6.78432291055558	2.93333333333333
6.86902890775267	3.2
7	3.45571281504008
7.0063923378147	3.46666666666667
7.2102636591994	3.73333333333333
7.33333333333333	3.85818589723573
7.50276996636816	4
7.66666666666667	4.1164065862834
7.9396363292597	4.26666666666667
8	4.29660437222146
8.33333333333333	4.42308704836737
8.66666666666667	4.50644399193714
8.85483299953911	4.53333333333333
9	4.55369423264173
9.33333333333333	4.56821126120382
9.66666666666667	4.55081675754974
9.78447847919907	4.53333333333333
10	4.50289685702665
10.3333333333333	4.423708791783
10.6666666666667	4.30916553654708
10.76067396018	4.26666666666667
11	4.15845500427589
11.2718514250743	4
11.3333333333333	3.96319545982854
11.6434939643406	3.73333333333333
11.6666666666667	3.71506972482764
11.9315958776936	3.46666666666667
12	3.39534753923704
12.1640245274676	3.2
12.3333333333333	2.96294255877392
12.3526296016256	2.93333333333333
12.5039440426654	2.66666666666667
12.6219023166571	2.4
12.6666666666667	2.26707692138438
12.7109971038622	2.13333333333333
12.7737811200936	1.86666666666667
12.8097436004505	1.6
12.8201764772834	1.33333333333333
12.8064316845539	1.06666666666667
12.7708921833864	0.800000000000001
12.7200683835096	0.533333333333335
12.6704596575126	0.266666666666666
12.6666666666667	0.219111223542086
12.6505853279134	0
12.6666666666667	-0.219111223542086
12.6704596575126	-0.266666666666666
12.7200683835096	-0.533333333333335
12.7708921833864	-0.800000000000001
12.8064316845539	-1.06666666666667
12.8201764772834	-1.33333333333333
12.8097436004505	-1.6
12.7737811200936	-1.86666666666667
12.7109971038622	-2.13333333333333
12.6666666666667	-2.26707692138438
12.6219023166571	-2.4
12.5039440426654	-2.66666666666667
12.3526296016256	-2.93333333333333
12.3333333333333	-2.96294255877392
12.1640245274676	-3.2
12	-3.39534753923704
11.9315958776936	-3.46666666666667
11.6666666666667	-3.71506972482764
11.6434939643406	-3.73333333333333
11.3333333333333	-3.96319545982854
11.2718514250743	-4
11	-4.15845500427589
10.76067396018	-4.26666666666667
10.6666666666667	-4.30916553654708
10.3333333333333	-4.423708791783
10	-4.50289685702665
9.78447847919908	-4.53333333333333
9.66666666666667	-4.55081675754974
9.33333333333333	-4.56821126120382
9	-4.55369423264173
8.8548329995391	-4.53333333333333
8.66666666666667	-4.50644399193714
8.33333333333333	-4.42308704836737
8	-4.29660437222146
7.9396363292597	-4.26666666666667
7.66666666666667	-4.1164065862834
7.50276996636816	-4
7.33333333333333	-3.85818589723573
7.2102636591994	-3.73333333333333
7.0063923378147	-3.46666666666667
7	-3.45571281504008
6.86902890775267	-3.2
6.78432291055558	-2.93333333333333
6.74605911288463	-2.66666666666667
6.75000501354313	-2.4
6.79398605080275	-2.13333333333333
6.87837209755061	-1.86666666666667
7	-1.61582994899061
7.00657947749158	-1.6
7.17415120683927	-1.33333333333333
7.33333333333333	-1.15274906250364
7.39704446411709	-1.06666666666667
7.66666666666667	-0.81955194600999
7.684200146119	-0.800000000000001
-7	69
-8.65541117046469	-0.800000000000001
-8.51004282455364	-1.06666666666667
-8.42474783062245	-1.33333333333333
-8.38890296867237	-1.6
-8.40376431626437	-1.86666666666667
-8.47688312034981	-2.13333333333333
-8.6203713662913	-2.4
-8.66666666666667	-2.4624280216673
-8.87167979122862	-2.66666666666667
-9	-2.76773183067821
-9.31986329964507	-2.93333333333333
-9.33333333333333	-2.93967531947805
-9.66666666666667	-3.04059564564338
-10	-3.08531098366706
-10.3333333333333	-3.08404551442939
-10.6666666666667	-3.04043007641069
-11	-2.9535911211808
-11.0528379835863	-2.93333333333333
-11.3333333333333	-2.82615067373251
-11.6312980783965	-2.66666666666667
-11.6666666666667	-2.64694012418171
-12	-2.41009978879952
-12.0119640613264	-2.4
-12.2977554463362	-2.13333333333333
-12.3333333333333	-2.09506159208817
-12.5240616252182	-1.86666666666667
-12.6666666666667	-1.6578299343196
-12.7040216018656	-1.6
-12.8491855163188	-1.33333333333333
-12.9602588837249	-1.06666666666667
-13	-0.939723292138224
-13.0448931856613	-0.800000000000001
-13.1053274706365	-0.533333333333335
-13.1407136929027	-0.266666666666666
-13.1523592590092	0
-13.1407136929027	0.266666666666666
-13.1053274706365	0.533333333333335
-13.0448931856613	0.800000000000001
-13	0.939723292138225
-12.9602588837249	1.06666666666667
-12.8491855163188	1.33333333333333
-12.7040216018656	1.6
-12.6666666666667	1.6578299343196
-12.5240616252182	1.86666666666667
-12.3333333333333	2.09506159208817
-12.2977554463362	2.13333333333333
-12.0119640613264	2.4
-12	2.41009978879952
-11.6666666666667	2.64694012418171
-11.6312980783965	2.66666666666667
-11.3333333333333	2.82615067373251
-11.0528379835863	2.93333333333333
-11	2.9535911211808
-10.6666666666667	3.04043007641069
-10.3333333333333	3.08404551442939
-10	3.08531098366706
-9.66666666666667	3.04059564564338
-9.33333333333333	2.93967531947805
-9.31986329964508	2.93333333333333
-9	2.76773183067821
-8.87167979122862	2.66666666666667
-8.66666666666667	2.4624280216673
-8.6203713662913	2.4
-8.47688312034981	2.13333333333333
-8.40376431626437	1.86666666666667
-8.38890296867237	1.6
-8.42474783062245	1.33333333333333
-8.51004282455363	1.06666666666667
-8.6554111704647	0.800000000000001
-7	131
7.36773867491303	0.800000000000001
7.33333333333333	0.831198345069467
7.02391010197062	1.06666666666667
7	1.09298554679722
6.7436980734362	1.33333333333333
6.66666666666667	1.43267802293017
6.51620097156524	1.6
6.33641996073779	1.86666666666667
6.33333333333333	1.87314531859988
6.19124363690181	2.13333333333333
6.08671191450846	2.4
6.0193322494025	2.66666666666667
6	2.83702977009412
5.9875224838552	2.93333333333333
5.99379055638426	3.2
6	3.23777194822147
6.03975625922236	3.46666666666667
6.12945094377893	3.73333333333333
6.2686693989191	4
6.33333333333333	4.09404054994222
6.46634121446311	4.26666666666667
6.66666666666667	4.47137228563963
6.73705153225586	4.53333333333333
7	4.73006489574424
7.11328386196272	4.8
7.33333333333333	4.92142797349016
7.66666666666667	5.06504888483681
7.67146144154403	5.06666666666667
8	5.17125919969295
8.33333333333333	5.2452082705083
8.66666666666667	5.2902655828472
9	5.30878492184159
9.33333333333333	5.30213982857841
9.66666666666667	5.27074303123406
10	5.21405282632891
10.3333333333333	5.13057698618998
10.5238626973252	5.06666666666667
10.6666666666667	5.01966660179219
11	4.8791855598337
11.1523173061868	4.8
11.3333333333333	4.70489851963545
11.6025090682639	4.53333333333333
11.6666666666667	4.49112175914594
11.9556416299329	4.26666666666667
12	4.23014832140795
12.2435371178279	4
12.3333333333333	3.90712839509509
12.4840424248416	3.73333333333333
12.6666666666667	3.49395682117377
12.6859061269356	3.46666666666667
12.8545627901706	3.2
12.9932682241805	2.93333333333333
13	2.91804439195367
13.1078260640371	2.66666666666667
13.1973533213837	2.4
13.2631496311395	2.13333333333333
13.3067979953726	1.86666666666667
13.3299558544515	1.6
13.3333333333333	1.39866001157931
13.3345314766714	1.33333333333333
13.3333333333333	1.30902137551535
13.3223978167452	1.06666666666667
13.2972653200007	0.800000000000001
13.2651448036327	0.533333333333335
13.2366561378811	0.266666666666666
13.2249636156396	0
13.2366561378811	-0.266666666666666
13.2651448036327	-0.533333333333335
13.2972653200007	-0.800000000000001
13.3223978167452	-1.06666666666667
13.3333333333333	-1.30902137551536
13.3345314766714	-1.33333333333333
13.3333333333333	-1.39866001157928
13.3299558544515	-1.6
13.3067979953726	-1.86666666666667
13.2631496311395	-2.13333333333333
13.1973533213837	-2.4
13.1078260640371	-2.66666666666667
13	-2.91804439195367
12.9932682241805	-2.93333333333333
12.8545627901706	-3.2
12.6859061269356	-3.46666666666667
12.6666666666667	-3.49395682117378
12.4840424248416	-3.73333333333333
12.3333333333333	-3.90712839509509
12.2435371178279	-4
12	-4.23014832140795
11.9556416299329	-4.26666666666667
11.6666666666667	-4.49112175914594
11.6025090682639	-4.53333333333333
11.3333333333333	-4.70489851963545
11.1523173061868	-4.8
11	-4.8791855598337
10.6666666666667	-5.0196666017922
10.5238626973252	-5.06666666666667
10.3333333333333	-5.13057698618998
10	-5.21405282632891
9.66666666666667	-5.27074303123406
9.33333333333333	-5.3021398285784
9	-5.30878492184158
8.66666666666667	-5.29026558284721
8.33333333333333	-5.2452082705083
8	-5.17125919969295
7.67146144154403	-5.06666666666667
7.66666666666667	-5.06504888483681
7.33333333333333	-4.92142797349016
7.11328386196272	-4.8
7	-4.73006489574424
6.73705153225586	-4.53333333333333
6.66666666666667	-4.47137228563963
6.46634121446312	-4.26666666666667
6.33333333333333	-4.09404054994222
6.2686693989191	-4
6.12945094377893	-3.73333333333333
6.03975625922236	-3.46666666666667
6	-3.23777194822146
5.99379055638426	-3.2
5.98752248385521	-2.93333333333333
6	-2.83702977009413
6.0193322494025	-2.66666666666667
6.08671191450846	-2.4
6.19124363690181	-2.13333333333333
6.33333333333333	-1.87314531859988
6.33641996073779	-1.86666666666667
6.51620097156524	-1.6
6.66666666666667	-1.43267802293017
6.7436980734362	-1.33333333333333
7	-1.09298554679722
7.02391010197062	-1.06666666666667
7.33333333333333	-0.831198345069467
7.36773867491303	-0.800000000000001
-6	93
-8.39995507500339	-0.800000000000001
-8.33333333333333	-0.902550396641173
-8.19078447613925	-1.06666666666667
-8.03561032816745	-1.33333333333333
-8	-1.42879025385264
-7.91920259513592	-1.6
-7.8447900246592	-1.86666666666667
-7.81308962940808	-2.13333333333333
-7.82639790778589	-2.4
-7.89098404354183	-2.66666666666667
-8	-2.90251682168137
-8.01720952461403	-2.93333333333333
-8.22675971658581	-3.2
-8.33333333333333	-3.30151609855618
-8.56211386467299	-3.46666666666667
-8.66666666666667	-3.53090444070663
-9	-3.67910571829097
-9.18886471915577	-3.73333333333333
-9.33333333333333	-3.77313551382754
-9.66666666666667	-3.82612924447704
-10	-3.84262441059235
-10.3333333333333	-3.82602383224233
-10.6666666666667	-3.77728377201604
-10.8472833149699	-3.73333333333333
-11	-3.69764089344111
-11.3333333333333	-3.58620422368787
-11.6012458252824	-3.46666666666667
-11.6666666666667	-3.43731267739018
-12	-3.24982521591737
-12.0738790768813	-3.2
-12.3333333333333	-3.01506937026536
-12.4319037788423	-2.93333333333333
-12.6666666666667	-2.72082830478364
-12.7201404026575	-2.66666666666667
-12.9572446615779	-2.4
-13	-2.34540545323475
-13.1555601118304	-2.13333333333333
-13.3195801703326	-1.86666666666667
-13.3333333333333	-1.84062116889434
-13.4578710915507	-1.6
-13.5696639437612	-1.33333333333333
-13.6569456893586	-1.06666666666667
-13.6666666666667	-1.02806963285479
-13.7259745280521	-0.800000000000001
-13.7745818397231	-0.533333333333335
-13.8032714825001	-0.266666666666666
-13.8127539202081	0
-13.8032714825001	0.266666666666666
-13.7745818397231	0.533333333333335
-13.7259745280521	0.800000000000001
-13.6666666666667	1.02806963285479
-13.6569456893586	1.06666666666667
-13.5696639437612	1.33333333333333
-13.4578710915507	1.6
-13.3333333333333	1.84062116889434
-13.3195801703326	1.86666666666667
-13.1555601118304	2.13333333333333
-13	2.34540545323475
-12.9572446615779	2.4
-12.7201404026575	2.66666666666667
-12.6666666666667	2.72082830478364
-12.4319037788423	2.93333333333333
-12.3333333333333	3.01506937026536
-12.0738790768813	3.2
-12	3.24982521591737
-11.6666666666667	3.43731267739018
-11.6012458252824	3.46666666666667
-11.3333333333333	3.58620422368787
-11	3.69764089344111
-10.8472833149699	3.73333333333333
-10.6666666666667	3.77728377201604
-10.3333333333333	3.82602383224233
-10	3.84262441059235
-9.66666666666667	3.82612924447704
-9.33333333333333	3.77313551382754
-9.18886471915577	3.73333333333333
-9	3.67910571829098
-8.66666666666667	3.53090444070663
-8.56211386467299	3.46666666666667
-8.33333333333333	3.30151609855618
-8.22675971658581	3.2
-8.01720952461403	2.93333333333333
-8	2.90251682168137
-7.89098404354183	2.66666666666667
-7.82639790778589	2.4
-7.81308962940808	2.13333333333333
-7.8447900246592	1.86666666666667
-7.91920259513592	1.6
-8	1.42879025385265
-8.03561032816745	1.33333333333333
-8.19078447613925	1.06666666666667
-8.33333333333333	0.902550396641172
-8.39995507500339	0.800000000000001
-6	157
7.01496202318238	0.800000000000001
7	0.811419461590792
6.66666666666667	1.03008535999095
6.60232245638262	1.06666666666667
6.33333333333333	1.28190549037714
6.25945505158663	1.33333333333333
6	1.57605474189025
5.97007058299203	1.6
5.71725828782673	1.86666666666667
5.66666666666667	1.93656999679093
5.50238893071188	2.13333333333333
5.33333333333333	2.39146729149177
5.32698029429144	2.4
5.18288392820652	2.66666666666667
5.07775632744698	2.93333333333333
5.01123935045035	3.2
5	3.30671642287913
4.98085870466093	3.46666666666667
4.98980109480106	3.73333333333333
5	3.78997870032953
5.03865040898866	4
5.1305066075002	4.26666666666667
5.27084492667002	4.53333333333333
5.33333333333333	4.62371722939733
5.46231402117113	4.8
5.66666666666667	5.01911821669678
5.71458978201676	5.06666666666667
6	5.30388991565401
6.03988494159041	5.33333333333333
6.33333333333333	5.5238167878505
6.47143092049551	5.6
6.66666666666667	5.69796203404193
7	5.83635393377722
7.0892403275647	5.86666666666667
7.33333333333333	5.94500288909904
7.66666666666667	6.02777397621824
8	6.08683616747419
8.33333333333333	6.12387755931255
8.5247960185716	6.13333333333333
8.66666666666667	6.14029718978844
9	6.13641145045839
9.04169382872268	6.13333333333333
9.33333333333333	6.11273538702286
9.66666666666667	6.06908880913647
10	6.00459771514712
10.3333333333333	5.91793766598665
10.4889527010082	5.86666666666667
10.6666666666667	5.80914343459408
11	5.67608525624486
11.1589739830433	5.6
11.3333333333333	5.51633635056847
11.654111516667	5.33333333333333
11.6666666666667	5.3260513942025
12	5.10241893683813
12.0467941398568	5.06666666666667
12.3333333333333	4.83744853013569
12.3751426162253	4.8
12.6545011178122	4.53333333333333
12.6666666666667	4.5209010405666
12.8937139018575	4.26666666666667
13	4.13451509546731
13.1009771676874	4
13.2793477568797	3.73333333333333
13.3333333333333	3.64194362230327
13.4328990765879	3.46666666666667
13.5631982148159	3.2
13.6666666666667	2.94380376048931
13.6708736449689	2.93333333333333
13.761613866349	2.66666666666667
13.8327403996271	2.4
13.8854875130558	2.13333333333333
13.9211790233046	1.86666666666667
13.9412829048519	1.6
13.9475462075512	1.33333333333333
13.9422698124494	1.06666666666667
13.9287616930497	0.800000000000001
13.9118229481251	0.533333333333335
13.8976359290331	0.266666666666666
13.8920688902944	0
13.8976359290331	-0.266666666666666
13.9118229481251	-0.533333333333335
13.9287616930497	-0.800000000000001
13.9422698124494	-1.06666666666667
13.9475462075512	-1.33333333333333
13.9412829048519	-1.6
13.9211790233046	-1.86666666666667
13.8854875130558	-2.13333333333333
13.8327403996271	-2.4
13.761613866349	-2.66666666666667
13.6708736449689	-2.93333333333333
13.6666666666667	-2.94380376048932
13.5631982148159	-3.2
13.4328990765879	-3.46666666666667
13.3333333333333	-3.64194362230327
13.2793477568797	-3.73333333333333
13.1009771676874	-4
13	-4.13451509546731
12.8937139018575	-4.26666666666667
12.6666666666667	-4.5209010405666
12.6545011178122	-4.53333333333333
12.3751426162253	-4.8
12.3333333333333	-4.83744853013569
12.0467941398568	-5.06666666666667
12	-5.10241893683812
11.6666666666667	-5.3260513942025
11.654111516667	-5.33333333333333
11.3333333333333	-5.51633635056848
11.1589739830433	-5.6
11	-5.67608525624486
10.6666666666667	-5.80914343459408
10.4889527010082	-5.86666666666667
10.3333333333333	-5.91793766598665
10	-6.00459771514712
9.66666666666667	-6.06908880913647
9.33333333333333	-6.11273538702285
9.04169382872268	-6.13333333333333
9	-6.13641145045839
8.66666666666667	-6.14029718978844
8.5247960185716	-6.13333333333333
8.33333333333333	-6.12387755931255
8	-6.08683616747419
7.66666666666667	-6.02777397621824
7.33333333333333	-5.94500288909904
7.0892403275647	-5.86666666666667
7	-5.83635393377722
6.66666666666667	-5.69796203404193
6.47143092049551	-5.6
6.33333333333333	-5.5238167878505
6.03988494159041	-5.33333333333333
6	-5.30388991565401
5.71458978201677	-5.06666666666667
5.66666666666667	-5.01911821669677
5.46231402117113	-4.8
5.33333333333333	-4.62371722939733
5.27084492667002	-4.53333333333333
5.13050660750018	-4.26666666666667
5.03865040898866	-4
5	-3.78997870032952
4.98980109480106	-3.73333333333333
4.98085870466096	-3.46666666666667
5	-3.30671642287935
5.01123935045036	-3.2
5.07775632744699	-2.93333333333333
5.18288392820652	-2.66666666666667
5.32698029429144	-2.4
5.33333333333333	-2.39146729149177
5.50238893071188	-2.13333333333333
5.66666666666667	-1.93656999679093
5.71725828782673	-1.86666666666667
5.97007058299203	-1.6
6	-1.57605474189025
6.25945505158664	-1.33333333333333
6.33333333333333	-1.28190549037714
6.60232245638262	-1.06666666666667
6.66666666666667	-1.03008535999095
7	-0.811419461590793
7.01496202318238	-0.800000000000001
-5	119
-8.11309483662212	-0.800000000000001
-8	-0.923293498406836
-7.82928683346419	-1.06666666666667
-7.66666666666667	-1.26312799609675
-7.59330504893099	-1.33333333333333
-7.39401241696854	-1.6
-7.33333333333333	-1.71047699905663
-7.22781190034549	-1.86666666666667
-7.09604824600413	-2.13333333333333
-7.00025479662675	-2.4
-7	-2.40128104469854
-6.93651163117369	-2.66666666666667
-6.91411273064551	-2.93333333333333
-6.93759220604982	-3.2
-7	-3.42138974016844
-7.01424653340314	-3.46666666666667
-7.15402769130461	-3.73333333333333
-7.33333333333333	-3.95477022823142
-7.37669885002436	-4
-7.66666666666667	-4.2347381983519
-7.71591787168988	-4.26666666666667
-8	-4.42441934650148
-8.26218224590145	-4.53333333333333
-8.33333333333333	-4.56022356357908
-8.66666666666667	-4.65721891218173
-9	-4.72202547049528
-9.33333333333333	-4.75911062322419
-9.66666666666667	-4.77139600727063
-10	-4.76051194060604
-10.3333333333333	-4.72698357507171
-10.6666666666667	-4.67038231442848
-11	-4.58946203001101
-11.176331328076	-4.53333333333333
-11.3333333333333	-4.48457155197264
-11.6666666666667	-4.3539904386838
-11.8494382836217	-4.26666666666667
-12	-4.19436626990935
-12.3333333333333	-4.00209786480241
-12.3365191412587	-4
-12.6666666666667	-3.77434545493242
-12.719381371193	-3.73333333333333
-13	-3.50192154652791
-13.0384879109334	-3.46666666666667
-13.3090062065872	-3.2
-13.3333333333333	-3.17390660094131
-13.5413505918849	-2.93333333333333
-13.6666666666667	-2.77006528973212
-13.7419897713904	-2.66666666666667
-13.9153499770569	-2.4
-14	-2.2501179768894
-14.0644587004285	-2.13333333333333
-14.192610386944	-1.86666666666667
-14.2992264586006	-1.6
-14.3333333333333	-1.49753567279113
-14.3887049336241	-1.33333333333333
-14.4612912559592	-1.06666666666667
-14.5164938944951	-0.800000000000001
-14.5552279160787	-0.533333333333335
-14.5781823509199	-0.266666666666666
-14.5857854070644	0
-14.5781823509199	0.266666666666666
-14.5552279160787	0.533333333333335
-14.5164938944951	0.800000000000001
-14.4612912559592	1.06666666666667
-14.3887049336241	1.33333333333333
-14.3333333333333	1.49753567279113
-14.2992264586006	1.6
-14.192610386944	1.86666666666667
-14.0644587004285	2.13333333333333
-14	2.2501179768894
-13.9153499770569	2.4
-13.7419897713904	2.66666666666667
-13.6666666666667	2.77006528973212
-13.5413505918849	2.93333333333333
-13.3333333333333	3.17390660094131
-13.3090062065872	3.2
-13.0384879109334	3.46666666666667
-13	3.50192154652791
-12.719381371193	3.73333333333333
-12.6666666666667	3.77434545493242
-12.3365191412587	4
-12.3333333333333	4.00209786480241
-12	4.19436626990935
-11.8494382836217	4.26666666666667
-11.6666666666667	4.3539904386838
-11.3333333333333	4.48457155197264
-11.176331328076	4.53333333333333
-11	4.58946203001102
-10.6666666666667	4.67038231442848
-10.3333333333333	4.72698357507171
-10	4.76051194060604
-9.66666666666667	4.77139600727063
-9.33333333333333	4.75911062322419
-9	4.72202547049528
-8.66666666666667	4.65721891218173
-8.33333333333333	4.56022356357908
-8.26218224590145	4.53333333333333
-8	4.42441934650148
-7.71591787168987	4.26666666666667
-7.66666666666667	4.2347381983519
-7.37669885002436	4
-7.33333333333333	3.95477022823141
-7.15402769130461	3.73333333333333
-7.01424653340314	3.46666666666667
-7	3.42138974016845
-6.93759220604981	3.2
-6.91411273064551	2.93333333333333
-6.93651163117369	2.66666666666667
-7	2.40128104469853
-7.00025479662675	2.4
-7.09604824600413	2.13333333333333
-7.22781190034549	1.86666666666667
-7.33333333333333	1.71047699905662
-7.39401241696853	1.6
-7.59330504893099	1.33333333333333
-7.66666666666667	1.26312799609675
-7.82928683346419	1.06666666666667
-8	0.923293498406835
-8.11309483662212	0.800000000000001
-5	189
6.61426165237104	0.800000000000001
6.33333333333333	0.961695445582171
6.12406402616148	1.06666666666667
6	1.15352614658652
5.70166052300723	1.33333333333333
5.66666666666667	1.36133033333932
5.33333333333333	1.59555780709087
5.32620457041467	1.6
5	1.85991400484882
4.99041358360969	1.86666666666667
4.68993171317751	2.13333333333333
4.66666666666667	2.15918198370875
4.42153131653058	2.4
4.33333333333333	2.50774380282886
4.18631728010116	2.66666666666667
4	2.91739633459042
3.98661683328803	2.93333333333333
3.8167983679071	3.2
3.68779333218432	3.46666666666667
3.66666666666667	3.53382348353994
3.59568250742822	3.73333333333333
3.54776404551738	4
3.54670192277486	4.26666666666667
3.59083709516922	4.53333333333333
3.66666666666667	4.75666253536237
3.68159542311867	4.8
3.81819595179409	5.06666666666667
4	5.32030055540299
4.0096708663196	5.33333333333333
4.25528896559549	5.6
4.33333333333333	5.66996302048384
4.56565951997785	5.86666666666667
4.66666666666667	5.94023378238945
4.95250771037106	6.13333333333333
5	6.16181226021254
5.33333333333333	6.34723092093891
5.43819726773726	6.4
5.66666666666667	6.50530991994502
6	6.64074545031931
6.0715069686893	6.66666666666667
6.33333333333333	6.75583461204249
6.66666666666667	6.85254346732978
7	6.93031168160955
7.01627374198694	6.93333333333333
7.33333333333333	6.99050365534089
7.66666666666667	7.03363245511288
8	7.06021798500545
8.33333333333333	7.07063360728005
8.66666666666667	7.0650566929704
9	7.04344403280205
9.33333333333333	7.00551084348912
9.66666666666667	6.95071391799653
9.74668441282023	6.93333333333333
10	6.87976296704293
10.3333333333333	6.79103693267617
10.6666666666667	6.68260032788568
10.7081990261682	6.66666666666667
11	6.55575962352052
11.3333333333333	6.40601273244058
11.3450821361019	6.4
11.6666666666667	6.23438579746199
11.8377879865072	6.13333333333333
12	6.03593075848349
12.2490568861447	5.86666666666667
12.3333333333333	5.80770775169377
12.5993008931818	5.6
12.6666666666667	5.54507116261858
12.9027177576855	5.33333333333333
13	5.24075183552031
13.1688530487674	5.06666666666667
13.3333333333333	4.88354344186981
13.4037099856679	4.8
13.6109098344606	4.53333333333333
13.6666666666667	4.45470593080473
13.7943304832893	4.26666666666667
13.9553734552039	4
14	3.91732223482786
14.0973566508567	3.73333333333333
14.2206515064373	3.46666666666667
14.3252598627065	3.2
14.3333333333333	3.1760350313788
14.4162893325414	2.93333333333333
14.4914676092871	2.66666666666667
14.5514966770925	2.4
14.5975170444909	2.13333333333333
14.6307740730581	1.86666666666667
14.6526640314818	1.6
14.6648079720896	1.33333333333333
14.6666666666667	1.21830828837603
14.6693114748216	1.06666666666667
14.6681200409155	0.800000000000001
14.6666666666667	0.704147057020999
14.6641867196182	0.533333333333335
14.6603886084124	0.266666666666666
14.6588393045628	0
14.6603886084124	-0.266666666666666
14.6641867196182	-0.533333333333335
14.6666666666667	-0.704147057020999
14.6681200409155	-0.800000000000001
14.6693114748216	-1.06666666666667
14.6666666666667	-1.21830828837598
14.6648079720896	-1.33333333333333
14.6526640314818	-1.6
14.6307740730581	-1.86666666666667
14.5975170444909	-2.13333333333333
14.5514966770925	-2.4
14.4914676092871	-2.66666666666667
14.4162893325414	-2.93333333333333
14.3333333333333	-3.1760350313788
14.3252598627065	-3.2
14.2206515064373	-3.46666666666667
14.0973566508567	-3.73333333333333
14	-3.91732223482786
13.9553734552039	-4
13.7943304832893	-4.26666666666667
13.6666666666667	-4.45470593080473
13.6109098344606	-4.53333333333333
13.4037099856679	-4.8
13.3333333333333	-4.88354344186981
13.1688530487674	-5.06666666666667
13	-5.24075183552031
12.9027177576855	-5.33333333333333
12.6666666666667	-5.54507116261858
12.5993008931818	-5.6
12.3333333333333	-5.80770775169377
12.2490568861447	-5.86666666666667
12	-6.03593075848349
11.8377879865072	-6.13333333333333
11.6666666666667	-6.23438579746199
11.3450821361019	-6.4
11.3333333333333	-6.40601273244058
11	-6.55575962352052
10.7081990261682	-6.66666666666667
10.6666666666667	-6.68260032788568
10.3333333333333	-6.79103693267617
10	-6.87976296704293
9.74668441282023	-6.93333333333333
9.66666666666667	-6.95071391799653
9.33333333333333	-7.00551084348912
9	-7.04344403280205
8.66666666666667	-7.0650566929704
8.33333333333333	-7.07063360728005
8	-7.06021798500545
7.66666666666667	-7.03363245511288
7.33333333333333	-6.99050365534089
7.01627374198694	-6.93333333333333
7	-6.93031168160955
6.66666666666667	-6.85254346732978
6.33333333333333	-6.75583461204249
6.0715069686893	-6.66666666666667
6	-6.6407454503193
5.66666666666667	-6.50530991994502
5.43819726773726	-6.4
5.33333333333333	-6.34723092093891
5	-6.16181226021254
4.95250771037106	-6.13333333333333
4.66666666666667	-5.94023378238945
4.56565951997785	-5.86666666666667
4.33333333333333	-5.66996302048385
4.25528896559547	-5.6
4.00967086631962	-5.33333333333333
4	-5.32030055540297
3.81819595179408	-5.06666666666667
3.68159542311868	-4.8
3.66666666666667	-4.75666253536236
3.59083709516921	-4.53333333333333
3.54670192277488	-4.26666666666667
3.54776404551738	-4
3.59568250742822	-3.73333333333333
3.66666666666667	-3.53382348353994
3.68779333218432	-3.46666666666667
3.8167983679071	-3.2
3.98661683328803	-2.93333333333333
4	-2.91739633459042
4.18631728010116	-2.66666666666667
4.33333333333333	-2.50774380282886
4.42153131653059	-2.4
4.66666666666667	-2.15918198370876
4.68993171317752	-2.13333333333333
4.99041358360969	-1.86666666666667
5	-1.85991400484882
5.32620457041467	-1.6
5.33333333333333	-1.59555780709087
5.66666666666667	-1.36133033333932
5.70166052300723	-1.33333333333333
6	-1.15352614658653
6.12406402616148	-1.06666666666667
6.33333333333333	-0.961695445582171
6.61426165237104	-0.800000000000001
-4	163
-7.78516127980369	-0.800000000000001
-7.66666666666667	-0.899001600204825
-7.41299394101884	-1.06666666666667
-7.33333333333333	-1.14138353041994
-7.07933433404825	-1.33333333333333
-7	-1.41374939624937
-6.77482872229754	-1.6
-6.66666666666667	-1.71575576324746
-6.49526353301726	-1.86666666666667
-6.33333333333333	-2.0469058914176
-6.23934864268256	-2.13333333333333
-6.00748360535564	-2.4
-6	-2.4111429635995
-5.79293167877367	-2.66666666666667
-5.66666666666667	-2.85939587329044
-5.60806687095051	-2.93333333333333
-5.44919772582026	-3.2
-5.33333333333333	-3.45893850902049
-5.32911756175121	-3.46666666666667
-5.24435785375386	-3.73333333333333
-5.21266456106501	-4
-5.24367225764197	-4.26666666666667
-5.33333333333333	-4.49236897148853
-5.35043244651647	-4.53333333333333
-5.54180803664721	-4.8
-5.66666666666667	-4.9163622868418
-5.84355204335669	-5.06666666666667
-6	-5.16914361794402
-6.28496504028255	-5.33333333333333
-6.33333333333333	-5.35664525955767
-6.66666666666667	-5.50195962407082
-6.93777593999861	-5.6
-7	-5.62018068074582
-7.33333333333333	-5.71449200991802
-7.66666666666667	-5.78942552667299
-8	-5.84636574575741
-8.16413052481256	-5.86666666666667
-8.33333333333333	-5.88685751100575
-8.66666666666667	-5.91181370453137
-9	-5.92134914206456
-9.33333333333333	-5.91559564107745
-9.66666666666667	-5.89444149063435
-9.91650989837502	-5.86666666666667
-10	-5.85783857841899
-10.3333333333333	-5.80644347538502
-10.6666666666667	-5.73836768359233
-11	-5.65235049627054
-11.1664923783531	-5.6
-11.3333333333333	-5.54878728415181
-11.6666666666667	-5.42627111045242
-11.8813744609014	-5.33333333333333
-12	-5.28230951550828
-12.3333333333333	-5.11590120691539
-12.420040966367	-5.06666666666667
-12.6666666666667	-4.92463443689199
-12.8574909576587	-4.8
-13	-4.70433880057215
-13.2280921689002	-4.53333333333333
-13.3333333333333	-4.45105978731004
-13.5479052668838	-4.26666666666667
-13.6666666666667	-4.15859867343108
-13.8277794440936	-4
-14	-3.81760445259457
-14.0747101170896	-3.73333333333333
-14.2931972516088	-3.46666666666667
-14.3333333333333	-3.41344426939593
-14.4875012214614	-3.2
-14.6589983326394	-2.93333333333333
-14.6666666666667	-2.92027223032341
-14.8121851841438	-2.66666666666667
-14.9459101598728	-2.4
-15	-2.27743416165871
-15.0633349069132	-2.13333333333333
-15.1654767995962	-1.86666666666667
-15.2516387402806	-1.6
-15.3227412205771	-1.33333333333333
-15.3333333333333	-1.28452573330322
-15.3818079682956	-1.06666666666667
-15.4274568369837	-0.800000000000001
-15.4597011355879	-0.533333333333335
-15.4789001121094	-0.266666666666666
-15.4852748867106	0
-15.4789001121094	0.266666666666666
-15.4597011355879	0.533333333333335
-15.4274568369837	0.800000000000001
-15.3818079682956	1.06666666666667
-15.3333333333333	1.28452573330322
-15.3227412205771	1.33333333333333
-15.2516387402806	1.6
-15.1654767995962	1.86666666666667
-15.0633349069132	2.13333333333333
-15	2.27743416165871
-14.9459101598728	2.4
-14.8121851841438	2.66666666666667
-14.6666666666667	2.92027223032341
-14.6589983326394	2.93333333333333
-14.4875012214614	3.2
-14.3333333333333	3.41344426939593
-14.2931972516088	3.46666666666667
-14.0747101170896	3.73333333333333
-14	3.81760445259457
-13.8277794440936	4
-13.6666666666667	4.15859867343108
-13.5479052668838	4.26666666666667
-13.3333333333333	4.45105978731004
-13.2280921689002	4.53333333333333
-13	4.70433880057215
-12.8574909576587	4.8
-12.6666666666667	4.92463443689199
-12.420040966367	5.06666666666667
-12.3333333333333	5.11590120691539
-12	5.28230951550828
-11.8813744609014	5.33333333333333
-11.6666666666667	5.42627111045242
-11.3333333333333	5.54878728415181
-11.1664923783531	5.6
-11	5.65235049627054
-10.6666666666667	5.73836768359233
-10.3333333333333	5.80644347538502
-10	5.85783857841899
-9.91650989837503	5.86666666666667
-9.66666666666667	5.89444149063435
-9.33333333333333	5.91559564107745
-9	5.92134914206457
-8.66666666666667	5.91181370453137
-8.33333333333333	5.88685751100576
-8.16413052481255	5.86666666666667
-8	5.84636574575741
-7.66666666666667	5.78942552667299
-7.33333333333333	5.71449200991802
-7	5.62018068074583
-6.93777593999861	5.6
-6.66666666666667	5.50195962407082
-6.33333333333333	5.35664525955767
-6.28496504028254	5.33333333333333
-6	5.16914361794402
-5.84355204335669	5.06666666666667
-5.66666666666667	4.9163622868418
-5.54180803664722	4.8
-5.35043244651647	4.53333333333333
-5.33333333333333	4.49236897148853
-5.24367225764196	4.26666666666667
-5.21266456106501	4
-5.24435785375386	3.73333333333333
-5.32911756175121	3.46666666666667
-5.33333333333333	3.45893850902049
-5.44919772582025	3.2
-5.60806687095051	2.93333333333333
-5.66666666666667	2.85939587329044
-5.79293167877367	2.66666666666667
-6	2.4111429635995
-6.00748360535564	2.4
-6.23934864268256	2.13333333333333
-6.33333333333333	2.04690589141761
-6.49526353301726	1.86666666666667
-6.66666666666667	1.71575576324746
-6.77482872229754	1.6
-7	1.41374939624937
-7.07933433404824	1.33333333333333
-7.33333333333333	1.14138353041994
-7.41299394101884	1.06666666666667
-7.66666666666667	0.899001600204825
-7.78516127980369	0.800000000000001
-4	233
6.15739477066074	0.800000000000001
6	0.880024136998682
5.66666666666667	1.02808489681279
5.56945313925066	1.06666666666667
5.33333333333333	1.1950247623487
5.04584223763409	1.33333333333333
5	1.36217414276428
4.66666666666667	1.54942277315918
4.56579937782944	1.6
4.33333333333333	1.74729987113442
4.12132671858082	1.86666666666667
4	1.95143128830043
3.70675711957436	2.13333333333333
3.66666666666667	2.16385241187033
3.33333333333333	2.38924532770733
3.31547091726668	2.4
3	2.63090658903849
2.9447056543912	2.66666666666667
2.66666666666667	2.88525486288784
2.5972049768881	2.93333333333333
2.33333333333333	3.15657383889109
2.27478076698419	3.2
2	3.45213443802507
1.98184399822099	3.46666666666667
1.72068139236807	3.73333333333333
1.66666666666667	3.80633432706042
1.50158784745712	4
1.34054151387684	4.26666666666667
1.33333333333333	4.28756693295996
1.23537550680546	4.53333333333333
1.20292282674229	4.8
1.23596915682844	5.06666666666667
1.33333333333333	5.3304918067512
1.33434303706047	5.33333333333333
1.48808031352525	5.6
1.66666666666667	5.81711362689071
1.70673365080559	5.86666666666667
1.98232165722983	6.13333333333333
2	6.14751482419259
2.31562982782203	6.4
2.33333333333333	6.4121273732219
2.66666666666667	6.63816374558927
2.70973190639947	6.66666666666667
3	6.83672883741928
3.1720504262864	6.93333333333333
3.33333333333333	7.01519804381735
3.66666666666667	7.17598351109169
3.71873714967508	7.2
4	7.31968808208488
4.33333333333333	7.45025209089177
4.37786158609653	7.46666666666667
4.66666666666667	7.56661050754247
5	7.67093937982577
5.22162079337872	7.73333333333333
5.33333333333333	7.7633167354921
5.66666666666667	7.84407017927046
6	7.91366473440952
6.33333333333333	7.97214952941736
6.52597153897457	8
6.66666666666667	8.01984125060592
7	8.05700499769755
7.33333333333333	8.08342637821368
7.66666666666667	8.0984399751281
8	8.10112503542304
8.33333333333333	8.09121298344665
8.66666666666667	8.0685081400768
9	8.03269696202311
9.22043343314578	8
9.33333333333333	7.9837158927926
9.66666666666667	7.92171826563882
10	7.84523383098462
10.3333333333333	7.75333457877921
10.3953646244541	7.73333333333333
10.6666666666667	7.64706607704353
11	7.52377920638846
11.1353036387336	7.46666666666667
11.3333333333333	7.38341435345981
11.6666666666667	7.22373213703356
11.7111292965857	7.2
12	7.04454872097718
12.1846799603038	6.93333333333333
12.3333333333333	6.84235677368638
12.5923084443196	6.66666666666667
12.6666666666667	6.61492973663562
12.948171314479	6.4
13	6.3589945016511
13.2627307861565	6.13333333333333
13.3333333333333	6.06977404868879
13.5435169494208	5.86666666666667
13.6666666666667	5.74038726486373
13.7957145481386	5.6
14	5.36108199449899
14.0226331816791	5.33333333333333
14.227175346225	5.06666666666667
14.3333333333333	4.91511962890126
14.4114721702266	4.8
14.5773550777236	4.53333333333333
14.6666666666667	4.37405281406039
14.7260260673608	4.26666666666667
14.8595242687507	4
14.9767008293081	3.73333333333333
15	3.67369267005895
15.0816764641843	3.46666666666667
15.1732515583744	3.2
15.2514377978301	2.93333333333333
15.3171580822471	2.66666666666667
15.3333333333333	2.58780391042025
15.3734025453756	2.4
15.4196253509099	2.13333333333333
15.4559865665313	1.86666666666667
15.4835555919664	1.6
15.5035063093084	1.33333333333333
15.517115396062	1.06666666666667
15.5257275744809	0.800000000000001
15.5306677197766	0.533333333333335
15.5330922760806	0.266666666666666
15.5338041219757	0
15.5330922760806	-0.266666666666666
15.5306677197766	-0.533333333333335
15.5257275744809	-0.800000000000001
15.517115396062	-1.06666666666667
15.5035063093084	-1.33333333333333
15.4835555919664	-1.6
15.4559865665313	-1.86666666666667
15.4196253509099	-2.13333333333333
15.3734025453756	-2.4
15.3333333333333	-2.58780391042025
15.3171580822471	-2.66666666666667
15.2514377978301	-2.93333333333333
15.1732515583744	-3.2
15.0816764641843	-3.46666666666667
15	-3.67369267005895
14.9767008293081	-3.73333333333333
14.8595242687507	-4
14.7260260673608	-4.26666666666667
14.6666666666667	-4.37405281406039
14.5773550777236	-4.53333333333333
14.4114721702266	-4.8
14.3333333333333	-4.91511962890126
14.227175346225	-5.06666666666667
14.0226331816791	-5.33333333333333
14	-5.36108199449899
13.7957145481386	-5.6
13.6666666666667	-5.74038726486373
13.5435169494208	-5.86666666666667
13.3333333333333	-6.06977404868879
13.2627307861565	-6.13333333333333
13	-6.3589945016511
12.948171314479	-6.4
12.6666666666667	-6.61492973663562
12.5923084443196	-6.66666666666667
12.3333333333333	-6.84235677368638
12.1846799603038	-6.93333333333333
12	-7.04454872097718
11.7111292965857	-7.2
11.6666666666667	-7.22373213703357
11.3333333333333	-7.38341435345981
11.1353036387336	-7.46666666666667
11	-7.52377920638846
10.6666666666667	-7.64706607704353
10.3953646244541	-7.73333333333333
10.3333333333333	-7.75333457877921
10	-7.84523383098462
9.66666666666667	-7.92171826563883
9.33333333333333	-7.9837158927926
9.22043343314578	-8
9	-8.03269696202311
8.66666666666667	-8.0685081400768
8.33333333333333	-8.09121298344665
8	-8.10112503542304
7.66666666666667	-8.0984399751281
7.33333333333333	-8.08342637821368
7	-8.05700499769755
6.66666666666667	-8.01984125060592
6.52597153897457	-8
6.33333333333333	-7.97214952941736
6	-7.91366473440952
5.66666666666667	-7.84407017927046
5.33333333333333	-7.7633167354921
5.22162079337872	-7.73333333333333
5	-7.67093937982577
4.66666666666667	-7.56661050754248
4.37786158609654	-7.46666666666667
4.33333333333333	-7.45025209089177
4	-7.31968808208488
3.71873714967509	-7.2
3.66666666666667	-7.17598351109168
3.33333333333333	-7.01519804381735
3.1720504262864	-6.93333333333333
3	-6.83672883741928
2.70973190639948	-6.66666666666667
2.66666666666667	-6.63816374558926
2.33333333333333	-6.4121273732219
2.31562982782204	-6.4
2	-6.14751482419259
1.98232165722983	-6.13333333333333
1.70673365080559	-5.86666666666667
1.66666666666667	-5.81711362689071
1.48808031352524	-5.6
1.33434303706048	-5.33333333333333
1.33333333333333	-5.33049180675118
1.23596915682846	-5.06666666666667
1.20292282674229	-4.8
1.23537550680547	-4.53333333333333
1.33333333333333	-4.28756693295997
1.34054151387684	-4.26666666666667
1.50158784745712	-4
1.66666666666667	-3.80633432706042
1.72068139236808	-3.73333333333333
1.98184399822099	-3.46666666666667
2	-3.45213443802507
2.27478076698419	-3.2
2.33333333333333	-3.15657383889109
2.5972049768881	-2.93333333333333
2.66666666666667	-2.88525486288784
2.9447056543912	-2.66666666666667
3	-2.63090658903849
3.31547091726668	-2.4
3.33333333333333	-2.38924532770733
3.66666666666667	-2.16385241187033
3.70675711957436	-2.13333333333333
4	-1.95143128830043
4.12132671858082	-1.86666666666667
4.33333333333333	-1.74729987113442
4.56579937782944	-1.6
4.66666666666667	-1.54942277315918
5	-1.36217414276428
5.04584223763409	-1.33333333333333
5.33333333333333	-1.1950247623487
5.56945313925066	-1.06666666666667
5.66666666666667	-1.02808489681279
6	-0.880024136998682
6.15739477066074	-0.800000000000001
-3	59
-7.40304952046887	-0.800000000000001
-7.33333333333333	-0.846765695917657
-7	-1.02929810812183
-6.91789983494067	-1.06666666666667
-6.66666666666667	-1.2252103794387
-6.45934362095051	-1.33333333333333
-6.33333333333333	-1.41994202655738
-6.01762873368955	-1.6
-6	-1.6128286943338
-5.66666666666667	-1.81730386486904
-5.57040408043757	-1.86666666666667
-5.33333333333333	-2.01777008873216
-5.11479270779163	-2.13333333333333
-5	-2.20784696717371
-4.66666666666667	-2.38676870462659
-4.63720798453363	-2.4
-4.33333333333333	-2.56587320651132
-4.10447074890847	-2.66666666666667
-4	-2.72255795029371
-3.66666666666667	-2.86659736981005
-3.47042892099251	-2.93333333333333
-3.33333333333333	-2.99010337216426
-3	-3.09640005189128
-2.66666666666667	-3.17344826459684
-2.4993967667571	-3.2
-2.33333333333333	-3.23238252751085
-2	-3.27023343444561
-1.66666666666667	-3.28290245359311
-1.33333333333333	-3.27225334395271
-1	-3.23923118325461
-0.76331983306928	-3.2
-0.666666666666668	-3.1871237387856
-0.333333333333332	-3.12436106894232
0	-3.04259620036484
0.333333333333332	-2.94063050308552
0.353201849646794	-2.93333333333333
0.666666666666668	-2.83841476894173
1	-2.71849395739286
1.12378278317215	-2.66666666666667
1.33333333333333	-2.59378588110311
1.66666666666667	-2.45997226503
1.79749868231819	-2.4
2	-2.32288271796964
2.33333333333333	-2.17859177807492
2.42617900470834	-2.13333333333333
2.66666666666667	-2.03655263488594
3	-1.88517943262812
3.03658591955018	-1.86666666666667
3.33333333333333	-1.74429155926461
3.64459468634002	-1.6
3.66666666666667	-1.59180677835972
4	-1.45509261026074
4.26505778131712	-1.33333333333333
4.33333333333333	-1.30899762187224
4.66666666666667	-1.17770888196706
4.91875291866633	-1.06666666666667
5	-1.04025159058537
5.33333333333333	-0.920396109406728
5.63174946375307	-0.800000000000001
-3	59
5.63174946375307	0.800000000000001
5.33333333333333	0.920396109406728
5	1.04025159058537
4.91875291866633	1.06666666666667
4.66666666666667	1.17770888196706
4.33333333333333	1.30899762187224
4.26505778131712	1.33333333333333
4	1.45509261026074
3.66666666666667	1.59180677835972
3.64459468634002	1.6
3.33333333333333	1.74429155926461
3.03658591955018	1.86666666666667
3	1.88517943262813
2.66666666666667	2.03655263488594
2.42617900470834	2.13333333333333
2.33333333333333	2.17859177807492
2	2.32288271796964
1.79749868231819	2.4
1.66666666666667	2.45997226503
1.33333333333333	2.59378588110311
1.12378278317215	2.66666666666667
1	2.71849395739286
0.666666666666668	2.83841476894173
0.353201849646794	2.93333333333333
0.333333333333332	2.94063050308552
0	3.04259620036484
-0.333333333333332	3.12436106894232
-0.666666666666668	3.1871237387856
-0.763319833069283	3.2
-1	3.23923118325461
-1.33333333333333	3.27225334395271
-1.66666666666667	3.28290245359311
-2	3.27023343444561
-2.33333333333333	3.23238252751085
-2.4993967667571	3.2
-2.66666666666667	3.17344826459684
-3	3.09640005189128
-3.33333333333333	2.99010337216426
-3.47042892099252	2.93333333333333
-3.66666666666667	2.86659736981005
-4	2.7225579502937
-4.10447074890847	2.66666666666667
-4.33333333333333	2.56587320651132
-4.63720798453363	2.4
-4.66666666666667	2.38676870462659
-5	2.20784696717371
-5.11479270779163	2.13333333333333
-5.33333333333333	2.01777008873216
-5.57040408043757	1.86666666666667
-5.66666666666667	1.81730386486904
-6	1.6128286943338
-6.01762873368955	1.6
-6.33333333333333	1.41994202655738
-6.45934362095051	1.33333333333333
-6.66666666666667	1.2252103794387
-6.91789983494067	1.06666666666667
-7	1.02929810812183
-7.33333333333333	0.846765695917657
-7.40304952046887	0.800000000000001
-3	341
9.25576166867985	-9.06666666666667
9	-9.11105925218615
8.66666666666667	-9.15786487029181
8.33333333333333	-9.19478989914885
8	-9.2225049967001
7.66666666666667	-9.24133853914526
7.33333333333333	-9.25156389088165
7	-9.25341132793724
6.66666666666667	-9.24707995524468
6.33333333333333	-9.23274955390425
6	-9.21059230293562
5.66666666666667	-9.1807843188527
5.33333333333333	-9.14351694615801
5	-9.09900771261039
4.78857486353854	-9.06666666666667
4.66666666666667	-9.04753680744682
4.33333333333333	-8.98926352355998
4	-8.92439251305761
3.66666666666667	-8.85331499858368
3.43329452724279	-8.8
3.33333333333333	-8.77626973839558
3	-8.693239457619
2.66666666666667	-8.60527555764003
2.40483363115471	-8.53333333333333
2.33333333333333	-8.51272544863158
2	-8.41510770120442
1.66666666666667	-8.31470232225107
1.50771475618557	-8.26666666666667
1.33333333333333	-8.21095089136432
1	-8.10495671445231
0.668201712103843	-8
0.666666666666668	-7.9994831339315
0.333333333333332	-7.89164315101652
0	-7.78719100889995
-0.18174270385129	-7.73333333333333
-0.333333333333332	-7.6853429777019
-0.666666666666668	-7.58749219086371
-1	-7.49805280767239
-1.1315934093941	-7.46666666666667
-1.33333333333333	-7.41533024695656
-1.66666666666667	-7.34229596980125
-2	-7.28179195272248
-2.33333333333333	-7.23417678284715
-2.66019297767982	-7.2
-2.66666666666667	-7.19928919371875
-3	-7.1752343883932
-3.33333333333333	-7.16328984770472
-3.66666666666667	-7.16196369252499
-4	-7.16951865874388
-4.33333333333333	-7.18408528963464
-4.60079603856396	-7.2
-4.66666666666667	-7.20363226547638
-5	-7.22591847126121
-5.33333333333333	-7.24995862938118
-5.66666666666667	-7.27423768625111
-6	-7.29737823504155
-6.33333333333333	-7.31815053126873
-6.66666666666667	-7.33547022492886
-7	-7.34838648295309
-7.33333333333333	-7.35606313992587
-7.66666666666667	-7.35775527925397
-8	-7.3527833154688
-8.33333333333333	-7.34050629409322
-8.66666666666667	-7.320295791122
-9	-7.29151149800512
-9.33333333333333	-7.25347932229789
-9.66666666666667	-7.20547261266505
-9.69750067592586	-7.2
-10	-7.14813529861684
-10.3333333333333	-7.07970075934669
-10.6666666666667	-6.99903135698366
-10.8999412412316	-6.93333333333333
-11	-6.90584852665226
-11.3333333333333	-6.80037969861842
-11.6666666666667	-6.67927629052577
-11.6975568339381	-6.66666666666667
-12	-6.54447374894464
-12.3147659289064	-6.4
-12.3333333333333	-6.3915121819602
-12.6666666666667	-6.2219554900245
-12.8228724769613	-6.13333333333333
-13	-6.03188576211673
-13.2602641139844	-5.86666666666667
-13.3333333333333	-5.81943293802006
-13.6423077268628	-5.6
-13.6666666666667	-5.58221546200631
-13.9799467287861	-5.33333333333333
-14	-5.31678739692503
-14.2814386902839	-5.06666666666667
-14.3333333333333	-5.01824881323467
-14.5527816213982	-4.8
-14.6666666666667	-4.67976583750161
-14.798142763908	-4.53333333333333
-15	-4.29196563225219
-15.0202590281024	-4.26666666666667
-15.2217783471683	-4
-15.3333333333333	-3.83899477091071
-15.4043616885998	-3.73333333333333
-15.5698657590173	-3.46666666666667
-15.6666666666667	-3.29473991326609
-15.7191093037318	-3.2
-15.8541099812672	-2.93333333333333
-15.9739113435741	-2.66666666666667
-16	-2.60209811711846
-16.0816670701017	-2.4
-16.1765876649397	-2.13333333333333
-16.2585828578768	-1.86666666666667
-16.3282512670281	-1.6
-16.3333333333333	-1.57696578388009
-16.3881731401852	-1.33333333333333
-16.4367450586146	-1.06666666666667
-16.4741359190789	-0.800000000000001
-16.5006320089355	-0.533333333333335
-16.5164437757135	-0.266666666666666
-16.5216999264746	0
-16.5164437757135	0.266666666666666
-16.5006320089355	0.533333333333335
-16.4741359190789	0.800000000000001
-16.4367450586146	1.06666666666667
-16.3881731401852	1.33333333333333
-16.3333333333333	1.57696578388009
-16.3282512670281	1.6
-16.2585828578768	1.86666666666667
-16.1765876649397	2.13333333333333
-16.0816670701017	2.4
-16	2.60209811711846
-15.9739113435741	2.66666666666667
-15.8541099812672	2.93333333333333
-15.7191093037318	3.2
-15.6666666666667	3.29473991326609
-15.5698657590173	3.46666666666667
-15.4043616885998	3.73333333333333
-15.3333333333333	3.83899477091071
-15.2217783471683	4
-15.0202590281024	4.26666666666667
-15	4.29196563225219
-14.798142763908	4.53333333333333
-14.6666666666667	4.67976583750161
-14.5527816213982	4.8
-14.3333333333333	5.01824881323467
-14.2814386902839	5.06666666666667
-14	5.31678739692503
-13.9799467287861	5.33333333333333
-13.6666666666667	5.58221546200631
-13.6423077268628	5.6
-13.3333333333333	5.81943293802006
-13.2602641139844	5.86666666666667
-13	6.03188576211673
-12.8228724769613	6.13333333333333
-12.6666666666667	6.2219554900245
-12.3333333333333	6.3915121819602
-12.3147659289064	6.4
-12	6.54447374894464
-11.6975568339381	6.66666666666667
-11.6666666666667	6.67927629052578
-11.3333333333333	6.80037969861842
-11	6.90584852665226
-10.8999412412316	6.93333333333333
-10.6666666666667	6.99903135698366
-10.3333333333333	7.07970075934669
-10	7.14813529861684
-9.69750067592586	7.2
-9.66666666666667	7.20547261266505
-9.33333333333333	7.25347932229789
-9	7.29151149800512
-8.66666666666667	7.320295791122
-8.33333333333333	7.34050629409322
-8	7.35278331546879
-7.66666666666667	7.35775527925397
-7.33333333333333	7.35606313992587
-7	7.3483864829531
-6.66666666666667	7.33547022492886
-6.33333333333333	7.31815053126873
-6	7.29737823504156
-5.66666666666667	7.27423768625111
-5.33333333333333	7.24995862938118
-5	7.22591847126121
-4.66666666666667	7.20363226547638
-4.60079603856393	7.2
-4.33333333333333	7.18408528963464
-4	7.16951865874388
-3.66666666666667	7.161963692525
-3.33333333333333	7.16328984770472
-3	7.1752343883932
-2.66666666666667	7.19928919371876
-2.66019297767984	7.2
-2.33333333333333	7.23417678284715
-2	7.28179195272249
-1.66666666666667	7.34229596980125
-1.33333333333333	7.41533024695657
-1.13159340939412	7.46666666666667
-1	7.4980528076724
-0.666666666666668	7.58749219086372
-0.333333333333332	7.6853429777019
-0.181742703851283	7.73333333333333
0	7.78719100889995
0.333333333333332	7.89164315101652
0.666666666666668	7.99948313393151
0.668201712103819	8
1	8.10495671445231
1.33333333333333	8.21095089136432
1.50771475618556	8.26666666666667
1.66666666666667	8.31470232225107
2	8.41510770120442
2.33333333333333	8.51272544863158
2.40483363115472	8.53333333333333
2.66666666666667	8.60527555764003
3	8.693239457619
3.33333333333333	8.77626973839558
3.43329452724278	8.8
3.66666666666667	8.85331499858368
4	8.92439251305761
4.33333333333333	8.98926352355998
4.66666666666667	9.04753680744682
4.78857486353854	9.06666666666667
5	9.09900771261039
5.33333333333333	9.14351694615801
5.66666666666667	9.1807843188527
6	9.21059230293562
6.33333333333333	9.23274955390425
6.66666666666667	9.24707995524468
7	9.25341132793725
7.33333333333333	9.25156389088165
7.66666666666667	9.24133853914526
8	9.2225049967001
8.33333333333333	9.19478989914885
8.66666666666667	9.15786487029181
9	9.11105925218615
9.25576166867985	9.06666666666667
9.33333333333333	9.0535097166878
9.66666666666667	8.98528874110736
10	8.90484597204342
10.3333333333333	8.81143245278177
10.3691752944335	8.8
10.6666666666667	8.70624450246605
11	8.5867471349165
11.1330000261986	8.53333333333333
11.3333333333333	8.45327862473907
11.6666666666667	8.30416914600046
11.7427222013489	8.26666666666667
12	8.13934536768155
12.2542792282595	8
12.3333333333333	7.95628340074585
12.6666666666667	7.75418940085325
12.6984336951195	7.73333333333333
13	7.53135623151813
13.0892086232928	7.46666666666667
13.3333333333333	7.28478732401845
13.4392448020751	7.2
13.6666666666667	7.01149620171998
13.7551290435877	6.93333333333333
14	6.70745679557777
14.0418280847741	6.66666666666667
14.3028247183986	6.4
14.3333333333333	6.36722035167732
14.5413439193061	6.13333333333333
14.6666666666667	5.98271284132977
14.7597787363673	5.86666666666667
14.959639015321	5.6
15	5.54247089002691
15.1432069587368	5.33333333333333
15.3103450159402	5.06666666666667
15.3333333333333	5.02721091568314
15.4642055564306	4.8
15.6035437737182	4.53333333333333
15.6666666666667	4.40063942749078
15.730483395738	4.26666666666667
15.8459139017689	4
15.9487713598795	3.73333333333333
16	3.58454486400283
16.0413106856788	3.46666666666667
16.1245726769438	3.2
16.1973917337975	2.93333333333333
16.2604682022911	2.66666666666667
16.314517203025	2.4
16.3333333333333	2.29059814186198
16.3613962089529	2.13333333333333
16.401151358247	1.86666666666667
16.4336851154671	1.6
16.4596860263967	1.33333333333333
16.4798232839066	1.06666666666667
16.4947209728224	0.800000000000001
16.5049245321637	0.533333333333335
16.5108625548773	0.266666666666666
16.5128102241192	0
16.5108625548773	-0.266666666666666
16.5049245321637	-0.533333333333335
16.4947209728224	-0.800000000000001
16.4798232839066	-1.06666666666667
16.4596860263967	-1.33333333333333
16.4336851154671	-1.6
16.401151358247	-1.86666666666667
16.3613962089529	-2.13333333333333
16.3333333333333	-2.29059814186198
16.314517203025	-2.4
16.2604682022911	-2.66666666666667
16.1973917337975	-2.93333333333333
16.1245726769438	-3.2
16.0413106856788	-3.46666666666667
16	-3.58454486400284
15.9487713598795	-3.73333333333333
15.8459139017689	-4
15.730483395738	-4.26666666666667
15.6666666666667	-4.40063942749078
15.6035437737182	-4.53333333333333
15.4642055564306	-4.8
15.3333333333333	-5.02721091568314
15.3103450159402	-5.06666666666667
15.1432069587368	-5.33333333333333
15	-5.54247089002691
14.959639015321	-5.6
14.7597787363673	-5.86666666666667
14.6666666666667	-5.98271284132977
14.5413439193061	-6.13333333333333
14.3333333333333	-6.36722035167732
14.3028247183986	-6.4
14.0418280847741	-6.66666666666667
14	-6.70745679557777
13.7551290435877	-6.93333333333333
13.6666666666667	-7.01149620171998
13.4392448020751	-7.2
13.3333333333333	-7.28478732401845
13.0892086232928	-7.46666666666667
13	-7.53135623151813
12.6984336951195	-7.73333333333333
12.6666666666667	-7.75418940085325
12.3333333333333	-7.95628340074585
12.2542792282595	-8
12	-8.13934536768155
11.7427222013489	-8.26666666666667
11.6666666666667	-8.30416914600047
11.3333333333333	-8.45327862473907
11.1330000261986	-8.53333333333333
11	-8.58674713491651
10.6666666666667	-8.70624450246605
10.3691752944335	-8.8
10.3333333333333	-8.81143245278177
10	-8.90484597204342
9.66666666666667	-8.98528874110737
9.33333333333333	-9.0535097166878
9.25576166867985	-9.06666666666667
-2	48
-6.94522168764326	-0.800000000000001
-6.66666666666667	-0.930101265037533
-6.33333333333333	-1.05968032045676
-6.31243719122882	-1.06666666666667
-6	-1.2091874359012
-5.67542253666781	-1.33333333333333
-5.66666666666667	-1.33768846912785
-5.33333333333333	-1.48015417768229
-5	-1.59964059811734
-4.99883608223153	-1.6
-4.66666666666667	-1.72834643326323
-4.33333333333333	-1.83580587869287
-4.2200426904017	-1.86666666666667
-4	-1.94009568493602
-3.66666666666667	-2.03212928019765
-3.33333333333333	-2.10692432526879
-3.18692691723267	-2.13333333333333
-3	-2.17405647351125
-2.66666666666667	-2.23012920058444
-2.33333333333333	-2.27078646468567
-2	-2.29727356958538
-1.66666666666667	-2.31048093569182
-1.33333333333333	-2.3110219671315
-1	-2.29928338947758
-0.666666666666668	-2.27545639145478
-0.333333333333332	-2.23955345213541
0	-2.19141351014552
0.318918387430913	-2.13333333333333
0.333333333333332	-2.13115461408611
0.666666666666668	-2.07024216331124
1	-1.99814189446325
1.33333333333333	-1.91418901455567
1.49797563021258	-1.86666666666667
1.66666666666667	-1.82662055122748
2	-1.73695622864881
2.33333333333333	-1.63554874940459
2.43780764880339	-1.6
2.66666666666667	-1.5371915111037
3	-1.43518175840443
3.29817104105735	-1.33333333333333
3.33333333333333	-1.32392987821792
3.66666666666667	-1.22570147957702
4	-1.1165777677569
4.13786894768976	-1.06666666666667
4.33333333333333	-1.01403155376117
4.66666666666667	-0.915001751781721
5	-0.804957149621277
5.01360544300994	-0.800000000000001
-2	48
5.01360544300994	0.800000000000001
5	0.804957149621277
4.66666666666667	0.915001751781721
4.33333333333333	1.01403155376117
4.13786894768976	1.06666666666667
4	1.1165777677569
3.66666666666667	1.22570147957702
3.33333333333333	1.32392987821792
3.29817104105735	1.33333333333333
3	1.43518175840443
2.66666666666667	1.5371915111037
2.43780764880339	1.6
2.33333333333333	1.63554874940459
2	1.73695622864881
1.66666666666667	1.82662055122748
1.49797563021258	1.86666666666667
1.33333333333333	1.91418901455567
1	1.99814189446325
0.666666666666668	2.07024216331124
0.333333333333332	2.13115461408611
0.318918387430913	2.13333333333333
0	2.19141351014552
-0.333333333333332	2.23955345213541
-0.666666666666668	2.27545639145478
-1	2.29928338947758
-1.33333333333333	2.3110219671315
-1.66666666666667	2.31048093569182
-2	2.29727356958538
-2.33333333333333	2.27078646468567
-2.66666666666667	2.23012920058444
-3	2.17405647351125
-3.18692691723267	2.13333333333333
-3.33333333333333	2.10692432526879
-3.66666666666667	2.03212928019765
-4	1.94009568493602
-4.2200426904017	1.86666666666667
-4.33333333333333	1.83580587869287
-4.66666666666667	1.72834643326323
-4.99883608223153	1.6
-5	1.59964059811734
-5.33333333333333	1.48015417768229
-5.66666666666667	1.33768846912785
-5.67542253666781	1.33333333333333
-6	1.2091874359012
-6.31243719122882	1.06666666666667
-6.33333333333333	1.05968032045676
-6.66666666666667	0.930101265037533
-6.94522168764326	0.800000000000001
-2	371
8.41366330559479	-10.4
8.33333333333333	-10.4128711321642
8	-10.4579762832671
7.66666666666667	-10.495385246074
7.33333333333333	-10.5254414816076
7	-10.5484534597282
6.66666666666667	-10.5647013164222
6.33333333333333	-10.574443485473
6	-10.5779232239298
5.66666666666667	-10.5753749557227
5.33333333333333	-10.5670303593913
5	-10.5531241245672
4.66666666666667	-10.5338992980249
4.33333333333333	-10.5096121343508
4	-10.4805363593056
3.66666666666667	-10.446966746712
3.33333333333333	-10.4092219033747
3.25832939995458	-10.4
3	-10.3676945928049
2.66666666666667	-10.3226329061309
2.33333333333333	-10.2744057779219
2	-10.2234373082713
1.66666666666667	-10.1701785628909
1.44246256837423	-10.1333333333333
1.33333333333333	-10.1149968509871
1	-10.0582041830355
0.666666666666668	-10.0005025343638
0.333333333333332	-9.94241914096089
0	-9.88447657411223
-0.104380925320435	-9.86666666666667
-0.333333333333332	-9.826733554527
-0.666666666666668	-9.76991080104196
-1	-9.71467627875882
-1.33333333333333	-9.66144869719868
-1.66666666666667	-9.6105814821502
-1.73992990406106	-9.6
-2	-9.56185084624895
-2.33333333333333	-9.51590978413117
-2.66666666666667	-9.47302705627413
-3	-9.43322558820006
-3.33333333333333	-9.39642939424993
-3.66666666666667	-9.36246680022183
-3.97584705452528	-9.33333333333333
-4	-9.33105658974961
-4.33333333333333	-9.30169471259848
-4.66666666666667	-9.27426626209676
-5	-9.24829001489977
-5.33333333333333	-9.22323565017789
-5.66666666666667	-9.19853539846131
-6	-9.17359446535881
-6.33333333333333	-9.14779979437699
-6.66666666666667	-9.12052690067143
-7	-9.09114466829871
-7.25315903245668	-9.06666666666667
-7.33333333333333	-9.05909384445487
-7.66666666666667	-9.02401515589323
-8	-8.98508496376739
-8.33333333333333	-8.94166762678391
-8.66666666666667	-8.89311682588916
-9	-8.83877098294745
-9.2119944536461	-8.8
-9.33333333333333	-8.77836974768142
-9.66666666666667	-8.71174244667853
-10	-8.63744569965755
-10.3333333333333	-8.5546950841202
-10.4108258990179	-8.53333333333333
-10.6666666666667	-8.46423591558688
-11	-8.36433176382029
-11.2941220295811	-8.26666666666667
-11.3333333333333	-8.25385541101532
-11.6666666666667	-8.13395844715454
-12	-8.00124585642078
-12.0028743416786	-8
-12.3333333333333	-7.85772699747206
-12.5956732649753	-7.73333333333333
-12.6666666666667	-7.69976343681094
-13	-7.52798310343157
-13.1094591312809	-7.46666666666667
-13.3333333333333	-7.34051629597958
-13.56261519802	-7.2
-13.6666666666667	-7.13550205492466
-13.9679764529774	-6.93333333333333
-14	-6.91146873239129
-14.3330545338346	-6.66666666666667
-14.3333333333333	-6.66645676399887
-14.6640815156264	-6.4
-14.6666666666667	-6.39785173482744
-14.9660731307749	-6.13333333333333
-15	-6.10218666702849
-15.24293980559	-5.86666666666667
-15.3333333333333	-5.77490659801998
-15.4976249287702	-5.6
-15.6666666666667	-5.41008440027942
-15.7322544725953	-5.33333333333333
-15.9484331331953	-5.06666666666667
-16	-4.99936874112231
-16.1479761294674	-4.8
-16.3315459521001	-4.53333333333333
-16.3333333333333	-4.53058946358731
-16.501422370991	-4.26666666666667
-16.6567965912128	-4
-16.6666666666667	-3.98190656668631
-16.8004817330514	-3.73333333333333
-16.9312485109155	-3.46666666666667
-17	-3.31328293718166
-17.0505569030518	-3.2
-17.159411581573	-2.93333333333333
-17.2568677422133	-2.66666666666667
-17.3333333333333	-2.43152177339271
-17.3436552654346	-2.4
-17.4219074485947	-2.13333333333333
-17.4899921358733	-1.86666666666667
-17.5482458862999	-1.6
-17.5969758117061	-1.33333333333333
-17.6364534929789	-1.06666666666667
-17.6666666666667	-0.802142038124373
-17.6669175982345	-0.800000000000001
-17.6892738349649	-0.533333333333335
-17.7026415321799	-0.266666666666666
-17.7070897089509	0
-17.7026415321799	0.266666666666666
-17.6892738349649	0.533333333333335
-17.6669175982345	0.800000000000001
-17.6666666666667	0.802142038124373
-17.6364534929789	1.06666666666667
-17.5969758117061	1.33333333333333
-17.5482458862999	1.6
-17.4899921358733	1.86666666666667
-17.4219074485947	2.13333333333333
-17.3436552654346	2.4
-17.3333333333333	2.43152177339271
-17.2568677422133	2.66666666666667
-17.159411581573	2.93333333333333
-17.0505569030518	3.2
-17	3.31328293718166
-16.9312485109155	3.46666666666667
-16.8004817330514	3.73333333333333
-16.6666666666667	3.98190656668631
-16.6567965912128	4
-16.501422370991	4.26666666666667
-16.3333333333333	4.53058946358731
-16.3315459521001	4.53333333333333
-16.1479761294674	4.8
-16	4.99936874112231
-15.9484331331953	5.06666666666667
-15.7322544725953	5.33333333333333
-15.6666666666667	5.41008440027942
-15.4976249287702	5.6
-15.3333333333333	5.77490659801998
-15.24293980559	5.86666666666667
-15	6.10218666702849
-14.9660731307749	6.13333333333333
-14.6666666666667	6.39785173482745
-14.6640815156264	6.4
-14.3333333333333	6.66645676399887
-14.3330545338346	6.66666666666667
-14	6.91146873239129
-13.9679764529774	6.93333333333333
-13.6666666666667	7.13550205492466
-13.56261519802	7.2
-13.3333333333333	7.34051629597958
-13.1094591312809	7.46666666666667
-13	7.52798310343157
-12.6666666666667	7.69976343681094
-12.5956732649753	7.73333333333333
-12.3333333333333	7.85772699747206
-12.0028743416786	8
-12	8.00124585642078
-11.6666666666667	8.13395844715454
-11.3333333333333	8.25385541101532
-11.2941220295811	8.26666666666667
-11	8.36433176382029
-10.6666666666667	8.46423591558688
-10.4108258990179	8.53333333333333
-10.3333333333333	8.5546950841202
-10	8.63744569965755
-9.66666666666667	8.71174244667853
-9.33333333333333	8.77836974768142
-9.2119944536461	8.8
-9	8.83877098294745
-8.66666666666667	8.89311682588916
-8.33333333333333	8.94166762678391
-8	8.9850849637674
-7.66666666666667	9.02401515589323
-7.33333333333333	9.05909384445487
-7.25315903245668	9.06666666666667
-7	9.09114466829871
-6.66666666666667	9.12052690067143
-6.33333333333333	9.14779979437699
-6	9.17359446535881
-5.66666666666667	9.19853539846131
-5.33333333333333	9.22323565017789
-5	9.24829001489977
-4.66666666666667	9.27426626209676
-4.33333333333333	9.30169471259848
-4	9.3310565897496
-3.97584705452528	9.33333333333333
-3.66666666666667	9.36246680022183
-3.33333333333333	9.39642939424993
-3	9.43322558820006
-2.66666666666667	9.47302705627413
-2.33333333333333	9.51590978413118
-2	9.56185084624895
-1.73992990406107	9.6
-1.66666666666667	9.6105814821502
-1.33333333333333	9.66144869719868
-1	9.71467627875881
-0.666666666666668	9.76991080104197
-0.333333333333332	9.826733554527
-0.104380925320435	9.86666666666667
0	9.88447657411224
0.333333333333332	9.94241914096089
0.666666666666668	10.0005025343638
1	10.0582041830355
1.33333333333333	10.1149968509871
1.44246256837423	10.1333333333333
1.66666666666667	10.1701785628909
2	10.2234373082713
2.33333333333333	10.2744057779219
2.66666666666667	10.3226329061309
3	10.3676945928049
3.25832939995458	10.4
3.33333333333333	10.4092219033747
3.66666666666667	10.4469667467121
4	10.4805363593056
4.33333333333333	10.5096121343508
4.66666666666667	10.5338992980249
5	10.5531241245672
5.33333333333333	10.5670303593913
5.66666666666667	10.5753749557227
6	10.5779232239298
6.33333333333333	10.574443485473
6.66666666666667	10.5647013164222
7	10.5484534597282
7.33333333333333	10.5254414816076
7.66666666666667	10.495385246074
8	10.4579762832671
8.33333333333333	10.4128711321642
8.4136633055948	10.4
8.66666666666667	10.3606512778779
9	10.3005210393093
9.33333333333333	10.2317126863264
9.66666666666667	10.1536894471518
9.74403641288561	10.1333333333333
10	10.0676988829196
10.3333333333333	9.97212825785601
10.6635341962563	9.86666666666667
10.6666666666667	9.86568675497068
11	9.75046040828907
11.3333333333333	9.6224076122924
11.3866830513959	9.6
11.6666666666667	9.48267551568153
11.9899288503234	9.33333333333333
12	9.32867563944194
12.3333333333333	9.16158910533684
12.5071826214027	9.06666666666667
12.6666666666667	8.9788600513422
12.9662193588987	8.8
13	8.77956791632474
13.3333333333333	8.56298089316994
13.3760243052841	8.53333333333333
13.6666666666667	8.32712377990542
13.7466027043277	8.26666666666667
14	8.06978746297125
14.0847566695144	8
14.3333333333333	7.78850362313414
14.3948943421797	7.73333333333333
14.6666666666667	7.48010766300358
14.6804480690797	7.46666666666667
14.9438925888434	7.2
15	7.14045806970994
15.1879122617859	6.93333333333333
15.3333333333333	6.76382074610055
15.4141167150099	6.66666666666667
15.6238676326173	6.4
15.6666666666667	6.34251046114415
15.8189386995423	6.13333333333333
15.9991562935356	5.86666666666667
16	5.86534812233533
16.1675640490587	5.6
16.3222855666036	5.33333333333333
16.3333333333333	5.31303607081774
16.4668961396676	5.06666666666667
16.599485283533	4.8
16.6666666666667	4.65328953145845
16.7218489147625	4.53333333333333
16.8349539956926	4.26666666666667
16.9376191858954	4
17	3.82164059367141
17.031352177702	3.73333333333333
17.1175752721829	3.46666666666667
17.1949121447208	3.2
17.2638623117986	2.93333333333333
17.3249187143375	2.66666666666667
17.3333333333333	2.62504167592028
17.3800478691545	2.4
17.4282582183222	2.13333333333333
17.4696851599195	1.86666666666667
17.504714593689	1.6
17.5337003896134	1.33333333333333
17.5569572501677	1.06666666666667
17.5747537956919	0.800000000000001
17.5873062580923	0.533333333333335
17.5947731573342	0.266666666666666
17.5972512759388	0
17.5947731573342	-0.266666666666666
17.5873062580923	-0.533333333333335
17.5747537956919	-0.800000000000001
17.5569572501677	-1.06666666666667
17.5337003896134	-1.33333333333333
17.504714593689	-1.6
17.4696851599195	-1.86666666666667
17.4282582183222	-2.13333333333333
17.3800478691545	-2.4
17.3333333333333	-2.62504167592029
17.3249187143375	-2.66666666666667
17.2638623117986	-2.93333333333333
17.1949121447208	-3.2
17.1175752721829	-3.46666666666667
17.031352177702	-3.73333333333333
17	-3.82164059367141
16.9376191858954	-4
16.8349539956926	-4.26666666666667
16.7218489147625	-4.53333333333333
16.6666666666667	-4.65328953145845
16.599485283533	-4.8
16.4668961396676	-5.06666666666667
16.3333333333333	-5.31303607081773
16.3222855666036	-5.33333333333333
16.1675640490587	-5.6
16	-5.86534812233533
15.9991562935356	-5.86666666666667
15.8189386995423	-6.13333333333333
15.6666666666667	-6.34251046114415
15.6238676326173	-6.4
15.4141167150099	-6.66666666666667
15.3333333333333	-6.76382074610055
15.1879122617859	-6.93333333333333
15	-7.14045806970994
14.9438925888434	-7.2
14.6804480690797	-7.46666666666667
14.6666666666667	-7.48010766300357
14.3948943421797	-7.73333333333333
14.3333333333333	-7.78850362313414
14.0847566695144	-8
14	-8.06978746297125
13.7466027043277	-8.26666666666667
13.6666666666667	-8.32712377990542
13.3760243052841	-8.53333333333333
13.3333333333333	-8.56298089316994
13	-8.77956791632475
12.9662193588987	-8.8
12.6666666666667	-8.9788600513422
12.5071826214027	-9.06666666666667
12.3333333333333	-9.16158910533684
12	-9.32867563944194
11.9899288503234	-9.33333333333333
11.6666666666667	-9.48267551568153
11.3866830513959	-9.6
11.3333333333333	-9.6224076122924
11	-9.75046040828907
10.6666666666667	-9.86568675497068
10.6635341962563	-9.86666666666667
10.3333333333333	-9.97212825785601
10	-10.0676988829196
9.74403641288561	-10.1333333333333
9.66666666666667	-10.1536894471518
9.33333333333333	-10.2317126863264
9	-10.3005210393093
8.66666666666667	-10.3606512778779
8.41366330559479	-10.4
-1	40
-6.38093121942031	-0.800000000000001
-6.33333333333333	-0.818974277413151
-6	-0.933024850483374
-5.66666666666667	-1.03013469751015
-5.52158353966283	-1.06666666666667
-5.33333333333333	-1.13064067234607
-5	-1.22777805690395
-4.66666666666667	-1.31070047190114
-4.56082375984146	-1.33333333333333
-4.33333333333333	-1.39557295170897
-4	-1.47274784622515
-3.66666666666667	-1.53731955328769
-3.33333333333333	-1.59068901906281
-3.2619260319203	-1.6
-3	-1.64224904434182
-2.66666666666667	-1.68428259441794
-2.33333333333333	-1.71540579929983
-2	-1.73632719231892
-1.66666666666667	-1.74757616331338
-1.33333333333333	-1.74953675537378
-1	-1.74247050787607
-0.666666666666668	-1.72653135023744
-0.333333333333332	-1.70177439409362
0	-1.66815969458037
0.333333333333332	-1.62555148443279
0.497935670975707	-1.6
0.666666666666668	-1.57875666861915
1	-1.52921602837133
1.33333333333333	-1.47174462029525
1.66666666666667	-1.40594427318224
1.99098654124449	-1.33333333333333
2	-1.33174273995549
2.33333333333333	-1.26598467795137
2.66666666666667	-1.1925503255263
3	-1.11080231423118
3.16255513788353	-1.06666666666667
3.33333333333333	-1.03190529202439
3.66666666666667	-0.957165716919618
4	-0.874644618543466
4.27310247933173	-0.800000000000001
-1	40
4.27310247933173	0.800000000000001
4	0.874644618543467
3.66666666666667	0.957165716919617
3.33333333333333	1.03190529202439
3.16255513788353	1.06666666666667
3	1.11080231423118
2.66666666666667	1.1925503255263
2.33333333333333	1.26598467795137
2	1.33174273995549
1.99098654124449	1.33333333333333
1.66666666666667	1.40594427318224
1.33333333333333	1.47174462029525
1	1.52921602837133
0.666666666666668	1.57875666861915
0.497935670975705	1.6
0.333333333333332	1.62555148443279
0	1.66815969458037
-0.333333333333332	1.70177439409362
-0.666666666666668	1.72653135023744
-1	1.74247050787607
-1.33333333333333	1.74953675537378
-1.66666666666667	1.74757616331338
-2	1.73632719231892
-2.33333333333333	1.71540579929983
-2.66666666666667	1.68428259441794
-3	1.64224904434182
-3.26192603192029	1.6
-3.33333333333333	1.59068901906281
-3.66666666666667	1.53731955328768
-4	1.47274784622515
-4.33333333333333	1.39557295170897
-4.56082375984146	1.33333333333333
-4.66666666666667	1.31070047190114
-5	1.22777805690395
-5.33333333333333	1.13064067234607
-5.52158353966283	1.06666666666667
-5.66666666666667	1.03013469751015
-6	0.933024850483374
-6.33333333333333	0.818974277413151
-6.3809312194203	0.800000000000001
-1	411
6.70247301395418	-12
6.66666666666667	-12.0036524609248
6.33333333333333	-12.0317203326747
6	-12.054326128469
5.66666666666667	-12.0717122387469
5.33333333333333	-12.0841106275537
5	-12.0917457839339
4.66666666666667	-12.0948374607848
4.33333333333333	-12.093603155727
4	-12.0882602906024
3.66666666666667	-12.0790280483569
3.33333333333333	-12.0661288286165
3	-12.0497892865617
2.66666666666667	-12.0302409240889
2.33333333333333	-12.0077202080225
2.23057216042712	-12
2	-11.9825756060072
1.66666666666667	-11.9549776095777
1.33333333333333	-11.9251191713414
1	-11.8932482886972
0.666666666666668	-11.8596128932164
0.333333333333332	-11.8244579963434
0	-11.7880224486789
-0.333333333333332	-11.7505353943995
-0.483611797054304	-11.7333333333333
-0.666666666666668	-11.7122449791535
-1	-11.6733382484129
-1.33333333333333	-11.6339719036545
-1.66666666666667	-11.5943077031131
-2	-11.5544791066513
-2.33333333333333	-11.5145879609375
-2.66666666666667	-11.4747016923378
-2.73397493270787	-11.4666666666667
-3	-11.4348970819418
-3.33333333333333	-11.3951676548402
-3.66666666666667	-11.3554667332803
-4	-11.3157156811422
-4.33333333333333	-11.2757960926535
-4.66666666666667	-11.2355508187225
-4.95725475294457	-11.2
-5	-11.1948095131239
-5.33333333333333	-11.1535264492249
-5.66666666666667	-11.1113112996651
-6	-11.0678761208497
-6.33333333333333	-11.022904047022
-6.66666666666667	-10.9760515457031
-6.95649437729209	-10.9333333333333
-7	-10.927012868625
-7.33333333333333	-10.8758311312316
-7.66666666666667	-10.8217217636358
-8	-10.7642558054096
-8.33333333333333	-10.7029834603724
-8.51778337294546	-10.6666666666667
-8.66666666666667	-10.6378458298851
-9	-10.5685837634011
-9.33333333333333	-10.4941990480521
-9.66666666666667	-10.4141542167092
-9.72139994842369	-10.4
-10	-10.3290871829368
-10.3333333333333	-10.2376082646993
-10.6666666666667	-10.1388621506103
-10.6840238623825	-10.1333333333333
-11	-10.0339903215067
-11.3333333333333	-9.92075568576857
-11.4812579424391	-9.86666666666667
-11.6666666666667	-9.7995632081274
-12	-9.66950820302435
-12.1655967877704	-9.6
-12.3333333333333	-9.53004771750408
-12.6666666666667	-9.3803711423665
-12.764460067341	-9.33333333333333
-13	-9.22024095143919
-13.2969683968611	-9.06666666666667
-13.3333333333333	-9.04784001819402
-13.6666666666667	-8.86357961836493
-13.7742651906023	-8.8
-14	-8.66566000938606
-14.2080881264311	-8.53333333333333
-14.3333333333333	-8.45281381970361
-14.6051172741231	-8.26666666666667
-14.6666666666667	-8.22387161188295
-14.9699351256916	-8
-15	-7.97736887857286
-15.3065208700489	-7.73333333333333
-15.3333333333333	-7.71146239992092
-15.6182506835213	-7.46666666666667
-15.6666666666667	-7.42383343801066
-15.9079213454519	-7.2
-16	-7.11157565228057
-16.1777912637095	-6.93333333333333
-16.3333333333333	-6.77106453713953
-16.4296333206388	-6.66666666666667
-16.6647909404053	-6.4
-16.6666666666667	-6.39779489218129
-16.884423196394	-6.13333333333333
-17	-5.98509271880703
-17.0898043181996	-5.86666666666667
-17.2816967750354	-5.6
-17.3333333333333	-5.52445367478361
-17.4611981490837	-5.33333333333333
-17.6284478569142	-5.06666666666667
-17.6666666666667	-5.00224202774456
-17.7848635555136	-4.8
-17.9301468854775	-4.53333333333333
-18	-4.39603568568862
-18.065257990632	-4.26666666666667
-18.1907685192757	-4
-18.3060129574643	-3.73333333333333
-18.3333333333333	-3.66519910667048
-18.4129228723715	-3.46666666666667
-18.5108526210509	-3.2
-18.5995842858205	-2.93333333333333
-18.6666666666667	-2.7098250517779
-18.679718889136	-2.66666666666667
-18.7527274488872	-2.4
-18.8173271896109	-2.13333333333333
-18.8737437047584	-1.86666666666667
-18.9221849244826	-1.6
-18.9628380640763	-1.33333333333333
-18.9958668019443	-1.06666666666667
-19	-1.02371240973026
-19.0220156085381	-0.800000000000001
-19.0407071591589	-0.533333333333335
-19.0518944324996	-0.266666666666666
-19.0556188925004	0
-19.0518944324996	0.266666666666666
-19.0407071591589	0.533333333333335
-19.0220156085381	0.800000000000001
-19	1.02371240973027
-18.9958668019443	1.06666666666667
-18.9628380640763	1.33333333333333
-18.9221849244826	1.6
-18.8737437047584	1.86666666666667
-18.8173271896109	2.13333333333333
-18.7527274488872	2.4
-18.679718889136	2.66666666666667
-18.6666666666667	2.7098250517779
-18.5995842858205	2.93333333333333
-18.5108526210509	3.2
-18.4129228723715	3.46666666666667
-18.3333333333333	3.66519910667048
-18.3060129574643	3.73333333333333
-18.1907685192757	4
-18.065257990632	4.26666666666667
-18	4.39603568568861
-17.9301468854775	4.53333333333333
-17.7848635555136	4.8
-17.6666666666667	5.00224202774456
-17.6284478569142	5.06666666666667
-17.4611981490837	5.33333333333333
-17.3333333333333	5.5244536747836
-17.2816967750354	5.6
-17.0898043181996	5.86666666666667
-17	5.98509271880703
-16.884423196394	6.13333333333333
-16.6666666666667	6.39779489218129
-16.6647909404053	6.4
-16.4296333206388	6.66666666666667
-16.3333333333333	6.77106453713953
-16.1777912637095	6.93333333333333
-16	7.11157565228057
-15.9079213454519	7.2
-15.6666666666667	7.42383343801066
-15.6182506835213	7.46666666666667
-15.3333333333333	7.71146239992091
-15.3065208700489	7.73333333333333
-15	7.97736887857286
-14.9699351256916	8
-14.6666666666667	8.22387161188295
-14.6051172741231	8.26666666666667
-14.3333333333333	8.45281381970362
-14.2080881264311	8.53333333333333
-14	8.66566000938606
-13.7742651906023	8.8
-13.6666666666667	8.86357961836493
-13.3333333333333	9.04784001819402
-13.2969683968611	9.06666666666667
-13	9.22024095143919
-12.764460067341	9.33333333333333
-12.6666666666667	9.3803711423665
-12.3333333333333	9.53004771750408
-12.1655967877704	9.6
-12	9.66950820302435
-11.6666666666667	9.7995632081274
-11.4812579424391	9.86666666666667
-11.3333333333333	9.92075568576857
-11	10.0339903215067
-10.6840238623825	10.1333333333333
-10.6666666666667	10.1388621506103
-10.3333333333333	10.2376082646993
-10	10.3290871829368
-9.72139994842371	10.4
-9.66666666666667	10.4141542167092
-9.33333333333333	10.4941990480521
-9	10.5685837634011
-8.66666666666667	10.6378458298851
-8.51778337294545	10.6666666666667
-8.33333333333333	10.7029834603724
-8	10.7642558054096
-7.66666666666667	10.8217217636358
-7.33333333333333	10.8758311312316
-7	10.927012868625
-6.95649437729209	10.9333333333333
-6.66666666666667	10.9760515457031
-6.33333333333333	11.022904047022
-6	11.0678761208497
-5.66666666666667	11.1113112996651
-5.33333333333333	11.1535264492249
-5	11.1948095131239
-4.95725475294457	11.2
-4.66666666666667	11.2355508187225
-4.33333333333333	11.2757960926535
-4	11.3157156811422
-3.66666666666667	11.3554667332803
-3.33333333333333	11.3951676548402
-3	11.4348970819418
-2.73397493270789	11.4666666666667
-2.66666666666667	11.4747016923378
-2.33333333333333	11.5145879609375
-2	11.5544791066513
-1.66666666666667	11.5943077031131
-1.33333333333333	11.6339719036545
-1	11.6733382484129
-0.666666666666668	11.7122449791535
-0.483611797054299	11.7333333333333
-0.333333333333332	11.7505353943995
0	11.7880224486789
0.333333333333332	11.8244579963434
0.666666666666668	11.8596128932164
1	11.8932482886972
1.33333333333333	11.9251191713414
1.66666666666667	11.9549776095777
2	11.9825756060072
2.23057216042709	12
2.33333333333333	12.0077202080225
2.66666666666667	12.0302409240889
3	12.0497892865617
3.33333333333333	12.0661288286165
3.66666666666667	12.0790280483569
4	12.0882602906024
4.33333333333333	12.093603155727
4.66666666666667	12.0948374607848
5	12.0917457839339
5.33333333333333	12.0841106275537
5.66666666666667	12.0717122387469
6	12.054326128469
6.33333333333333	12.0317203326747
6.66666666666667	12.0036524609248
6.70247301395419	12
7	11.9704368356464
7.33333333333333	11.9314676418987
7.66666666666667	11.8864005971882
8	11.8349327351203
8.33333333333333	11.7767326775361
8.55476385818718	11.7333333333333
8.66666666666667	11.7119317269609
9	11.6408379343455
9.33333333333333	11.562066513756
9.66666666666667	11.4751416638083
9.69633437339124	11.4666666666667
10	11.3816958782466
10.3333333333333	11.2794847036158
10.5708183229947	11.2
10.6666666666667	11.1684979267074
11	11.049527175639
11.2988734025279	10.9333333333333
11.3333333333333	10.9201341607913
11.6666666666667	10.7824627998717
11.9250439575497	10.6666666666667
12	10.6334332728281
12.3333333333333	10.4744829140021
12.4784824354459	10.4
12.6666666666667	10.3039903590113
12.9769574053195	10.1333333333333
13	10.1206978263032
13.3333333333333	9.92569165052796
13.4277434753576	9.86666666666667
13.6666666666667	9.71643773447634
13.8405204877903	9.6
14	9.49143417819244
14.2192250199019	9.33333333333333
14.3333333333333	9.2492464174606
14.5682593861425	9.06666666666667
14.6666666666667	8.98817960184284
14.8914203735233	8.8
15	8.70628078116493
15.1917822763455	8.53333333333333
15.3333333333333	8.40112515025693
15.4717922048599	8.26666666666667
15.6666666666667	8.06973332431558
15.7333575616944	8
15.9779774993127	7.73333333333333
16	7.70836089843472
16.2072794846377	7.46666666666667
16.3333333333333	7.3117259405776
16.422163583806	7.2
16.6235915243759	6.93333333333333
16.6666666666667	6.87343776867161
16.8129487228557	6.66666666666667
16.9898344903071	6.4
17	6.38390335714423
17.1566988542573	6.13333333333333
17.3119948074436	5.86666666666667
17.3333333333333	5.82791484301141
17.4584041702134	5.6
17.5945853626517	5.33333333333333
17.6666666666667	5.18204969175922
17.7217737556856	5.06666666666667
17.8408261027293	4.8
17.950647306888	4.53333333333333
18	4.40403139406114
18.0529298262407	4.26666666666667
18.1479571225409	4
18.234924659135	3.73333333333333
18.314196594084	3.46666666666667
18.3333333333333	3.3962025860042
18.3875038237555	3.2
18.4541626676783	2.93333333333333
18.5139801904235	2.66666666666667
18.5672361626633	2.4
18.6141891475363	2.13333333333333
18.6550734360861	1.86666666666667
18.6666666666667	1.77856544694917
18.6906710363608	1.6
18.7207187614443	1.33333333333333
18.7450864388407	1.06666666666667
18.7639035163327	0.800000000000001
18.7772714329899	0.533333333333335
18.7852629850728	0.266666666666666
18.7879219644614	0
18.7852629850728	-0.266666666666666
18.7772714329899	-0.533333333333335
18.7639035163327	-0.800000000000001
18.7450864388407	-1.06666666666667
18.7207187614443	-1.33333333333333
18.6906710363608	-1.6
18.6666666666667	-1.77856544694917
18.6550734360861	-1.86666666666667
18.6141891475363	-2.13333333333333
18.5672361626633	-2.4
18.5139801904235	-2.66666666666667
18.4541626676783	-2.93333333333333
18.3875038237555	-3.2
18.3333333333333	-3.3962025860042
18.314196594084	-3.46666666666667
18.234924659135	-3.73333333333333
18.1479571225409	-4
18.0529298262407	-4.26666666666667
18	-4.40403139406114
17.950647306888	-4.53333333333333
17.8408261027293	-4.8
17.7217737556856	-5.06666666666667
17.6666666666667	-5.18204969175922
17.5945853626517	-5.33333333333333
17.4584041702134	-5.6
17.3333333333333	-5.82791484301141
17.3119948074436	-5.86666666666667
17.1566988542573	-6.13333333333333
17	-6.38390335714423
16.9898344903071	-6.4
16.8129487228557	-6.66666666666667
16.6666666666667	-6.87343776867161
16.6235915243759	-6.93333333333333
16.422163583806	-7.2
16.3333333333333	-7.3117259405776
16.2072794846377	-7.46666666666667
16	-7.70836089843472
15.9779774993127	-7.73333333333333
15.7333575616944	-8
15.6666666666667	-8.06973332431558
15.4717922048599	-8.26666666666667
15.3333333333333	-8.40112515025693
15.1917822763455	-8.53333333333333
15	-8.70628078116493
14.8914203735233	-8.8
14.6666666666667	-8.98817960184285
14.5682593861425	-9.06666666666667
14.3333333333333	-9.24924641746059
14.2192250199019	-9.33333333333333
14	-9.49143417819244
13.8405204877903	-9.6
13.6666666666667	-9.71643773447634
13.4277434753576	-9.86666666666667
13.3333333333333	-9.92569165052796
13	-10.1206978263032
12.9769574053195	-10.1333333333333
12.6666666666667	-10.3039903590113
12.4784824354459	-10.4
12.3333333333333	-10.4744829140021
12	-10.6334332728281
11.9250439575497	-10.6666666666667
11.6666666666667	-10.7824627998717
11.3333333333333	-10.9201341607913
11.2988734025279	-10.9333333333333
11	-11.049527175639
10.6666666666667	-11.1684979267074
10.5708183229947	-11.2
10.3333333333333	-11.2794847036158
10	-11.3816958782466
9.69633437339124	-11.4666666666667
9.66666666666667	-11.4751416638083
9.33333333333333	-11.562066513756
9	-11.6408379343455
8.66666666666667	-11.7119317269609
8.5547638581872	-11.7333333333333
8.33333333333333	-11.7767326775361
8	-11.8349327351203
7.66666666666667	-11.8864005971882
7.33333333333333	-11.9314676418987
7	-11.9704368356464
6.70247301395418	-12
0	33
-5.65710572363752	-0.800000000000001
-5.33333333333333	-0.883567234537999
-5	-0.957574144024368
-4.66666666666667	-1.02130023539092
-4.39083184613001	-1.06666666666667
-4.33333333333333	-1.07930033291672
-4	-1.14195911540436
-3.66666666666667	-1.19471039254282
-3.33333333333333	-1.2385435259343
-3	-1.2742285786647
-2.66666666666667	-1.30237035560194
-2.33333333333333	-1.32344556233964
-2.10433241707634	-1.33333333333333
-2	-1.33903844190935
-1.66666666666667	-1.3491541553966
-1.33333333333333	-1.3514273977121
-1	-1.34607656846098
-0.66912758555298	-1.33333333333333
-0.666666666666668	-1.33325850471788
-0.333333333333332	-1.31726021489489
0	-1.29540436956255
0.333333333333332	-1.26764790896874
0.666666666666668	-1.23389825278614
1	-1.1940102282422
1.33333333333333	-1.14778099281042
1.66666666666667	-1.09494254753856
1.82463999420972	-1.06666666666667
2	-1.04299598961185
2.33333333333333	-0.992675575344494
2.66666666666667	-0.936647959561641
3	-0.874508463458637
3.33333333333333	-0.805757095200641
3.35871746619452	-0.800000000000001
0	33
3.35871746619452	0.800000000000001
3.33333333333333	0.805757095200641
3	0.874508463458637
2.66666666666667	0.936647959561641
2.33333333333333	0.992675575344494
2	1.04299598961185
1.82463999420972	1.06666666666667
1.66666666666667	1.09494254753856
1.33333333333333	1.14778099281042
1	1.1940102282422
0.666666666666668	1.23389825278614
0.333333333333332	1.26764790896874
0	1.29540436956255
-0.333333333333332	1.31726021489489
-0.666666666666668	1.33325850471788
-0.669127585552989	1.33333333333333
-1	1.34607656846098
-1.33333333333333	1.3514273977121
-1.66666666666667	1.3491541553966
-2	1.33903844190935
-2.10433241707634	1.33333333333333
-2.33333333333333	1.32344556233964
-2.66666666666667	1.30237035560194
-3	1.2742285786647
-3.33333333333333	1.2385435259343
-3.66666666666667	1.19471039254282
-4	1.14195911540436
-4.33333333333333	1.07930033291672
-4.39083184613	1.06666666666667
-4.66666666666667	1.02130023539092
-5	0.957574144024368
-5.33333333333333	0.883567234537999
-5.65710572363751	0.800000000000001
0	421
-20	3.5855108463457
-19.9511686237668	3.73333333333333
-19.8559110998753	4
-19.7526971446983	4.26666666666667
-19.6666666666667	4.4734029567788
-19.6416938812182	4.53333333333333
-19.5235890831355	4.8
-19.3967474648073	5.06666666666667
-19.3333333333333	5.19246108152127
-19.2617964903722	5.33333333333333
-19.1182799146575	5.6
-19	5.80694521564555
-18.9654588147915	5.86666666666667
-18.8037465428223	6.13333333333333
-18.6666666666667	6.34676633502088
-18.6319094438062	6.4
-18.4501937718577	6.66666666666667
-18.3333333333333	6.8298137543981
-18.2576104124223	6.93333333333333
-18.0538272461514	7.2
-18	7.26782152666113
-17.8381310930009	7.46666666666667
-17.6666666666667	7.66838473760415
-17.6098520003231	7.73333333333333
-17.3681772454015	8
-17.3333333333333	8.03729518348906
-17.1119206468297	8.26666666666667
-17	8.37885006186179
-16.8402535052199	8.53333333333333
-16.6666666666667	8.69636700368913
-16.5519427121913	8.8
-16.3333333333333	8.99248994818161
-16.2454824985491	9.06666666666667
-16	9.26941995412899
-15.91907183935	9.33333333333333
-15.6666666666667	9.52898407773282
-15.5705967950422	9.6
-15.3333333333333	9.77269578490068
-15.1976192799145	9.86666666666667
-15	10.0018081690054
-14.7973736235097	10.1333333333333
-14.6666666666667	10.2173608637661
-14.3667720038587	10.4
-14.3333333333333	10.4202212680791
-14	10.6118567855372
-13.8991366373702	10.6666666666667
-13.6666666666667	10.7926246847255
-13.3910658113762	10.9333333333333
-13.3333333333333	10.962782860507
-13	11.1238889798516
-12.8328051955475	11.2
-12.6666666666667	11.2758170831942
-12.3333333333333	11.419204118781
-12.2163359466578	11.4666666666667
-12	11.5548923312093
-11.6666666666667	11.6828171574721
-11.5269709535282	11.7333333333333
-11.3333333333333	11.8038830223371
-11	11.9182551657226
-10.7467148186102	12
-10.6666666666667	12.0260716941608
-10.3333333333333	12.1285272213105
-10	12.2248993985227
-9.84677002736444	12.2666666666667
-9.66666666666667	12.3162920458969
-9.33333333333333	12.4029198093136
-9	12.4846006736622
-8.78940395993966	12.5333333333333
-8.66666666666667	12.5620598605488
-8.33333333333333	12.6358137261014
-8	12.7055772160329
-7.66666666666667	12.7716659881008
-7.51603684297642	12.8
-7.33333333333333	12.8347426821488
-7	12.8949462354333
-6.66666666666667	12.9522245920194
-6.33333333333333	13.0068199908069
-6	13.0589549861458
-5.94845693959517	13.0666666666667
-5.66666666666667	13.1091945014423
-5.33333333333333	13.1573713445468
-5	13.2035829421251
-4.66666666666667	13.2479752725724
-4.33333333333333	13.2906732286883
-4	13.3317804823817
-3.98695279173667	13.3333333333333
-3.66666666666667	13.3716459653325
-3.33333333333333	13.4100507037615
-3	13.4470296757086
-2.66666666666667	13.4826089264955
-2.33333333333333	13.5167950117517
-2	13.5495758534648
-1.66666666666667	13.5809217679764
-1.45413837011909	13.6
-1.33333333333333	13.6108629507874
-1	13.6393908242011
-0.666666666666668	13.6662996725326
-0.333333333333332	13.6915043596506
0	13.7149083320183
0.333333333333332	13.7364050250869
0.666666666666668	13.7558792289184
1	13.773208378709
1.33333333333333	13.7882637382679
1.66666666666667	13.8009114477722
2	13.8110134110864
2.33333333333333	13.8184280023632
2.66666666666667	13.8230105763365
3	13.8246137714865
3.33333333333333	13.823087599937
3.66666666666667	13.8182793224257
4	13.8100331108809
4.33333333333333	13.7981895050012
4.66666666666667	13.7825846727612
5	13.7630494879731
5.33333333333333	13.7394084409579
5.66666666666667	13.7114784010905
6	13.6790672525166
6.33333333333333	13.641972426786
6.66650214215011	13.6
6.66666666666667	13.5999797318506
7	13.5537361835943
7.33333333333333	13.5022696564674
7.66666666666667	13.4453269979722
8	13.3826354461774
8.23909340437197	13.3333333333333
8.33333333333333	13.3142997313381
8.66666666666667	13.2407784443879
9	13.1607397599892
9.33333333333333	13.0738168667489
9.3587362571515	13.0666666666667
9.66666666666667	12.9815241291525
10	12.8818772967629
10.2540176214241	12.8
10.3333333333333	12.7748396367457
10.6666666666667	12.6613757212794
11	12.5391014790292
11.0147591371068	12.5333333333333
11.3333333333333	12.410319512824
11.6666666666667	12.2718412514293
11.678404715122	12.2666666666667
12	12.1261549007415
12.2693140766881	12
12.3333333333333	11.9702276844413
12.6666666666667	11.8055523146427
12.8040811298586	11.7333333333333
13	11.6306976628359
13.2938803929433	11.4666666666667
13.3333333333333	11.4446661896593
13.6666666666667	11.2481541021576
13.743947622455	11.2
14	11.0398212898363
14.1609990414757	10.9333333333333
14.3333333333333	10.8185660735167
14.5496243665538	10.6666666666667
14.6666666666667	10.5836454045247
14.9128707110932	10.4
15	10.3341369678835
15.2533893015921	10.1333333333333
15.3333333333333	10.0688978158795
15.5734542532414	9.86666666666667
15.6666666666667	9.78651666622773
15.8749824490428	9.6
16	9.48525963548231
16.1595548823892	9.33333333333333
16.3333333333333	9.16300941586307
16.4284399058397	9.06666666666667
16.6666666666667	8.81719816237134
16.6826188633694	8.8
16.9235450367478	8.53333333333333
17	8.44540133794577
17.1517445126455	8.26666666666667
17.3333333333333	8.04289180506679
17.3674581128322	8
17.5718826456398	7.73333333333333
17.6666666666667	7.6035860288889
17.76522330601	7.46666666666667
17.9479717343858	7.2
18	7.12044720098704
18.1211515240342	6.93333333333333
18.2844634700322	6.66666666666667
18.3333333333333	6.5827690022323
18.4392111586327	6.4
18.5850405814822	6.13333333333333
18.6666666666667	5.97509758322361
18.7225278083717	5.86666666666667
18.8524927173872	5.6
18.9739427457277	5.33333333333333
19	5.27268211419441
19.0888626942252	5.06666666666667
19.1963966091454	4.8
19.2963517030761	4.53333333333333
19.3333333333333	4.42765336948521
19.3901427858779	4.26666666666667
19.4775952389239	4
19.558222550434	3.73333333333333
19.6322599791194	3.46666666666667
19.6666666666667	3.33160914413705
19.7006245463813	3.2
19.7634393547598	2.93333333333333
19.8201790520259	2.66666666666667
19.8710123670928	2.4
19.916092503579	2.13333333333333
19.9555562444441	1.86666666666667
19.9895233951809	1.6
20	1.5023962967056
20.018462652452	1.33333333333333
20.0421958759278	1.06666666666667
20.0605816782384	0.800000000000001
20.0736751619222	0.533333333333335
20.0815155848414	0.266666666666666
20.0841264508091	0
20.0815155848414	-0.266666666666666
20.0736751619222	-0.533333333333335
20.0605816782384	-0.800000000000001
20.0421958759278	-1.06666666666667
20.018462652452	-1.33333333333333
20	-1.5023962967056
19.9895233951809	-1.6
19.9555562444441	-1.86666666666667
19.916092503579	-2.13333333333333
19.8710123670928	-2.4
19.8201790520259	-2.66666666666667
19.7634393547598	-2.93333333333333
19.7006245463813	-3.2
19.6666666666667	-3.33160914413705
19.6322599791194	-3.46666666666667
19.558222550434	-3.73333333333333
19.4775952389239	-4
19.3901427858779	-4.26666666666667
19.3333333333333	-4.42765336948521
19.2963517030761	-4.53333333333333
19.1963966091454	-4.8
19.0888626942252	-5.06666666666667
19	-5.27268211419442
18.9739427457277	-5.33333333333333
18.8524927173872	-5.6
18.7225278083717	-5.86666666666667
18.6666666666667	-5.97509758322361
18.5850405814822	-6.13333333333333
18.4392111586327	-6.4
18.3333333333333	-6.5827690022323
18.2844634700322	-6.66666666666667
18.1211515240342	-6.93333333333333
18	-7.12044720098705
17.9479717343858	-7.2
17.76522330601	-7.46666666666667
17.6666666666667	-7.6035860288889
17.5718826456398	-7.73333333333333
17.3674581128322	-8
17.3333333333333	-8.04289180506679
17.1517445126455	-8.26666666666667
17	-8.44540133794577
16.9235450367478	-8.53333333333333
16.6826188633694	-8.8
16.6666666666667	-8.81719816237134
16.4284399058397	-9.06666666666667
16.3333333333333	-9.16300941586307
16.1595548823892	-9.33333333333333
16	-9.48525963548231
15.8749824490428	-9.6
15.6666666666667	-9.78651666622773
15.5734542532414	-9.86666666666667
15.3333333333333	-10.0688978158795
15.2533893015921	-10.1333333333333
15	-10.3341369678835
14.9128707110932	-10.4
14.6666666666667	-10.5836454045247
14.5496243665538	-10.6666666666667
14.3333333333333	-10.8185660735167
14.1609990414757	-10.9333333333333
14	-11.0398212898363
13.743947622455	-11.2
13.6666666666667	-11.2481541021576
13.3333333333333	-11.4446661896593
13.2938803929433	-11.4666666666667
13	-11.6306976628359
12.8040811298586	-11.7333333333333
12.6666666666667	-11.8055523146427
12.3333333333333	-11.9702276844413
12.2693140766881	-12
12	-12.1261549007415
11.678404715122	-12.2666666666667
11.6666666666667	-12.2718412514293
11.3333333333333	-12.410319512824
11.0147591371068	-12.5333333333333
11	-12.5391014790292
10.6666666666667	-12.6613757212794
10.3333333333333	-12.7748396367457
10.2540176214241	-12.8
10	-12.8818772967629
9.66666666666667	-12.9815241291525
9.35873625715151	-13.0666666666667
9.33333333333333	-13.0738168667489
9	-13.1607397599892
8.66666666666667	-13.2407784443879
8.33333333333333	-13.3142997313381
8.23909340437199	-13.3333333333333
8	-13.3826354461774
7.66666666666667	-13.4453269979722
7.33333333333333	-13.5022696564674
7	-13.5537361835943
6.66666666666667	-13.5999797318506
6.66650214215013	-13.6
6.33333333333333	-13.641972426786
6	-13.6790672525166
5.66666666666667	-13.7114784010905
5.33333333333333	-13.7394084409579
5	-13.7630494879731
4.66666666666667	-13.7825846727612
4.33333333333333	-13.7981895050012
4	-13.8100331108809
3.66666666666667	-13.8182793224257
3.33333333333333	-13.823087599937
3	-13.8246137714865
2.66666666666667	-13.8230105763365
2.33333333333333	-13.8184280023632
2	-13.8110134110864
1.66666666666667	-13.8009114477722
1.33333333333333	-13.7882637382679
1	-13.773208378709
0.666666666666668	-13.7558792289184
0.333333333333332	-13.7364050250869
0	-13.7149083320183
-0.333333333333332	-13.6915043596506
-0.666666666666668	-13.6662996725326
-1	-13.6393908242011
-1.33333333333333	-13.6108629507874
-1.45413837011911	-13.6
-1.66666666666667	-13.5809217679764
-2	-13.5495758534648
-2.33333333333333	-13.5167950117517
-2.66666666666667	-13.4826089264955
-3	-13.4470296757086
-3.33333333333333	-13.4100507037615
-3.66666666666667	-13.3716459653325
-3.98695279173668	-13.3333333333333
-4	-13.3317804823817
-4.33333333333333	-13.2906732286883
-4.66666666666667	-13.2479752725724
-5	-13.2035829421251
-5.33333333333333	-13.1573713445468
-5.66666666666667	-13.1091945014423
-5.94845693959517	-13.0666666666667
-6	-13.0589549861458
-6.33333333333333	-13.0068199908069
-6.66666666666667	-12.9522245920194
-7	-12.8949462354333
-7.33333333333333	-12.8347426821488
-7.51603684297642	-12.8
-7.66666666666667	-12.7716659881008
-8	-12.7055772160329
-8.33333333333333	-12.6358137261014
-8.66666666666667	-12.5620598605488
-8.78940395993965	-12.5333333333333
-9	-12.4846006736622
-9.33333333333333	-12.4029198093136
-9.66666666666667	-12.3162920458969
-9.84677002736443	-12.2666666666667
-10	-12.2248993985227
-10.3333333333333	-12.1285272213105
-10.6666666666667	-12.0260716941608
-10.7467148186102	-12
-11	-11.9182551657226
-11.3333333333333	-11.8038830223371
-11.5269709535282	-11.7333333333333
-11.6666666666667	-11.6828171574721
-12	-11.5548923312093
-12.2163359466578	-11.4666666666667
-12.3333333333333	-11.419204118781
-12.6666666666667	-11.2758170831942
-12.8328051955475	-11.2
-13	-11.1238889798516
-13.3333333333333	-10.962782860507
-13.3910658113762	-10.9333333333333
-13.6666666666667	-10.7926246847255
-13.8991366373702	-10.6666666666667
-14	-10.6118567855372
-14.3333333333333	-10.4202212680791
-14.3667720038587	-10.4
-14.6666666666667	-10.2173608637661
-14.7973736235097	-10.1333333333333
-15	-10.0018081690054
-15.1976192799145	-9.86666666666667
-15.3333333333333	-9.77269578490068
-15.5705967950422	-9.6
-15.6666666666667	-9.52898407773282
-15.91907183935	-9.33333333333333
-16	-9.26941995412899
-16.2454824985491	-9.06666666666667
-16.3333333333333	-8.99248994818161
-16.5519427121913	-8.8
-16.6666666666667	-8.69636700368913
-16.8402535052199	-8.53333333333333
-17	-8.37885006186179
-17.1119206468297	-8.26666666666667
-17.3333333333333	-8.03729518348906
-17.3681772454015	-8
-17.6098520003231	-7.73333333333333
-17.6666666666667	-7.66838473760415
-17.8381310930009	-7.46666666666667
-18	-7.26782152666113
-18.0538272461514	-7.2
-18.2576104124223	-6.93333333333333
-18.3333333333333	-6.8298137543981
-18.4501937718577	-6.66666666666667
-18.6319094438062	-6.4
-18.6666666666667	-6.34676633502088
-18.8037465428223	-6.13333333333333
-18.9654588147915	-5.86666666666667
-19	-5.80694521564554
-19.1182799146575	-5.6
-19.2617964903722	-5.33333333333333
-19.3333333333333	-5.19246108152127
-19.3967474648073	-5.06666666666667
-19.5235890831355	-4.8
-19.6416938812182	-4.53333333333333
-19.6666666666667	-4.4734029567788
-19.7526971446983	-4.26666666666667
-19.8559110998753	-4
-19.9511686237668	-3.73333333333333
-20	-3.58551084634569
1	22
-4.6377082147727	-0.800000000000001
-4.33333333333333	-0.851196734574494
-4	-0.899084950589188
-3.66666666666667	-0.939604182278346
-3.33333333333333	-0.973415067483612
-3	-1.00104328200865
-2.66666666666667	-1.02290975475375
-2.33333333333333	-1.03935205030274
-2	-1.05063974954776
-1.66666666666667	-1.05698563094444
-1.33333333333333	-1.05855382538151
-1	-1.05546571974393
-0.666666666666668	-1.04780412446684
-0.333333333333332	-1.0356160443682
0	-1.01891426706639
0.333333333333332	-0.997677888693645
0.666666666666668	-0.971851818500922
1	-0.94134523191802
1.33333333333333	-0.90602886663582
1.66666666666667	-0.865730968856384
2	-0.820231585313517
2.13252749929046	-0.800000000000001
1	22
2.13252749929046	0.800000000000001
2	0.820231585313516
1.66666666666667	0.865730968856384
1.33333333333333	0.90602886663582
1	0.94134523191802
0.666666666666668	0.971851818500922
0.333333333333332	0.997677888693645
0	1.01891426706639
-0.333333333333332	1.0356160443682
-0.666666666666668	1.04780412446684
-1	1.05546571974393
-1.33333333333333	1.05855382538151
-1.66666666666667	1.05698563094444
-2	1.05063974954776
-2.33333333333333	1.03935205030273
-2.66666666666667	1.02290975475375
-3	1.00104328200865
-3.33333333333333	0.973415067483612
-3.66666666666667	0.939604182278346
-4	0.899084950589188
-4.33333333333333	0.851196734574494
-4.6377082147727	0.800000000000001
1	431
-20	7.51784510324269
-19.8546801387387	7.73333333333333
-19.6666666666667	7.99929138203426
-19.6661569298944	8
-19.4685381200434	8.26666666666667
-19.3333333333333	8.44164926119421
-19.2610170999914	8.53333333333333
-19.0432970246988	8.8
-19	8.85148979404756
-18.8147340599753	9.06666666666667
-18.6666666666667	9.23289795919396
-18.5748498623819	9.33333333333333
-18.3333333333333	9.58943222554807
-18.3230807534312	9.6
-18.0582805787516	9.86666666666667
-18	9.92385887838
-17.7798285390943	10.1333333333333
-17.6666666666667	10.2384296341154
-17.4868371736056	10.4
-17.3333333333333	10.5349753721846
-17.1781945557975	10.6666666666667
-17	10.8150709440925
-16.8526105749329	10.9333333333333
-16.6666666666667	11.0800625724579
-16.5086078111297	11.2
-16.3333333333333	11.3310996585849
-16.1445146167007	11.4666666666667
-16	11.5691632867657
-15.7584606192194	11.7333333333333
-15.6666666666667	11.7950917664625
-15.3483747113569	12
-15.3333333333333	12.0096034608096
-15	12.2138663904217
-14.9097386838305	12.2666666666667
-14.6666666666667	12.4081169379612
-14.4408281405027	12.5333333333333
-14.3333333333333	12.5927177395473
-14	12.7684318479232
-13.9372734522806	12.8
-13.6666666666667	12.9360461752329
-13.393096220411	13.0666666666667
-13.3333333333333	13.0952065628617
-13	13.2472189713247
-12.8012035463781	13.3333333333333
-12.6666666666667	13.391742490825
-12.3333333333333	13.5295221028026
-12.1539037091523	13.6
-12	13.6606911771332
-11.6666666666667	13.7857263890057
-11.4393540456965	13.8666666666667
-11.3333333333333	13.9046193881149
-11	14.0181948436762
-10.6666666666667	14.1258322346992
-10.6422700290962	14.1333333333333
-10.3333333333333	14.2289764127461
-10	14.3268483269505
-9.73748484989094	14.4
-9.66666666666667	14.4198815829743
-9.33333333333333	14.5089017496305
-9	14.5933385388406
-8.69494211018159	14.6666666666667
-8.66666666666667	14.6735176715226
-8.33333333333333	14.7503390633588
-8	14.8232255614527
-7.66666666666667	14.8923876840931
-7.4588755553707	14.9333333333333
-7.33333333333333	14.9582697706727
-7	15.0211696725634
-6.66666666666667	15.080841685343
-6.33333333333333	15.1374441660824
-6	15.1911221198253
-5.94193854542841	15.2
-5.66666666666667	15.2423951524464
-5.33333333333333	15.2910400742843
-5	15.3370828450674
-4.66666666666667	15.3806198073442
-4.33333333333333	15.4217347008447
-4	15.460498881595
-3.94376753395099	15.4666666666667
-3.66666666666667	15.4972391600176
-3.33333333333333	15.531769710843
-3	15.564074541574
-2.66666666666667	15.5941810318493
-2.33333333333333	15.6221057275477
-2	15.647854791656
-1.66666666666667	15.6714244877412
-1.33333333333333	15.6928016877497
-1	15.7119643947197
-0.666666666666668	15.7288822701027
-0.565640287395569	15.7333333333333
-0.333333333333332	15.7436188506537
0	15.7560533698957
0.333333333333332	15.7660886069285
0.666666666666668	15.7736639830637
1	15.7787124333919
1.33333333333333	15.7811607404237
1.66666666666667	15.7809298070529
2	15.7779348619992
2.33333333333333	15.772085592264
2.66666666666667	15.7632861986319
3	15.7514353718178
3.33333333333333	15.7364261884748
3.38951237151851	15.7333333333333
3.66666666666667	15.7183531453959
4	15.6969922367919
4.33333333333333	15.6721826498102
4.66666666666667	15.6437978554009
5	15.6117040047274
5.33333333333333	15.5757593336087
5.66666666666667	15.5358135207751
6	15.4917070116717
6.1721648565538	15.4666666666667
6.33333333333333	15.4436587828001
6.66666666666667	15.391614160964
7	15.3349779517576
7.33333333333333	15.2735498218328
7.66666666666667	15.2071159338372
7.69979638062032	15.2
8	15.1366226084818
8.33333333333333	15.0609083581539
8.66666666666667	14.9795868947765
8.84374652749351	14.9333333333333
9	14.8931614349266
9.33333333333333	14.8015697584869
9.66666666666667	14.7036240213716
9.78485907911899	14.6666666666667
10	14.6003148783976
10.3333333333333	14.4908208083028
10.5930219941919	14.4
10.6666666666667	14.3745547175367
11	14.2525405371145
11.3058940633879	14.1333333333333
11.3333333333333	14.1227478647556
11.6666666666667	13.9870312437476
11.94482033707	13.8666666666667
12	13.8429730348593
12.3333333333333	13.6921119778216
12.5256640800961	13.6
12.6666666666667	13.5328071095333
13	13.3650497334354
13.0600227698307	13.3333333333333
13.3333333333333	13.189190887111
13.5534368271533	13.0666666666667
13.6666666666667	13.0036456965969
14	12.8082886334826
14.0135428084811	12.8
14.3333333333333	12.6036021340017
14.4423510946317	12.5333333333333
14.6666666666667	12.3879389203302
14.8452761621763	12.2666666666667
15	12.1607826428218
15.2247447804636	12
15.3333333333333	11.9215110175992
15.5829214690658	11.7333333333333
15.6666666666667	11.6693744901313
15.921718324691	11.4666666666667
16	11.4034722372119
16.242805688608	11.2
16.3333333333333	11.1227254333184
16.5476238093386	10.9333333333333
16.6666666666667	10.8258477597977
16.8373956464421	10.6666666666667
17	10.5113131812782
17.1131409431377	10.4
17.3333333333333	10.177321035029
17.3756916585658	10.1333333333333
17.625954587018	9.86666666666667
17.6666666666667	9.82207519646392
17.8648116018364	9.6
18	9.44296675710704
18.0925101471991	9.33333333333333
18.3095950593211	9.06666666666667
18.3333333333333	9.03663769448867
18.517405869691	8.8
18.6666666666667	8.59935442422053
18.7151370652431	8.53333333333333
18.9043283826641	8.26666666666667
19	8.1257733634808
19.084631320241	8
19.2566336125958	7.73333333333333
19.3333333333333	7.60901613014559
19.4207236334794	7.46666666666667
19.5770737342374	7.2
19.6666666666667	7.03936622190852
19.7257542600211	6.93333333333333
19.8677949854367	6.66666666666667
20	6.40298678387684
20.0015021041194	6.4
20.1303641413183	6.13333333333333
20.251434384922	5.86666666666667
20.3333333333333	5.67528946971493
20.3658236941759	5.6
20.4751404390051	5.33333333333333
20.5773872981802	5.06666666666667
20.6666666666667	4.81734600458619
20.6729612541839	4.8
20.7645045878956	4.53333333333333
20.84959201007	4.26666666666667
20.9284127208775	4
21	3.7376126205566
21.0011901326907	3.73333333333333
21.0702723927454	3.46666666666667
21.1335395999615	3.2
21.1911426409927	2.93333333333333
21.2432244702915	2.66666666666667
21.2899124760845	2.4
21.3313487250961	2.13333333333333
21.3333333333333	2.11885081412026
21.368839262545	1.86666666666667
21.401197721045	1.6
21.4284379216146	1.33333333333333
21.4506292586808	1.06666666666667
21.4678290800914	0.800000000000001
21.4800823382049	0.533333333333335
21.4874213254194	0.266666666666666
21.4898654896239	0
21.4874213254194	-0.266666666666666
21.4800823382049	-0.533333333333335
21.4678290800914	-0.800000000000001
21.4506292586808	-1.06666666666667
21.4284379216146	-1.33333333333333
21.401197721045	-1.6
21.368839262545	-1.86666666666667
21.3333333333333	-2.11885081412027
21.3313487250961	-2.13333333333333
21.2899124760845	-2.4
21.2432244702915	-2.66666666666667
21.1911426409927	-2.93333333333333
21.1335395999615	-3.2
21.0702723927454	-3.46666666666667
21.0011901326907	-3.73333333333333
21	-3.7376126205566
20.9284127208775	-4
20.84959201007	-4.26666666666667
20.7645045878956	-4.53333333333333
20.6729612541839	-4.8
20.6666666666667	-4.8173460045862
20.5773872981802	-5.06666666666667
20.4751404390051	-5.33333333333333
20.3658236941759	-5.6
20.3333333333333	-5.67528946971493
20.251434384922	-5.86666666666667
20.1303641413183	-6.13333333333333
20.0015021041194	-6.4
20	-6.40298678387684
19.8677949854367	-6.66666666666667
19.7257542600211	-6.93333333333333
19.6666666666667	-7.03936622190853
19.5770737342374	-7.2
19.4207236334794	-7.46666666666667
19.3333333333333	-7.60901613014559
19.2566336125959	-7.73333333333333
19.084631320241	-8
19	-8.1257733634808
18.9043283826641	-8.26666666666667
18.7151370652431	-8.53333333333333
18.6666666666667	-8.59935442422053
18.517405869691	-8.8
18.3333333333333	-9.03663769448868
18.3095950593211	-9.06666666666667
18.0925101471991	-9.33333333333333
18	-9.44296675710705
17.8648116018364	-9.6
17.6666666666667	-9.82207519646392
17.625954587018	-9.86666666666667
17.3756916585658	-10.1333333333333
17.3333333333333	-10.177321035029
17.1131409431377	-10.4
17	-10.5113131812782
16.8373956464421	-10.6666666666667
16.6666666666667	-10.8258477597977
16.5476238093386	-10.9333333333333
16.3333333333333	-11.1227254333184
16.242805688608	-11.2
16	-11.4034722372119
15.921718324691	-11.4666666666667
15.6666666666667	-11.6693744901313
15.5829214690658	-11.7333333333333
15.3333333333333	-11.9215110175992
15.2247447804636	-12
15	-12.1607826428218
14.8452761621763	-12.2666666666667
14.6666666666667	-12.3879389203302
14.4423510946317	-12.5333333333333
14.3333333333333	-12.6036021340017
14.0135428084811	-12.8
14	-12.8082886334826
13.6666666666667	-13.0036456965969
13.5534368271533	-13.0666666666667
13.3333333333333	-13.189190887111
13.0600227698307	-13.3333333333333
13	-13.3650497334354
12.6666666666667	-13.5328071095333
12.5256640800961	-13.6
12.3333333333333	-13.6921119778216
12	-13.8429730348593
11.94482033707	-13.8666666666667
11.6666666666667	-13.9870312437476
11.3333333333333	-14.1227478647556
11.3058940633879	-14.1333333333333
11	-14.2525405371145
10.6666666666667	-14.3745547175367
10.5930219941919	-14.4
10.3333333333333	-14.4908208083028
10	-14.6003148783976
9.78485907911897	-14.6666666666667
9.66666666666667	-14.7036240213716
9.33333333333333	-14.8015697584869
9	-14.8931614349266
8.84374652749349	-14.9333333333333
8.66666666666667	-14.9795868947765
8.33333333333333	-15.0609083581539
8	-15.1366226084818
7.69979638062034	-15.2
7.66666666666667	-15.2071159338372
7.33333333333333	-15.2735498218328
7	-15.3349779517576
6.66666666666667	-15.391614160964
6.33333333333333	-15.4436587828001
6.17216485655382	-15.4666666666667
6	-15.4917070116717
5.66666666666667	-15.5358135207751
5.33333333333333	-15.5757593336087
5	-15.6117040047274
4.66666666666667	-15.6437978554009
4.33333333333333	-15.6721826498102
4	-15.6969922367919
3.66666666666667	-15.7183531453959
3.38951237151849	-15.7333333333333
3.33333333333333	-15.7364261884748
3	-15.7514353718178
2.66666666666667	-15.7632861986319
2.33333333333333	-15.772085592264
2	-15.7779348619992
1.66666666666667	-15.7809298070529
1.33333333333333	-15.7811607404237
1	-15.7787124333919
0.666666666666668	-15.7736639830637
0.333333333333332	-15.7660886069285
0	-15.7560533698957
-0.333333333333332	-15.7436188506537
-0.565640287395537	-15.7333333333333
-0.666666666666668	-15.7288822701027
-1	-15.7119643947197
-1.33333333333333	-15.6928016877497
-1.66666666666667	-15.6714244877412
-2	-15.647854791656
-2.33333333333333	-15.6221057275477
-2.66666666666667	-15.5941810318493
-3	-15.564074541574
-3.33333333333333	-15.531769710843
-3.66666666666667	-15.4972391600176
-3.94376753395103	-15.4666666666667
-4	-15.460498881595
-4.33333333333333	-15.4217347008447
-4.66666666666667	-15.3806198073442
-5	-15.3370828450674
-5.33333333333333	-15.2910400742843
-5.66666666666667	-15.2423951524464
-5.94193854542843	-15.2
-6	-15.1911221198253
-6.33333333333333	-15.1374441660824
-6.66666666666667	-15.080841685343
-7	-15.0211696725634
-7.33333333333333	-14.9582697706727
-7.45887555537069	-14.9333333333333
-7.66666666666667	-14.8923876840931
-8	-14.8232255614527
-8.33333333333333	-14.7503390633588
-8.66666666666667	-14.6735176715225
-8.69494211018157	-14.6666666666667
-9	-14.5933385388406
-9.33333333333333	-14.5089017496305
-9.66666666666667	-14.4198815829743
-9.73748484989093	-14.4
-10	-14.3268483269505
-10.3333333333333	-14.2289764127461
-10.6422700290962	-14.1333333333333
-10.6666666666667	-14.1258322346992
-11	-14.0181948436762
-11.3333333333333	-13.9046193881149
-11.4393540456965	-13.8666666666667
-11.6666666666667	-13.7857263890057
-12	-13.6606911771332
-12.1539037091523	-13.6
-12.3333333333333	-13.5295221028026
-12.6666666666667	-13.391742490825
-12.8012035463781	-13.3333333333333
-13	-13.2472189713247
-13.3333333333333	-13.0952065628617
-13.393096220411	-13.0666666666667
-13.6666666666667	-12.9360461752329
-13.9372734522806	-12.8
-14	-12.7684318479232
-14.3333333333333	-12.5927177395473
-14.4408281405027	-12.5333333333333
-14.6666666666667	-12.4081169379612
-14.9097386838305	-12.2666666666667
-15	-12.2138663904217
-15.3333333333333	-12.0096034608096
-15.3483747113569	-12
-15.6666666666667	-11.7950917664625
-15.7584606192194	-11.7333333333333
-16	-11.5691632867657
-16.1445146167007	-11.4666666666667
-16.3333333333333	-11.3310996585849
-16.5086078111297	-11.2
-16.6666666666667	-11.0800625724579
-16.8526105749329	-10.9333333333333
-17	-10.8150709440924
-17.1781945557975	-10.6666666666667
-17.3333333333333	-10.5349753721846
-17.4868371736056	-10.4
-17.6666666666667	-10.2384296341154
-17.7798285390943	-10.1333333333333
-18	-9.92385887838
-18.0582805787516	-9.86666666666667
-18.3230807534312	-9.6
-18.3333333333333	-9.58943222554807
-18.5748498623819	-9.33333333333333
-18.6666666666667	-9.23289795919396
-18.8147340599753	-9.06666666666667
-19	-8.85148979404757
-19.0432970246988	-8.8
-19.2610170999914	-8.53333333333333
-19.3333333333333	-8.44164926119421
-19.4685381200434	-8.26666666666667
-19.6661569298944	-8
-19.6666666666667	-7.99929138203426
-19.8546801387387	-7.73333333333333
-20	-7.51784510324269
2	10
-2.69155046380445	-0.800000000000001
-2.66666666666667	-0.801662166805026
-2.33333333333333	-0.818445232753022
-2	-0.829987017740212
-1.66666666666667	-0.836509960492927
-1.33333333333333	-0.838185363632872
-1	-0.835139749274379
-0.666666666666668	-0.827459341647591
-0.333333333333332	-0.81519304850297
-0.0325615727260726	-0.800000000000001
2	10
-0.0325615727260727	0.800000000000001
-0.333333333333332	0.81519304850297
-0.666666666666668	0.827459341647591
-1	0.835139749274379
-1.33333333333333	0.838185363632872
-1.66666666666667	0.836509960492927
-2	0.829987017740212
-2.33333333333333	0.818445232753022
-2.66666666666667	0.801662166805026
-2.69155046380445	0.800000000000001
2	449
-20	10.7350955897618
-19.8184097487091	10.9333333333333
-19.6666666666667	11.094628856462
-19.5651407664799	11.2
-19.3333333333333	11.4347334993809
-19.3009818275706	11.4666666666667
-19.0251318491042	11.7333333333333
-19	11.7571649995367
-18.7368064668873	12
-18.6666666666667	12.063449319229
-18.435423138958	12.2666666666667
-18.3333333333333	12.3547905306103
-18.1200978983354	12.5333333333333
-18	12.6322813059501
-17.7898297479469	12.8
-17.6666666666667	12.8968768873957
-17.4434948423812	13.0666666666667
-17.3333333333333	13.1494117610351
-17.0798412289113	13.3333333333333
-17	13.3906148128756
-16.6974840953619	13.6
-16.6666666666667	13.6211230920962
-16.3333333333333	13.8416905796573
-16.2941684824807	13.8666666666667
-16	14.0528798813888
-15.8677809312056	14.1333333333333
-15.6666666666667	14.2549635271422
-15.4169381774785	14.4
-15.3333333333333	14.4483182119624
-15	14.6335794133859
-14.9380799833897	14.6666666666667
-14.6666666666667	14.8112732475339
-14.4274053866974	14.9333333333333
-14.3333333333333	14.9812311252763
-14	15.1442250807596
-13.8810295260823	15.2
-13.6666666666667	15.3004664810466
-13.3333333333333	15.4498550313374
-13.2942674043192	15.4666666666667
-13	15.593448167484
-12.6666666666667	15.7304480926666
-12.6593546260247	15.7333333333333
-12.3333333333333	15.8622858924836
-12	15.9879553823284
-11.9666718801249	16
-11.6666666666667	16.1087924793799
-11.3333333333333	16.2240521788891
-11.2044281356325	16.2666666666667
-11	16.334536165866
-10.6666666666667	16.4401892352382
-10.3582197900534	16.5333333333333
-10.3333333333333	16.5408853421825
-10	16.6376354944162
-9.66666666666667	16.7297242849623
-9.39952510066853	16.8
-9.33333333333333	16.817511005374
-9	16.9016434269029
-8.66666666666667	16.9816128593531
-8.33333333333333	17.0575808422148
-8.29145293099118	17.0666666666667
-8	17.1302890933883
-7.66666666666667	17.1993339410354
-7.33333333333333	17.2647639915712
-7	17.3267041972937
-6.96236003446091	17.3333333333333
-6.66666666666667	17.3857424319102
-6.33333333333333	17.4415407799957
-6	17.4941392811176
-5.66666666666667	17.5436301240911
-5.33333333333333	17.5900973287507
-5.25763844174265	17.6
-5	17.6339170770502
-4.66666666666667	17.6749208338155
-4.33333333333333	17.7130825839996
-4	17.7484572817741
-3.66666666666667	17.7810926191392
-3.33333333333333	17.8110292239032
-3	17.838300862618
-2.66666666666667	17.8629346458331
-2.61030783465165	17.8666666666667
-2.33333333333333	17.8851214230866
-2	17.9047200853407
-1.66666666666667	17.921704602726
-1.33333333333333	17.9360771821913
-1	17.9478340575626
-0.666666666666668	17.9569656428651
-0.333333333333332	17.963456671268
0	17.9672863168656
0.333333333333332	17.9684282966797
0.666666666666668	17.9668509505017
1	17.9625172964846
1.33333333333333	17.9553850607448
1.66666666666667	17.9454066796303
2	17.9325292737619
2.33333333333333	17.9166945934355
2.66666666666667	17.8978389354934
3	17.8758930323161
3.12227772889923	17.8666666666667
3.33333333333333	17.8509797688566
3.66666666666667	17.8229861676224
4	17.7917157392466
4.33333333333333	17.7570783981463
4.66666666666667	17.7189774516314
5	17.6773093189036
5.33333333333333	17.63196324132
5.55008097267344	17.6
5.66666666666667	17.5830653588424
6	17.5307692979432
6.33333333333333	17.4744949154945
6.66666666666667	17.4141014228887
7	17.3494389725019
7.0777762060244	17.3333333333333
7.33333333333333	17.2811613708418
7.66666666666667	17.2086195383794
8	17.1313897374525
8.26291026303984	17.0666666666667
8.33333333333333	17.0495602442592
8.66666666666667	16.9637744012694
9	16.8727901399191
9.25195219112947	16.8
9.33333333333333	16.7767707543558
9.66666666666667	16.6763791533726
10	16.5701662102032
10.1098086148844	16.5333333333333
10.3333333333333	16.4591263042041
10.6666666666667	16.3424235088182
10.8721357962339	16.2666666666667
11	16.2199441572196
11.3333333333333	16.0919412421668
11.5608041795429	16
11.6666666666667	15.9575267325363
12	15.8172626385935
12.1898928395559	15.7333333333333
12.3333333333333	15.6702873267359
12.6666666666667	15.5166242370046
12.7702768597947	15.4666666666667
13	15.3562900234895
13.3096720267639	15.2
13.3333333333333	15.188086737884
13.6666666666667	15.0131771417318
13.8120685522456	14.9333333333333
14	14.8301315439438
14.2844613569178	14.6666666666667
14.3333333333333	14.6385424600839
14.6666666666667	14.4387616347588
14.728818804965	14.4
15	14.2301688862623
15.1484069915689	14.1333333333333
15.3333333333333	14.0119671359839
15.5461343399014	13.8666666666667
15.6666666666667	13.783745555133
15.9237838608246	13.6
16	13.545021611034
16.2829683889078	13.3333333333333
16.3333333333333	13.2952287768613
16.6251364219619	13.0666666666667
16.6666666666667	13.0337030158002
16.9515783921846	12.8
17	12.7596680137301
17.2634334730458	12.5333333333333
17.3333333333333	12.4722191409701
17.5616969974519	12.2666666666667
17.6666666666667	12.1703061228271
17.8472285337239	12
18	11.8527143856346
18.1207606341843	11.7333333333333
18.3333333333333	11.5180450138151
18.3829082351426	11.4666666666667
18.6343083107079	11.2
18.6666666666667	11.1648779846353
18.8756701807168	10.9333333333333
19	10.7913638956947
19.1072181405218	10.6666666666667
19.3292419743669	10.4
19.3333333333333	10.3949724728805
19.5429683063794	10.1333333333333
19.6666666666667	9.9731758029969
19.7478309431505	9.86666666666667
19.9445193026701	9.6
20	9.52235246535756
20.1336428124298	9.33333333333333
20.3145879219358	9.06666666666667
20.3333333333333	9.03821086026784
20.4890718083287	8.8
20.6554984124544	8.53333333333333
20.6666666666667	8.51487611738089
20.816163080515	8.26666666666667
20.969175795906	8
21	7.94431339821848
21.1165827979064	7.73333333333333
21.2571529412913	7.46666666666667
21.3333333333333	7.31553552255485
21.3916333203645	7.2
21.5205914355703	6.93333333333333
21.6427737449914	6.66666666666667
21.6666666666667	6.61225003183222
21.760314730619	6.4
21.871955251986	6.13333333333333
21.9773571413461	5.86666666666667
22	5.80654663311314
22.0784518264435	5.6
22.1741375980024	5.33333333333333
22.2640520310686	5.06666666666667
22.3333333333333	4.84795526830533
22.3487033996756	4.8
22.4294795305264	4.53333333333333
22.5048680648775	4.26666666666667
22.5749930328705	4
22.6399746950974	3.73333333333333
22.6666666666667	3.61520320989427
22.7007946763952	3.46666666666667
22.7573046037101	3.2
22.8089185374336	2.93333333333333
22.8557267107014	2.66666666666667
22.8978130981079	2.4
22.9352549651586	2.13333333333333
22.968122464187	1.86666666666667
22.9964782785635	1.6
23	1.56082610834009
23.0209349879072	1.33333333333333
23.0409637749944	1.06666666666667
23.0565045137142	0.800000000000001
23.0675850458567	0.533333333333335
23.0742253489591	0.266666666666666
23.076437445506	0
23.0742253489591	-0.266666666666666
23.0675850458567	-0.533333333333335
23.0565045137141	-0.800000000000001
23.0409637749944	-1.06666666666667
23.0209349879072	-1.33333333333333
23	-1.56082610834008
22.9964782785635	-1.6
22.968122464187	-1.86666666666667
22.9352549651586	-2.13333333333333
22.8978130981079	-2.4
22.8557267107014	-2.66666666666667
22.8089185374336	-2.93333333333333
22.7573046037101	-3.2
22.7007946763952	-3.46666666666667
22.6666666666667	-3.61520320989427
22.6399746950974	-3.73333333333333
22.5749930328705	-4
22.5048680648775	-4.26666666666667
22.4294795305264	-4.53333333333333
22.3487033996756	-4.8
22.3333333333333	-4.84795526830533
22.2640520310686	-5.06666666666667
22.1741375980024	-5.33333333333333
22.0784518264435	-5.6
22	-5.80654663311314
21.9773571413461	-5.86666666666667
21.871955251986	-6.13333333333333
21.760314730619	-6.4
21.6666666666667	-6.61225003183222
21.6427737449914	-6.66666666666667
21.5205914355703	-6.93333333333333
21.3916333203645	-7.2
21.3333333333333	-7.31553552255486
21.2571529412913	-7.46666666666667
21.1165827979064	-7.73333333333333
21	-7.94431339821848
20.969175795906	-8
20.816163080515	-8.26666666666667
20.6666666666667	-8.5148761173809
20.6554984124544	-8.53333333333333
20.4890718083287	-8.8
20.3333333333333	-9.03821086026784
20.3145879219358	-9.06666666666667
20.1336428124298	-9.33333333333333
20	-9.52235246535756
19.9445193026701	-9.6
19.7478309431505	-9.86666666666667
19.6666666666667	-9.97317580299691
19.5429683063794	-10.1333333333333
19.3333333333333	-10.3949724728805
19.3292419743669	-10.4
19.1072181405218	-10.6666666666667
19	-10.7913638956947
18.8756701807168	-10.9333333333333
18.6666666666667	-11.1648779846353
18.6343083107079	-11.2
18.3829082351426	-11.4666666666667
18.3333333333333	-11.5180450138151
18.1207606341843	-11.7333333333333
18	-11.8527143856346
17.8472285337239	-12
17.6666666666667	-12.1703061228271
17.5616969974519	-12.2666666666667
17.3333333333333	-12.4722191409701
17.2634334730458	-12.5333333333333
17	-12.7596680137301
16.9515783921846	-12.8
16.6666666666667	-13.0337030158002
16.6251364219619	-13.0666666666667
16.3333333333333	-13.2952287768613
16.2829683889078	-13.3333333333333
16	-13.545021611034
15.9237838608246	-13.6
15.6666666666667	-13.783745555133
15.5461343399014	-13.8666666666667
15.3333333333333	-14.0119671359839
15.1484069915689	-14.1333333333333
15	-14.2301688862623
14.728818804965	-14.4
14.6666666666667	-14.4387616347588
14.3333333333333	-14.6385424600839
14.2844613569178	-14.6666666666667
14	-14.8301315439438
13.8120685522456	-14.9333333333333
13.6666666666667	-15.0131771417318
13.3333333333333	-15.188086737884
13.3096720267639	-15.2
13	-15.3562900234895
12.7702768597947	-15.4666666666667
12.6666666666667	-15.5166242370046
12.3333333333333	-15.6702873267359
12.189892839556	-15.7333333333333
12	-15.8172626385935
11.6666666666667	-15.9575267325363
11.5608041795429	-16
11.3333333333333	-16.0919412421668
11	-16.2199441572196
10.8721357962339	-16.2666666666667
10.6666666666667	-16.3424235088182
10.3333333333333	-16.4591263042041
10.1098086148844	-16.5333333333333
10	-16.5701662102032
9.66666666666667	-16.6763791533726
9.33333333333333	-16.7767707543558
9.25195219112945	-16.8
9	-16.8727901399191
8.66666666666667	-16.9637744012694
8.33333333333333	-17.0495602442592
8.26291026303984	-17.0666666666667
8	-17.1313897374525
7.66666666666667	-17.2086195383794
7.33333333333333	-17.2811613708418
7.07777620602442	-17.3333333333333
7	-17.3494389725019
6.66666666666667	-17.4141014228887
6.33333333333333	-17.4744949154945
6	-17.5307692979432
5.66666666666667	-17.5830653588424
5.55008097267345	-17.6
5.33333333333333	-17.63196324132
5	-17.6773093189036
4.66666666666667	-17.7189774516314
4.33333333333333	-17.7570783981463
4	-17.7917157392466
3.66666666666667	-17.8229861676224
3.33333333333333	-17.8509797688566
3.12227772889923	-17.8666666666667
3	-17.8758930323161
2.66666666666667	-17.8978389354934
2.33333333333333	-17.9166945934355
2	-17.9325292737619
1.66666666666667	-17.9454066796303
1.33333333333333	-17.9553850607448
1	-17.9625172964846
0.666666666666668	-17.9668509505017
0.333333333333332	-17.9684282966797
0	-17.9672863168656
-0.333333333333332	-17.963456671268
-0.666666666666668	-17.9569656428651
-1	-17.9478340575626
-1.33333333333333	-17.9360771821913
-1.66666666666667	-17.921704602726
-2	-17.9047200853407
-2.33333333333333	-17.8851214230866
-2.61030783465165	-17.8666666666667
-2.66666666666667	-17.8629346458331
-3	-17.838300862618
-3.33333333333333	-17.8110292239032
-3.66666666666667	-17.7810926191392
-4	-17.7484572817741
-4.33333333333333	-17.7130825839996
-4.66666666666667	-17.6749208338155
-5	-17.6339170770502
-5.25763844174265	-17.6
-5.33333333333333	-17.5900973287507
-5.66666666666667	-17.5436301240911
-6	-17.4941392811176
-6.33333333333333	-17.4415407799957
-6.66666666666667	-17.3857424319102
-6.96236003446092	-17.3333333333333
-7	-17.3267041972937
-7.33333333333333	-17.2647639915712
-7.66666666666667	-17.1993339410354
-8	-17.1302890933883
-8.29145293099121	-17.0666666666667
-8.33333333333333	-17.0575808422148
-8.66666666666667	-16.9816128593531
-9	-16.9016434269029
-9.33333333333333	-16.817511005374
-9.3995251006685	-16.8
-9.66666666666667	-16.7297242849623
-10	-16.6376354944162
-10.3333333333333	-16.5408853421825
-10.3582197900533	-16.5333333333333
-10.6666666666667	-16.4401892352382
-11	-16.334536165866
-11.2044281356325	-16.2666666666667
-11.3333333333333	-16.2240521788891
-11.6666666666667	-16.1087924793799
-11.9666718801249	-16
-12	-15.9879553823284
-12.3333333333333	-15.8622858924836
-12.6593546260247	-15.7333333333333
-12.6666666666667	-15.7304480926666
-13	-15.593448167484
-13.2942674043192	-15.4666666666667
-13.3333333333333	-15.4498550313374
-13.6666666666667	-15.3004664810466
-13.8810295260823	-15.2
-14	-15.1442250807596
-14.3333333333333	-14.9812311252763
-14.4274053866974	-14.9333333333333
-14.6666666666667	-14.8112732475339
-14.9380799833897	-14.6666666666667
-15	-14.6335794133859
-15.3333333333333	-14.4483182119624
-15.4169381774785	-14.4
-15.6666666666667	-14.2549635271422
-15.8677809312056	-14.1333333333333
-16	-14.0528798813888
-16.2941684824807	-13.8666666666667
-16.3333333333333	-13.8416905796573
-16.6666666666667	-13.6211230920962
-16.6974840953619	-13.6
-17	-13.3906148128756
-17.0798412289113	-13.3333333333333
-17.3333333333333	-13.1494117610351
-17.4434948423812	-13.0666666666667
-17.6666666666667	-12.8968768873957
-17.7898297479469	-12.8
-18	-12.6322813059501
-18.1200978983354	-12.5333333333333
-18.3333333333333	-12.3547905306104
-18.435423138958	-12.2666666666667
-18.6666666666667	-12.063449319229
-18.7368064668873	-12
-19	-11.7571649995367
-19.0251318491042	-11.7333333333333
-19.3009818275706	-11.4666666666667
-19.3333333333333	-11.4347334993809
-19.5651407664799	-11.2
-19.6666666666667	-11.094628856462
-19.8184097487091	-10.9333333333333
-20	-10.7350955897618
3	66
-5.91942188528543	-20
-6	-19.9886841052655
-6.33333333333333	-19.9387444102216
-6.66666666666667	-19.8855190865476
-7	-19.8289369506054
-7.33333333333333	-19.768921319055
-7.52030319504043	-19.7333333333333
-7.66666666666667	-19.7056202202318
-8	-19.6390379167791
-8.33333333333333	-19.5687876156171
-8.66666666666667	-19.4947699074398
-8.78721340038623	-19.4666666666667
-9	-19.4172934358763
-9.33333333333333	-19.3360977642969
-9.66666666666667	-19.2508305027383
-9.85640189414249	-19.2
-10	-19.1616907873774
-10.3333333333333	-19.0686826046891
-10.6666666666667	-18.9712392237055
-10.7908997611446	-18.9333333333333
-11	-18.8697543707149
-11.3333333333333	-18.7638863757103
-11.6261845327556	-18.6666666666667
-11.6666666666667	-18.6532665806723
-12	-18.5384675516447
-12.3333333333333	-18.4184832386025
-12.38275801753	-18.4
-12.6666666666667	-18.2940203690629
-13	-18.1641703532893
-13.0762359139026	-18.1333333333333
-13.3333333333333	-18.0294396078687
-13.6666666666667	-17.8890239081446
-13.7178608539838	-17.8666666666667
-14	-17.7434519025698
-14.3151989962895	-17.6
-14.3333333333333	-17.5917421843373
-14.6666666666667	-17.4345866826098
-14.8731704404733	-17.3333333333333
-15	-17.2710377981919
-15.3333333333333	-17.1011441873993
-15.3986972070693	-17.0666666666667
-15.6666666666667	-16.9248902311882
-15.8940623045061	-16.8
-16	-16.7415945192041
-16.3333333333333	-16.5511765013318
-16.3635861515235	-16.5333333333333
-16.6666666666667	-16.3536244355208
-16.8083042178837	-16.2666666666667
-17	-16.14824176887
-17.2319460505151	-16
-17.3333333333333	-15.9347340187057
-17.6360161357286	-15.7333333333333
-17.6666666666667	-15.7127709071298
-18	-15.4820681719547
-18.0216008516008	-15.4666666666667
-18.3333333333333	-15.2421669029368
-18.3901480648019	-15.2
-18.6666666666667	-14.9924753409108
-18.7432115338129	-14.9333333333333
-19	-14.7324684373223
-19.0817961826027	-14.6666666666667
-19.3333333333333	-14.4615556522957
-19.4068150102593	-14.4
-19.6666666666667	-14.1790728585547
-19.7190935627053	-14.1333333333333
-20	-13.8842735341234
3	66
-20	13.8842735341234
-19.7190935627053	14.1333333333333
-19.6666666666667	14.1790728585547
-19.4068150102593	14.4
-19.3333333333333	14.4615556522956
-19.0817961826027	14.6666666666667
-19	14.7324684373223
-18.7432115338129	14.9333333333333
-18.6666666666667	14.9924753409108
-18.3901480648019	15.2
-18.3333333333333	15.2421669029368
-18.0216008516008	15.4666666666667
-18	15.4820681719547
-17.6666666666667	15.7127709071298
-17.6360161357286	15.7333333333333
-17.3333333333333	15.9347340187057
-17.2319460505151	16
-17	16.14824176887
-16.8083042178837	16.2666666666667
-16.6666666666667	16.3536244355208
-16.3635861515235	16.5333333333333
-16.3333333333333	16.5511765013318
-16	16.7415945192041
-15.8940623045061	16.8
-15.6666666666667	16.9248902311882
-15.3986972070693	17.0666666666667
-15.3333333333333	17.1011441873993
-15	17.2710377981919
-14.8731704404733	17.3333333333333
-14.6666666666667	17.4345866826098
-14.3333333333333	17.5917421843373
-14.3151989962895	17.6
-14	17.7434519025698
-13.7178608539838	17.8666666666667
-13.6666666666667	17.8890239081446
-13.3333333333333	18.0294396078687
-13.0762359139026	18.1333333333333
-13	18.1641703532893
-12.6666666666667	18.2940203690629
-12.38275801753	18.4
-12.3333333333333	18.4184832386025
-12	18.5384675516447
-11.6666666666667	18.6532665806723
-11.6261845327557	18.6666666666667
-11.3333333333333	18.7638863757103
-11	18.8697543707149
-10.7908997611446	18.9333333333333
-10.6666666666667	18.9712392237055
-10.3333333333333	19.0686826046891
-10	19.1616907873774
-9.85640189414248	19.2
-9.66666666666667	19.2508305027383
-9.33333333333333	19.3360977642969
-9	19.4172934358763
-8.78721340038622	19.4666666666667
-8.66666666666667	19.4947699074398
-8.33333333333333	19.5687876156171
-8	19.6390379167791
-7.66666666666667	19.7056202202318
-7.52030319504044	19.7333333333333
-7.33333333333333	19.768921319055
-7	19.8289369506054
-6.66666666666667	19.8855190865476
-6.33333333333333	19.9387444102216
-6	19.9886841052655
-5.91942188528543	20
3	271
4.92522417734719	20
5	19.9892576825338
5.33333333333333	19.9378861546589
5.66666666666667	19.8829460149559
6	19.8243436667728
6.33333333333333	19.7619792123192
6.47761390164709	19.7333333333333
6.66666666666667	19.6962155515671
7	19.6268861765041
7.33333333333333	19.5535163593125
7.66666666666667	19.4759794119519
7.70469131714258	19.4666666666667
8	19.3950846805267
8.33333333333333	19.3099310754713
8.66666666666667	19.2202481627637
8.73841113229396	19.2
9	19.126867643954
9.33333333333333	19.0289670879738
9.64333717474796	18.9333333333333
9.66666666666667	18.9261994898007
10	18.8196476940689
10.3333333333333	18.7078127620544
10.4507218017403	18.6666666666667
10.6666666666667	18.5915355804248
11	18.4701813554802
11.1844962451345	18.4
11.3333333333333	18.3437448193759
11.6666666666667	18.2122299248209
11.8581979275156	18.1333333333333
12	18.0752259894243
12.3333333333333	17.9328042264654
12.4818974453244	17.8666666666667
12.6666666666667	17.7847306806438
13	17.6305371831701
13.0635895311685	17.6
13.3333333333333	17.4707733525808
13.6083011086799	17.3333333333333
13.6666666666667	17.3042064364118
14	17.131591642016
14.1206653777984	17.0666666666667
14.3333333333333	16.952223701224
14.6052135705113	16.8
14.6666666666667	16.7655546890876
15	16.5719003230766
15.0641145091273	16.5333333333333
15.3333333333333	16.3708940873055
15.4998804374068	16.2666666666667
15.6666666666667	16.1618513310772
15.9152274888066	16
16	15.9445015278896
16.3116379567634	15.7333333333333
16.3333333333333	15.718534117048
16.6666666666667	15.4837787820561
16.6902287246143	15.4666666666667
17	15.2396792038319
17.0525101016998	15.2
17.3333333333333	14.9855990664097
17.3998000921628	14.9333333333333
17.6666666666667	14.721005961655
17.7330629233389	14.6666666666667
18	14.4452935772449
18.0531667617609	14.4
18.3333333333333	14.1577727465425
18.360888129509	14.1333333333333
18.6568919855741	13.8666666666667
18.6666666666667	13.8577266380755
18.9417852910922	13.6
19	13.5444324221265
19.2162391261488	13.3333333333333
19.3333333333333	13.2166608208606
19.4807422980796	13.0666666666667
19.6666666666667	12.8732439183928
19.7357116578665	12.8
19.9815499697814	12.5333333333333
20	12.5129330376422
20.2188384468626	12.2666666666667
20.3333333333333	12.1343346777869
20.4477084116132	12
20.6666666666667	11.7354024472893
20.6683541425325	11.7333333333333
20.881696512721	11.4666666666667
21	11.3140825917424
21.0873517389802	11.2
21.2857625171063	10.9333333333333
21.3333333333333	10.8676874803851
21.4774950032865	10.6666666666667
21.661964471372	10.4
21.6666666666667	10.3930390629206
21.8406536026725	10.1333333333333
22	9.88581219077892
22.0122409636328	9.86666666666667
22.1784502870649	9.6
22.3333333333333	9.340833648358
22.3377943072809	9.33333333333333
22.4922605043778	9.06666666666667
22.6401542195966	8.8
22.6666666666667	8.75065946069538
22.7832181075236	8.53333333333333
22.9203959054441	8.26666666666667
23	8.10563892123647
23.0522267876165	8
23.1792780804506	7.73333333333333
23.3005042535898	7.46666666666667
23.3333333333333	7.39162315908725
23.4174001817247	7.2
23.5292735801746	6.93333333333333
23.6357081128663	6.66666666666667
23.6666666666667	6.58570842866998
23.7380720393453	6.4
23.8357719615491	6.13333333333333
23.9283751721276	5.86666666666667
24	5.64908629418618
24.016287729455	5.6
24.1006165728444	5.33333333333333
24.1801389088151	5.06666666666667
24.2549476740026	4.8
24.3251338195774	4.53333333333333
24.3333333333333	4.50027035462524
24.3919540560502	4.26666666666667
24.4544446275387	4
24.5125180916949	3.73333333333333
24.5662473857911	3.46666666666667
24.6157018550656	3.2
24.6609469460611	2.93333333333333
24.6666666666667	2.89638869201152
24.702800949186	2.66666666666667
24.7406142456644	2.4
24.7743140033934	2.13333333333333
24.8039438942782	1.86666666666667
24.8295428804699	1.6
24.8511450527383	1.33333333333333
24.8687794909063	1.06666666666667
24.8824701463302	0.800000000000001
24.892235746267	0.533333333333335
24.8980897198843	0.266666666666666
24.9000401456525	0
24.8980897198843	-0.266666666666666
24.892235746267	-0.533333333333335
24.8824701463302	-0.800000000000001
24.8687794909063	-1.06666666666667
24.8511450527383	-1.33333333333333
24.8295428804699	-1.6
24.8039438942782	-1.86666666666667
24.7743140033934	-2.13333333333333
24.7406142456644	-2.4
24.702800949186	-2.66666666666667
24.6666666666667	-2.89638869201152
24.6609469460611	-2.93333333333333
24.6157018550656	-3.2
24.5662473857911	-3.46666666666667
24.5125180916949	-3.73333333333333
24.4544446275387	-4
24.3919540560502	-4.26666666666667
24.3333333333333	-4.50027035462524
24.3251338195774	-4.53333333333333
24.2549476740026	-4.8
24.1801389088151	-5.06666666666667
24.1006165728444	-5.33333333333333
24.016287729455	-5.6
24	-5.64908629418619
23.9283751721276	-5.86666666666667
23.8357719615491	-6.13333333333333
23.7380720393454	-6.4
23.6666666666667	-6.58570842866998
23.6357081128663	-6.66666666666667
23.5292735801746	-6.93333333333333
23.4174001817247	-7.2
23.3333333333333	-7.39162315908725
23.3005042535898	-7.46666666666667
23.1792780804506	-7.73333333333333
23.0522267876165	-8
23	-8.10563892123647
22.9203959054441	-8.26666666666667
22.7832181075236	-8.53333333333333
22.6666666666667	-8.75065946069538
22.6401542195966	-8.8
22.4922605043778	-9.06666666666667
22.3377943072809	-9.33333333333333
22.3333333333333	-9.340833648358
22.1784502870649	-9.6
22.0122409636328	-9.86666666666667
22	-9.88581219077892
21.8406536026725	-10.1333333333333
21.6666666666667	-10.3930390629206
21.661964471372	-10.4
21.4774950032865	-10.6666666666667
21.3333333333333	-10.8676874803851
21.2857625171063	-10.9333333333333
21.0873517389802	-11.2
21	-11.3140825917424
20.881696512721	-11.4666666666667
20.6683541425325	-11.7333333333333
20.6666666666667	-11.7354024472893
20.4477084116132	-12
20.3333333333333	-12.1343346777869
20.2188384468626	-12.2666666666667
20	-12.5129330376422
19.9815499697814	-12.5333333333333
19.7357116578665	-12.8
19.6666666666667	-12.8732439183928
19.4807422980796	-13.0666666666667
19.3333333333333	-13.2166608208606
19.2162391261488	-13.3333333333333
19	-13.5444324221265
18.9417852910922	-13.6
18.6666666666667	-13.8577266380755
18.6568919855741	-13.8666666666667
18.360888129509	-14.1333333333333
18.3333333333333	-14.1577727465425
18.0531667617609	-14.4
18	-14.4452935772449
17.7330629233389	-14.6666666666667
17.6666666666667	-14.721005961655
17.3998000921628	-14.9333333333333
17.3333333333333	-14.9855990664097
17.0525101016998	-15.2
17	-15.2396792038319
16.6902287246143	-15.4666666666667
16.6666666666667	-15.4837787820561
16.3333333333333	-15.718534117048
16.3116379567634	-15.7333333333333
16	-15.9445015278896
15.9152274888066	-16
15.6666666666667	-16.1618513310772
15.4998804374068	-16.2666666666667
15.3333333333333	-16.3708940873055
15.0641145091273	-16.5333333333333
15	-16.5719003230766
14.6666666666667	-16.7655546890876
14.6052135705113	-16.8
14.3333333333333	-16.952223701224
14.1206653777984	-17.0666666666667
14	-17.131591642016
13.6666666666667	-17.3042064364118
13.6083011086799	-17.3333333333333
13.3333333333333	-17.4707733525808
13.0635895311685	-17.6
13	-17.6305371831701
12.6666666666667	-17.7847306806438
12.4818974453244	-17.8666666666667
12.3333333333333	-17.9328042264654
12	-18.0752259894243
11.8581979275156	-18.1333333333333
11.6666666666667	-18.2122299248209
11.3333333333333	-18.3437448193759
11.1844962451345	-18.4
11	-18.4701813554802
10.6666666666667	-18.5915355804248
10.4507218017403	-18.6666666666667
10.3333333333333	-18.7078127620544
10	-18.8196476940689
9.66666666666667	-18.9261994898007
9.64333717474796	-18.9333333333333
9.33333333333333	-19.0289670879738
9	-19.126867643954
8.73841113229398	-19.2
8.66666666666667	-19.2202481627637
8.33333333333333	-19.3099310754713
8	-19.3950846805267
7.70469131714259	-19.4666666666667
7.66666666666667	-19.4759794119519
7.33333333333333	-19.5535163593125
7	-19.6268861765042
6.66666666666667	-19.6962155515671
6.47761390164709	-19.7333333333333
6.33333333333333	-19.7619792123192
6	-19.8243436667728
5.66666666666667	-19.8829460149559
5.33333333333333	-19.9378861546589
5	-19.9892576825338
4.92522417734718	-20
4	26
-15.2822346177561	-20
-15.3333333333333	-19.9760024091807
-15.6666666666667	-19.8144563588952
-15.8285106654961	-19.7333333333333
-16	-19.6471635556497
-16.3333333333333	-19.473887688685
-16.3468308112702	-19.4666666666667
-16.6666666666667	-19.2949601395399
-16.8378335971906	-19.2
-17	-19.1096642132699
-17.3065241432825	-18.9333333333333
-17.3333333333333	-18.917837883492
-17.6666666666667	-18.7196088363442
-17.7530835272733	-18.6666666666667
-18	-18.5144979703354
-18.1803177096598	-18.4
-18.3333333333333	-18.3021900736912
-18.5899054176396	-18.1333333333333
-18.6666666666667	-18.082438963537
-18.982994373431	-17.8666666666667
-19	-17.8549712465861
-19.3333333333333	-17.6195714798312
-19.3603335260084	-17.6
-19.6666666666667	-17.3758141354202
-19.7232259951344	-17.3333333333333
-20	-17.1232711214759
4	26
-20	17.1232711214759
-19.7232259951344	17.3333333333333
-19.6666666666667	17.3758141354202
-19.3603335260084	17.6
-19.3333333333333	17.6195714798312
-19	17.8549712465861
-18.982994373431	17.8666666666667
-18.6666666666667	18.082438963537
-18.5899054176396	18.1333333333333
-18.3333333333333	18.3021900736912
-18.1803177096598	18.4
-18	18.5144979703354
-17.7530835272733	18.6666666666667
-17.6666666666667	18.7196088363442
-17.3333333333333	18.917837883492
-17.3065241432825	18.9333333333333
-17	19.1096642132699
-16.8378335971906	19.2
-16.6666666666667	19.2949601395399
-16.3468308112702	19.4666666666667
-16.3333333333333	19.473887688685
-16	19.6471635556497
-15.8285106654961	19.7333333333333
-15.6666666666667	19.8144563588952
-15.3333333333333	19.9760024091807
-15.2822346177561	20
4	231
13.4471681597192	20
13.6666666666667	19.8960791913671
13.9978628632912	19.7333333333333
14	19.7322841449844
14.3333333333333	19.5635462927779
14.5180213385762	19.4666666666667
14.6666666666667	19.388670683125
15	19.2076154650652
15.0136181231311	19.2
15.3333333333333	19.0209243495828
15.4845752062268	18.9333333333333
15.6666666666667	18.8276289225453
15.9350216514701	18.6666666666667
16	18.6275698998309
16.3333333333333	18.4207695233194
16.3658733803988	18.4
16.6666666666667	18.2071219420882
16.7783129705001	18.1333333333333
17	17.986008320607
17.1743724683785	17.8666666666667
17.3333333333333	17.7571705528706
17.5550772787506	17.6
17.6666666666667	17.5203185074885
17.9213749285563	17.3333333333333
18	17.2751259382522
18.27413828619	17.0666666666667
18.3333333333333	17.0212260837522
18.6141686231143	16.8
18.6666666666667	16.7582069469537
18.942198587529	16.5333333333333
19	16.4856062435092
19.258895145099	16.2666666666667
19.3333333333333	16.2029060043908
19.5648625282775	16
19.6666666666667	15.9095268139242
19.8606452234231	15.7333333333333
20	15.6048216582729
20.1467310136471	15.4666666666667
20.3333333333333	15.2880693516311
20.4235540851366	15.2
20.6666666666667	14.9584674976415
20.6914981956206	14.9333333333333
20.9509069008329	14.6666666666667
21	14.6152879326798
21.2021808275517	14.4
21.3333333333333	14.2573972321798
21.445602611933	14.1333333333333
21.6666666666667	13.8835623077431
21.6813965639432	13.8666666666667
21.9100220282161	13.6
22	13.4925775868652
22.1315779571453	13.3333333333333
22.3333333333333	13.0827932997664
22.3461582287091	13.0666666666667
22.5544155862587	12.8
22.6666666666667	12.6523262060498
22.7561259050546	12.5333333333333
22.9515760169797	12.2666666666667
23	12.199045946709
23.1411958589483	12
23.3245656428003	11.7333333333333
23.3333333333333	11.7203101874722
23.5027522949289	11.4666666666667
23.6666666666667	11.2126775389651
23.6747924920359	11.2
23.8420181750944	10.9333333333333
24	10.6720891241761
24.0032618207924	10.6666666666667
24.1600551826379	10.4
24.3110925805371	10.1333333333333
24.3333333333333	10.0930068430703
24.4577664615558	9.86666666666667
24.5991553036668	9.6
24.6666666666667	9.46845825166611
24.7359020127572	9.33333333333333
24.8681124886348	9.06666666666667
24.9951260762998	8.8
25	8.78946183936637
25.1185105361911	8.53333333333333
25.2369713776206	8.26666666666667
25.3333333333333	8.04077722160031
25.3507608688834	8
25.4610047140717	7.73333333333333
25.5665400081666	7.46666666666667
25.6666666666667	7.20208322945547
25.6674580560053	7.2
25.7652265054089	6.93333333333333
25.8585329281429	6.66666666666667
25.9474524389151	6.4
26	6.23494012234451
26.0325521918523	6.13333333333333
26.1141931726272	5.86666666666667
26.1916542614312	5.6
26.2650025277542	5.33333333333333
26.3333333333333	5.07042814231855
26.3343194692472	5.06666666666667
26.4007153874599	4.8
26.4631598628886	4.53333333333333
26.5217091499943	4.26666666666667
26.5764174496937	4
26.627336717234	3.73333333333333
26.6666666666667	3.51122702692969
26.6746516593966	3.46666666666667
26.7188974724631	3.2
26.7594459021532	2.93333333333333
26.7963352893486	2.66666666666667
26.8296011109943	2.4
26.8592758541662	2.13333333333333
26.8853889009184	1.86666666666667
26.9079664243615	1.6
26.9270312963375	1.33333333333333
26.9426030069776	1.06666666666667
26.9546975963597	0.800000000000001
26.9633275984248	0.533333333333335
26.9685019972641	0.266666666666666
26.9702261958511	0
26.9685019972641	-0.266666666666666
26.9633275984248	-0.533333333333335
26.9546975963597	-0.800000000000001
26.9426030069776	-1.06666666666667
26.9270312963375	-1.33333333333333
26.9079664243615	-1.6
26.8853889009184	-1.86666666666667
26.8592758541662	-2.13333333333333
26.8296011109943	-2.4
26.7963352893486	-2.66666666666667
26.7594459021532	-2.93333333333333
26.7188974724631	-3.2
26.6746516593966	-3.46666666666667
26.6666666666667	-3.51122702692969
26.627336717234	-3.73333333333333
26.5764174496937	-4
26.5217091499943	-4.26666666666667
26.4631598628886	-4.53333333333333
26.4007153874599	-4.8
26.3343194692472	-5.06666666666667
26.3333333333333	-5.07042814231855
26.2650025277542	-5.33333333333333
26.1916542614312	-5.6
26.1141931726272	-5.86666666666667
26.0325521918523	-6.13333333333333
26	-6.23494012234451
25.9474524389151	-6.4
25.8585329281429	-6.66666666666667
25.7652265054089	-6.93333333333333
25.6674580560053	-7.2
25.6666666666667	-7.20208322945547
25.5665400081666	-7.46666666666667
25.4610047140717	-7.73333333333333
25.3507608688834	-8
25.3333333333333	-8.04077722160031
25.2369713776206	-8.26666666666667
25.1185105361911	-8.53333333333333
25	-8.78946183936637
24.9951260762998	-8.8
24.8681124886348	-9.06666666666667
24.7359020127572	-9.33333333333333
24.6666666666667	-9.46845825166611
24.5991553036668	-9.6
24.4577664615558	-9.86666666666667
24.3333333333333	-10.0930068430703
24.3110925805371	-10.1333333333333
24.1600551826379	-10.4
24.0032618207924	-10.6666666666667
24	-10.6720891241761
23.8420181750944	-10.9333333333333
23.6747924920359	-11.2
23.6666666666667	-11.2126775389651
23.5027522949289	-11.4666666666667
23.3333333333333	-11.7203101874722
23.3245656428003	-11.7333333333333
23.1411958589483	-12
23	-12.199045946709
22.9515760169797	-12.2666666666667
22.7561259050546	-12.5333333333333
22.6666666666667	-12.6523262060498
22.5544155862587	-12.8
22.3461582287091	-13.0666666666667
22.3333333333333	-13.0827932997664
22.1315779571453	-13.3333333333333
22	-13.4925775868652
21.9100220282161	-13.6
21.6813965639432	-13.8666666666667
21.6666666666667	-13.8835623077431
21.445602611933	-14.1333333333333
21.3333333333333	-14.2573972321798
21.2021808275517	-14.4
21	-14.6152879326798
20.9509069008329	-14.6666666666667
20.6914981956206	-14.9333333333333
20.6666666666667	-14.9584674976415
20.4235540851366	-15.2
20.3333333333333	-15.2880693516311
20.1467310136472	-15.4666666666667
20	-15.6048216582729
19.8606452234231	-15.7333333333333
19.6666666666667	-15.9095268139242
19.5648625282775	-16
19.3333333333333	-16.2029060043908
19.258895145099	-16.2666666666667
19	-16.4856062435092
18.942198587529	-16.5333333333333
18.6666666666667	-16.7582069469537
18.6141686231143	-16.8
18.3333333333333	-17.0212260837522
18.27413828619	-17.0666666666667
18	-17.2751259382522
17.9213749285563	-17.3333333333333
17.6666666666667	-17.5203185074885
17.5550772787506	-17.6
17.3333333333333	-17.7571705528706
17.1743724683785	-17.8666666666667
17	-17.986008320607
16.7783129705001	-18.1333333333333
16.6666666666667	-18.2071219420882
16.3658733803988	-18.4
16.3333333333333	-18.4207695233194
16	-18.6275698998309
15.9350216514701	-18.6666666666667
15.6666666666667	-18.8276289225453
15.4845752062268	-18.9333333333333
15.3333333333333	-19.0209243495828
15.0136181231311	-19.2
15	-19.2076154650652
14.6666666666667	-19.388670683125
14.5180213385762	-19.4666666666667
14.3333333333333	-19.5635462927779
14	-19.7322841449844
13.9978628632912	-19.7333333333333
13.6666666666667	-19.8960791913671
13.4471681597192	-20
5	215
18.5393216507791	20
18.6666666666667	19.909728629047
18.9095016428521	19.7333333333333
19	19.6671048102159
19.2674642287605	19.4666666666667
19.3333333333333	19.4168980249347
19.6138614138823	19.2
19.6666666666667	19.1588037967166
19.9492957176946	18.9333333333333
20	18.8924854126571
20.2743224240608	18.6666666666667
20.3333333333333	18.6175708208972
20.589451730718	18.4
20.6666666666667	18.3336493312838
20.8951508269143	18.1333333333333
21	18.0402681079872
21.1918459219139	17.8666666666667
21.3333333333333	17.7369284401047
21.4799242414336	17.6
21.6666666666667	17.4230817729876
21.7597360039955	17.3333333333333
22	17.0981254791428
22.0315963846784	17.0666666666667
22.2957491039444	16.8
22.3333333333333	16.7614949688642
22.5525179561577	16.5333333333333
22.6666666666667	16.4124129509461
22.8021884631838	16.2666666666667
23	16.0499655865824
23.0449637827505	16
23.2810823157076	15.7333333333333
23.3333333333333	15.6732917884256
23.5107877090962	15.4666666666667
23.6666666666667	15.2812950377931
23.7341870759856	15.2
23.9515213013412	14.9333333333333
24	14.8727446157296
24.1630418181533	14.6666666666667
24.3333333333333	14.4462312078794
24.3686777370455	14.4
24.5688858929397	14.1333333333333
24.6666666666667	14.0000305895336
24.7635887088898	13.8666666666667
24.9529144980664	13.6
25	13.5322902237749
25.1372366065266	13.3333333333333
25.3162139502667	13.0666666666667
25.3333333333333	13.0406555681777
25.4906273701901	12.8
25.6597602741349	12.5333333333333
25.6666666666667	12.522226031757
25.8246591700946	12.2666666666667
25.9844190208845	12
26	11.9734246625145
26.140123041285	11.7333333333333
26.2909463878494	11.4666666666667
26.3333333333333	11.3898330301174
26.4377047623509	11.2
26.5799916441034	10.9333333333333
26.6666666666667	10.7659793578893
26.7179879490735	10.6666666666667
26.8521008064097	10.4
26.9816357907602	10.1333333333333
27	10.0945149472315
27.107721457002	9.86666666666667
27.2295694146184	9.6
27.3333333333333	9.36477268512625
27.3472085537869	9.33333333333333
27.4616441927986	9.06666666666667
27.5718755743633	8.8
27.6666666666667	8.56196409260911
27.6780910065287	8.53333333333333
27.7812830003309	8.26666666666667
27.8804647745822	8
27.9756942111459	7.73333333333333
28	7.66279694381628
28.0678514678833	7.46666666666667
28.1564642508925	7.2
28.2412950077528	6.93333333333333
28.3223973842855	6.66666666666667
28.3333333333333	6.62923270490429
28.4006929924805	6.4
28.4754940117976	6.13333333333333
28.5467086412701	5.86666666666667
28.6143843983465	5.6
28.6666666666667	5.38302132264599
28.6787306070609	5.33333333333333
28.7403122019597	5.06666666666667
28.7984656756797	4.8
28.8532309581852	4.53333333333333
28.9046465302681	4.26666666666667
28.9527493151729	4
28.9975745735459	3.73333333333333
29	3.71783714018481
29.0397261237976	3.46666666666667
29.0786638508192	3.2
29.1143805649449	2.93333333333333
29.1469021545524	2.66666666666667
29.176252519342	2.4
29.2024535005875	2.13333333333333
29.2255248171427	1.86666666666667
29.2454840074765	1.6
29.2623463779799	1.33333333333333
29.2761249577537	1.06666666666667
29.2868304600572	0.800000000000001
29.2944712505669	0.533333333333335
29.2990533225661	0.266666666666666
29.3005802791576	0
29.2990533225661	-0.266666666666666
29.2944712505669	-0.533333333333335
29.2868304600572	-0.800000000000001
29.2761249577537	-1.06666666666667
29.2623463779799	-1.33333333333333
29.2454840074765	-1.6
29.2255248171427	-1.86666666666667
29.2024535005875	-2.13333333333333
29.176252519342	-2.4
29.1469021545524	-2.66666666666667
29.1143805649449	-2.93333333333333
29.0786638508192	-3.2
29.0397261237976	-3.46666666666667
29	-3.71783714018481
28.9975745735459	-3.73333333333333
28.9527493151729	-4
28.9046465302681	-4.26666666666667
28.8532309581852	-4.53333333333333
28.7984656756798	-4.8
28.7403122019597	-5.06666666666667
28.6787306070609	-5.33333333333333
28.6666666666667	-5.38302132264599
28.6143843983465	-5.6
28.5467086412701	-5.86666666666667
28.4754940117976	-6.13333333333333
28.4006929924805	-6.4
28.3333333333333	-6.62923270490429
28.3223973842855	-6.66666666666667
28.2412950077528	-6.93333333333333
28.1564642508925	-7.2
28.0678514678833	-7.46666666666667
28	-7.66279694381628
27.9756942111459	-7.73333333333333
27.8804647745822	-8
27.7812830003309	-8.26666666666667
27.6780910065287	-8.53333333333333
27.6666666666667	-8.56196409260912
27.5718755743633	-8.8
27.4616441927986	-9.06666666666667
27.3472085537869	-9.33333333333333
27.3333333333333	-9.36477268512626
27.2295694146184	-9.6
27.107721457002	-9.86666666666667
27	-10.0945149472315
26.9816357907602	-10.1333333333333
26.8521008064097	-10.4
26.7179879490735	-10.6666666666667
26.6666666666667	-10.7659793578893
26.5799916441034	-10.9333333333333
26.4377047623509	-11.2
26.3333333333333	-11.3898330301174
26.2909463878494	-11.4666666666667
26.140123041285	-11.7333333333333
26	-11.9734246625145
25.9844190208845	-12
25.8246591700946	-12.2666666666667
25.6666666666667	-12.522226031757
25.6597602741349	-12.5333333333333
25.4906273701901	-12.8
25.3333333333333	-13.0406555681777
25.3162139502667	-13.0666666666667
25.1372366065267	-13.3333333333333
25	-13.5322902237749
24.9529144980664	-13.6
24.7635887088898	-13.8666666666667
24.6666666666667	-14.0000305895336
24.5688858929397	-14.1333333333333
24.3686777370455	-14.4
24.3333333333333	-14.4462312078794
24.1630418181533	-14.6666666666667
24	-14.8727446157296
23.9515213013412	-14.9333333333333
23.7341870759856	-15.2
23.6666666666667	-15.2812950377931
23.5107877090962	-15.4666666666667
23.3333333333333	-15.6732917884256
23.2810823157076	-15.7333333333333
23.0449637827505	-16
23	-16.0499655865824
22.8021884631838	-16.2666666666667
22.6666666666667	-16.4124129509461
22.5525179561577	-16.5333333333333
22.3333333333333	-16.7614949688642
22.2957491039444	-16.8
22.0315963846784	-17.0666666666667
22	-17.0981254791428
21.7597360039955	-17.3333333333333
21.6666666666667	-17.4230817729876
21.4799242414336	-17.6
21.3333333333333	-17.7369284401047
21.1918459219139	-17.8666666666667
21	-18.0402681079872
20.8951508269143	-18.1333333333333
20.6666666666667	-18.3336493312838
20.589451730718	-18.4
20.3333333333333	-18.6175708208972
20.2743224240608	-18.6666666666667
20	-18.8924854126571
19.9492957176946	-18.9333333333333
19.6666666666667	-19.1588037967166
19.6138614138823	-19.2
19.3333333333333	-19.4168980249347
19.2674642287605	-19.4666666666667
19	-19.6671048102159
18.9095016428521	-19.7333333333333
18.6666666666667	-19.909728629047
18.5393216507791	-20
6	61
30	-9.82658957635029
29.9840987853702	-9.86666666666667
29.8753789438003	-10.1333333333333
29.7629804239957	-10.4
29.6666666666667	-10.6214901388923
29.6470273672166	-10.6666666666667
29.5281320223025	-10.9333333333333
29.4053970078859	-11.2
29.3333333333333	-11.3523477374028
29.2792079572791	-11.4666666666667
29.1496447652419	-11.7333333333333
29.0160712277893	-12
29	-12.0313975872874
28.879317345291	-12.2666666666667
28.7385420749778	-12.5333333333333
28.6666666666667	-12.6662014933142
28.5940684469804	-12.8
28.4458159326235	-13.0666666666667
28.3333333333333	-13.2637782296645
28.2934850667743	-13.3333333333333
28.1374543337081	-13.6
28	-13.8287200659629
27.9770845647184	-13.8666666666667
27.8129496822842	-14.1333333333333
27.6666666666667	-14.3648267484823
27.644312274638	-14.4
27.4717231312344	-14.6666666666667
27.3333333333333	-14.8752503008277
27.294539692013	-14.9333333333333
27.1131230195	-15.2
27	-15.3626105189817
26.927063253124	-15.4666666666667
26.7364238725686	-15.7333333333333
26.6666666666667	-15.8290880153634
26.54110369648	-16
26.340825947834	-16.2666666666667
26.3333333333333	-16.276499863018
26.1358059733117	-16.5333333333333
26	-16.7062270263117
25.925606520683	-16.8
25.7102396491941	-17.0666666666667
25.6666666666667	-17.1197873129915
25.4896027886845	-17.3333333333333
25.3333333333333	-17.5182564716892
25.2634616104048	-17.6
25.0317306888358	-17.8666666666667
25	-17.9026761437492
24.794246116964	-18.1333333333333
24.6666666666667	-18.2739488601651
24.5508181545075	-18.4
24.3333333333333	-18.6328342207581
24.301300911056	-18.6666666666667
24.0454701191262	-18.9333333333333
24	-18.9800974568285
23.7831058431726	-19.2
23.6666666666667	-19.3163756279956
23.5140345592014	-19.4666666666667
23.3333333333333	-19.6421918685006
23.2380354255919	-19.7333333333333
23	-19.9580689751742
22.9548644172602	-20
6	61
22.9548644172602	20
23	19.9580689751742
23.2380354255919	19.7333333333333
23.3333333333333	19.6421918685006
23.5140345592014	19.4666666666667
23.6666666666667	19.3163756279956
23.7831058431725	19.2
24	18.9800974568285
24.0454701191262	18.9333333333333
24.301300911056	18.6666666666667
24.3333333333333	18.6328342207581
24.5508181545075	18.4
24.6666666666667	18.2739488601651
24.794246116964	18.1333333333333
25	17.9026761437492
25.0317306888358	17.8666666666667
25.2634616104048	17.6
25.3333333333333	17.5182564716892
25.4896027886845	17.3333333333333
25.6666666666667	17.1197873129915
25.7102396491941	17.0666666666667
25.925606520683	16.8
26	16.7062270263117
26.1358059733117	16.5333333333333
26.3333333333333	16.276499863018
26.340825947834	16.2666666666667
26.54110369648	16
26.6666666666667	15.8290880153634
26.7364238725686	15.7333333333333
26.927063253124	15.4666666666667
27	15.3626105189817
27.1131230195	15.2
27.294539692013	14.9333333333333
27.3333333333333	14.8752503008277
27.4717231312344	14.6666666666667
27.644312274638	14.4
27.6666666666667	14.3648267484823
27.8129496822842	14.1333333333333
27.9770845647184	13.8666666666667
28	13.8287200659629
28.137454333708	13.6
28.2934850667743	13.3333333333333
28.3333333333333	13.2637782296645
28.4458159326235	13.0666666666667
28.5940684469804	12.8
28.6666666666667	12.6662014933142
28.7385420749778	12.5333333333333
28.879317345291	12.2666666666667
29	12.0313975872874
29.0160712277893	12
29.1496447652419	11.7333333333333
29.2792079572791	11.4666666666667
29.3333333333333	11.3523477374028
29.4053970078859	11.2
29.5281320223025	10.9333333333333
29.6470273672166	10.6666666666667
29.6666666666667	10.6214901388923
29.7629804239957	10.4
29.8753789438003	10.1333333333333
29.9840987853702	9.86666666666667
30	9.82658957635029
7	24
30	-16.236676274055
29.9808831655232	-16.2666666666667
29.8081688598604	-16.5333333333333
29.6666666666667	-16.7470220528538
29.6313760992475	-16.8
29.4508350346852	-17.0666666666667
29.3333333333333	-17.236763370755
29.2661790319349	-17.3333333333333
29.0775005775851	-17.6
29	-17.7076518602031
28.8846805154848	-17.8666666666667
28.6875389267348	-18.1333333333333
28.6666666666667	-18.1611789723898
28.4862151546066	-18.4
28.3333333333333	-18.5984849206955
28.2803680834163	-18.6666666666667
28.0700633842404	-18.9333333333333
28	-19.0208080013998
27.8551528049743	-19.2
27.6666666666667	-19.4291230758715
27.6354814540473	-19.4666666666667
27.4110282963864	-19.7333333333333
27.3333333333333	-19.8242626593492
27.1816160151428	-20
7	24
27.1816160151428	20
27.3333333333333	19.8242626593492
27.4110282963864	19.7333333333333
27.6354814540472	19.4666666666667
27.6666666666667	19.4291230758715
27.8551528049743	19.2
28	19.0208080013998
28.0700633842404	18.9333333333333
28.2803680834163	18.6666666666667
28.3333333333333	18.5984849206955
28.4862151546066	18.4
28.6666666666667	18.1611789723898
28.6875389267348	18.1333333333333
28.8846805154848	17.8666666666667
29	17.7076518602031
29.0775005775851	17.6
29.2661790319349	17.3333333333333
29.3333333333333	17.236763370755
29.4508350346852	17.0666666666667
29.6313760992475	16.8
29.6666666666667	16.7470220528538
29.8081688598604	16.5333333333333
29.9808831655232	16.2666666666667
30	16.236676274055


==> anc/PEB_normal.tikz <==
\pgfplotsset{compat=1.18}%
\begin{tikzpicture}[font=\footnotesize,inner frame sep=0]
\begin{axis}[%
width=\columnwidth-37pt,
height=0.73\columnwidth,
at={(0\columnwidth,0\columnwidth)},
unbounded coords=jump,
point meta min=-13.010299956639813,
point meta max=17,
colormap={mymap}{[1pt] rgb(0pt)=(0.2081,0.1663,0.5292); rgb(1pt)=(0.211624,0.189781,0.577676); rgb(2pt)=(0.212252,0.213771,0.626971); rgb(3pt)=(0.2081,0.2386,0.677086); rgb(4pt)=(0.195905,0.264457,0.7279); rgb(5pt)=(0.170729,0.291938,0.779248); rgb(6pt)=(0.125271,0.324243,0.830271); rgb(7pt)=(0.0591333,0.359833,0.868333); rgb(8pt)=(0.0116952,0.38751,0.881957); rgb(9pt)=(0.00595714,0.408614,0.882843); rgb(10pt)=(0.0165143,0.4266,0.878633); rgb(11pt)=(0.0328524,0.443043,0.871957); rgb(12pt)=(0.0498143,0.458571,0.864057); rgb(13pt)=(0.0629333,0.47369,0.855438); rgb(14pt)=(0.0722667,0.488667,0.8467); rgb(15pt)=(0.0779429,0.503986,0.838371); rgb(16pt)=(0.0793476,0.520024,0.831181); rgb(17pt)=(0.0749429,0.537543,0.826271); rgb(18pt)=(0.0640571,0.556986,0.823957); rgb(19pt)=(0.0487714,0.577224,0.822829); rgb(20pt)=(0.0343429,0.596581,0.819852); rgb(21pt)=(0.0265,0.6137,0.8135); rgb(22pt)=(0.0238905,0.628662,0.803762); rgb(23pt)=(0.0230905,0.641786,0.791267); rgb(24pt)=(0.0227714,0.653486,0.776757); rgb(25pt)=(0.0266619,0.664195,0.760719); rgb(26pt)=(0.0383714,0.674271,0.743552); rgb(27pt)=(0.0589714,0.683757,0.725386); rgb(28pt)=(0.0843,0.692833,0.706167); rgb(29pt)=(0.113295,0.7015,0.685857); rgb(30pt)=(0.145271,0.709757,0.664629); rgb(31pt)=(0.180133,0.717657,0.642433); rgb(32pt)=(0.217829,0.725043,0.619262); rgb(33pt)=(0.258643,0.731714,0.595429); rgb(34pt)=(0.302171,0.737605,0.571186); rgb(35pt)=(0.348167,0.742433,0.547267); rgb(36pt)=(0.395257,0.7459,0.524443); rgb(37pt)=(0.44201,0.748081,0.503314); rgb(38pt)=(0.487124,0.749062,0.483976); rgb(39pt)=(0.530029,0.749114,0.466114); rgb(40pt)=(0.570857,0.748519,0.44939); rgb(41pt)=(0.609852,0.747314,0.433686); rgb(42pt)=(0.6473,0.7456,0.4188); rgb(43pt)=(0.683419,0.743476,0.404433); rgb(44pt)=(0.71841,0.741133,0.390476); rgb(45pt)=(0.752486,0.7384,0.376814); rgb(46pt)=(0.785843,0.735567,0.363271); rgb(47pt)=(0.818505,0.732733,0.34979); rgb(48pt)=(0.850657,0.7299,0.336029); rgb(49pt)=(0.882433,0.727433,0.3217); rgb(50pt)=(0.913933,0.725786,0.306276); rgb(51pt)=(0.944957,0.726114,0.288643); rgb(52pt)=(0.973895,0.731395,0.266648); rgb(53pt)=(0.993771,0.745457,0.240348); rgb(54pt)=(0.999043,0.765314,0.216414); rgb(55pt)=(0.995533,0.786057,0.196652); rgb(56pt)=(0.988,0.8066,0.179367); rgb(57pt)=(0.978857,0.827143,0.163314); rgb(58pt)=(0.9697,0.848138,0.147452); rgb(59pt)=(0.962586,0.870514,0.1309); rgb(60pt)=(0.958871,0.8949,0.113243); rgb(61pt)=(0.959824,0.921833,0.0948381); rgb(62pt)=(0.9661,0.951443,0.0755333); rgb(63pt)=(0.9763,0.9831,0.0538)},
xmin=-20,
xmax=30,
xtick distance=10,
xlabel={$x_\mathrm{S}$ in \si{\meter}},
ymin=-20,
ymax=20,
ytick distance=10,
ylabel={$y_\mathrm{S}$ in \si{\meter}},
axis background/.style={fill=white},
xmajorgrids,
ymajorgrids,
colorbar,
colorbar style={
ytick={-13.010299956639813,-10,-6.989700043360188,-3.010299956639812,0,3.010299956639812,6.989700043360188,10,13.010299956639813,16.989700043360187},
xlabel={$\operatorname{PEB}$ in $\si{\meter}$},
xlabel style={yshift=-5mm},
yticklabels={$\num{0.05}$,$\num{0.1}$,$\num{0.2}$,$\num{0.5}$,$\num{1}$,$\num{2}$,$\num{5}$,$\num{10}$,$\num{20}$,$\num{50}$}},
colorbar/width=3mm
]
\addplot[contour prepared, contour prepared format=matlab, contour/labels=false] table[] {%
PEB_normal-1.tsv};
\node at (axis cs:-10,0){\contour{white}{$\vect p_\mathrm{T}$}};
\node at (axis cs:10,0){\contour{white}{$\vect p_\mathrm{R}$}};
\end{axis}
\end{tikzpicture}%

==> anc/bidi_bidi-1.tsv <==
0.5	133
6.16666666666667	-0.800000000000001
6.16666666666667	-1.06666666666667
6.16666666666667	-1.33333333333333
6.33333333333333	-1.46666666666667
6.5	-1.6
6.5	-1.86666666666667
6.5	-2.13333333333333
6.66666666666667	-2.26666666666667
6.83333333333333	-2.4
6.83333333333333	-2.66666666666667
7	-2.8
7.16666666666667	-2.93333333333333
7.16666666666667	-3.2
7.33333333333333	-3.33333333333333
7.5	-3.46666666666667
7.66666666666667	-3.6
7.83333333333333	-3.73333333333333
8	-3.86666666666667
8.16666666666667	-4
8.33333333333333	-4.13333333333333
8.5	-4.26666666666667
8.66666666666667	-4.4
8.83333333333333	-4.53333333333333
9	-4.66666666666667
9.33333333333333	-4.66666666666667
9.5	-4.8
9.66666666666667	-4.93333333333333
10	-4.93333333333333
10.3333333333333	-4.93333333333333
10.6666666666667	-4.93333333333333
10.8333333333333	-5.06666666666667
11	-5.2
11.3333333333333	-5.2
11.6666666666667	-5.2
11.8333333333333	-5.06666666666667
12	-4.93333333333333
12.3333333333333	-4.93333333333333
12.6666666666667	-4.93333333333333
12.8333333333333	-4.8
13	-4.66666666666667
13.3333333333333	-4.66666666666667
13.5	-4.53333333333333
13.6666666666667	-4.4
14	-4.4
14.1666666666667	-4.26666666666667
14.3333333333333	-4.13333333333333
14.5	-4
14.6666666666667	-3.86666666666667
14.8333333333333	-3.73333333333333
14.8333333333333	-3.46666666666667
15	-3.33333333333333
15.1666666666667	-3.2
15.3333333333333	-3.06666666666667
15.5	-2.93333333333333
15.5	-2.66666666666667
15.6666666666667	-2.53333333333333
15.8333333333333	-2.4
15.8333333333333	-2.13333333333333
15.8333333333333	-1.86666666666667
16	-1.73333333333333
16.1666666666667	-1.6
16.1666666666667	-1.33333333333333
16.1666666666667	-1.06666666666667
16.1666666666667	-0.800000000000001
16.1666666666667	-0.533333333333335
16.1666666666667	-0.266666666666666
16.1666666666667	0
16.1666666666667	0.266666666666666
16.1666666666667	0.533333333333335
16.1666666666667	0.800000000000001
16.1666666666667	1.06666666666667
16.1666666666667	1.33333333333333
16.1666666666667	1.6
16	1.73333333333333
15.8333333333333	1.86666666666667
15.8333333333333	2.13333333333333
15.8333333333333	2.4
15.6666666666667	2.53333333333333
15.5	2.66666666666667
15.5	2.93333333333333
15.3333333333333	3.06666666666667
15.1666666666667	3.2
15	3.33333333333333
14.8333333333333	3.46666666666667
14.8333333333333	3.73333333333333
14.6666666666667	3.86666666666667
14.5	4
14.3333333333333	4.13333333333333
14.1666666666667	4.26666666666667
14	4.4
13.6666666666667	4.4
13.5	4.53333333333333
13.3333333333333	4.66666666666667
13	4.66666666666667
12.8333333333333	4.8
12.6666666666667	4.93333333333333
12.3333333333333	4.93333333333333
12	4.93333333333333
11.8333333333333	5.06666666666667
11.6666666666667	5.2
11.3333333333333	5.2
11	5.2
10.8333333333333	5.06666666666667
10.6666666666667	4.93333333333333
10.3333333333333	4.93333333333333
10	4.93333333333333
9.66666666666667	4.93333333333333
9.5	4.8
9.33333333333333	4.66666666666667
9	4.66666666666667
8.83333333333333	4.53333333333333
8.66666666666667	4.4
8.5	4.26666666666667
8.33333333333333	4.13333333333333
8.16666666666667	4
8	3.86666666666667
7.83333333333333	3.73333333333333
7.66666666666667	3.6
7.5	3.46666666666667
7.33333333333333	3.33333333333333
7.16666666666667	3.2
7.16666666666667	2.93333333333333
7	2.8
6.83333333333333	2.66666666666667
6.83333333333333	2.4
6.66666666666667	2.26666666666667
6.5	2.13333333333333
6.5	1.86666666666667
6.5	1.6
6.33333333333333	1.46666666666667
6.16666666666667	1.33333333333333
6.16666666666667	1.06666666666667
6.16666666666667	0.800000000000001


==> anc/bidi_bidi.tikz <==
\pgfplotsset{compat=1.18}%
\begin{tikzpicture}[font=\footnotesize]
\begin{axis}[%
width=\columnwidth+2.1pt,
height=0.73\columnwidth,
at={(0\columnwidth,0\columnwidth)},
colormap={mymap}{[1pt] rgb(0pt)=(0.2081,0.1663,0.5292); rgb(1pt)=(0.211624,0.189781,0.577676); rgb(2pt)=(0.212252,0.213771,0.626971); rgb(3pt)=(0.2081,0.2386,0.677086); rgb(4pt)=(0.195905,0.264457,0.7279); rgb(5pt)=(0.170729,0.291938,0.779248); rgb(6pt)=(0.125271,0.324243,0.830271); rgb(7pt)=(0.0591333,0.359833,0.868333); rgb(8pt)=(0.0116952,0.38751,0.881957); rgb(9pt)=(0.00595714,0.408614,0.882843); rgb(10pt)=(0.0165143,0.4266,0.878633); rgb(11pt)=(0.0328524,0.443043,0.871957); rgb(12pt)=(0.0498143,0.458571,0.864057); rgb(13pt)=(0.0629333,0.47369,0.855438); rgb(14pt)=(0.0722667,0.488667,0.8467); rgb(15pt)=(0.0779429,0.503986,0.838371); rgb(16pt)=(0.0793476,0.520024,0.831181); rgb(17pt)=(0.0749429,0.537543,0.826271); rgb(18pt)=(0.0640571,0.556986,0.823957); rgb(19pt)=(0.0487714,0.577224,0.822829); rgb(20pt)=(0.0343429,0.596581,0.819852); rgb(21pt)=(0.0265,0.6137,0.8135); rgb(22pt)=(0.0238905,0.628662,0.803762); rgb(23pt)=(0.0230905,0.641786,0.791267); rgb(24pt)=(0.0227714,0.653486,0.776757); rgb(25pt)=(0.0266619,0.664195,0.760719); rgb(26pt)=(0.0383714,0.674271,0.743552); rgb(27pt)=(0.0589714,0.683757,0.725386); rgb(28pt)=(0.0843,0.692833,0.706167); rgb(29pt)=(0.113295,0.7015,0.685857); rgb(30pt)=(0.145271,0.709757,0.664629); rgb(31pt)=(0.180133,0.717657,0.642433); rgb(32pt)=(0.217829,0.725043,0.619262); rgb(33pt)=(0.258643,0.731714,0.595429); rgb(34pt)=(0.302171,0.737605,0.571186); rgb(35pt)=(0.348167,0.742433,0.547267); rgb(36pt)=(0.395257,0.7459,0.524443); rgb(37pt)=(0.44201,0.748081,0.503314); rgb(38pt)=(0.487124,0.749062,0.483976); rgb(39pt)=(0.530029,0.749114,0.466114); rgb(40pt)=(0.570857,0.748519,0.44939); rgb(41pt)=(0.609852,0.747314,0.433686); rgb(42pt)=(0.6473,0.7456,0.4188); rgb(43pt)=(0.683419,0.743476,0.404433); rgb(44pt)=(0.71841,0.741133,0.390476); rgb(45pt)=(0.752486,0.7384,0.376814); rgb(46pt)=(0.785843,0.735567,0.363271); rgb(47pt)=(0.818505,0.732733,0.34979); rgb(48pt)=(0.850657,0.7299,0.336029); rgb(49pt)=(0.882433,0.727433,0.3217); rgb(50pt)=(0.913933,0.725786,0.306276); rgb(51pt)=(0.944957,0.726114,0.288643); rgb(52pt)=(0.973895,0.731395,0.266648); rgb(53pt)=(0.993771,0.745457,0.240348); rgb(54pt)=(0.999043,0.765314,0.216414); rgb(55pt)=(0.995533,0.786057,0.196652); rgb(56pt)=(0.988,0.8066,0.179367); rgb(57pt)=(0.978857,0.827143,0.163314); rgb(58pt)=(0.9697,0.848138,0.147452); rgb(59pt)=(0.962586,0.870514,0.1309); rgb(60pt)=(0.958871,0.8949,0.113243); rgb(61pt)=(0.959824,0.921833,0.0948381); rgb(62pt)=(0.9661,0.951443,0.0755333); rgb(63pt)=(0.9763,0.9831,0.0538)},
xmin=-20,
xmax=30,
xtick distance=10,
xlabel={$x_\mathrm{S}$ in \si{\meter}},
ymin=-20,
ymax=20,
ytick distance=10,
ylabel={$y_\mathrm{S}$ in \si{\meter}},
axis background/.style={fill=white},
xmajorgrids,
ymajorgrids,
]
\addplot[contour prepared, contour prepared format=matlab, contour/labels=false] table[] {bidi_bidi-1.tsv} node[pos=0.5,right]{$3$};
\addplot[contour prepared, contour prepared format=matlab, contour/labels=false] table[] {bidi_bidi1-1.tsv} node[pos=0.45,right]{$5$};
\addplot[contour prepared, contour prepared format=matlab, contour/labels=false] table[] {bidi_bidi2-1.tsv} node[pos=0.35,below]{$7$};
\addplot[contour prepared, contour prepared format=matlab, contour/labels=false] table[] {bidi_bidi3-1.tsv} node[pos=0.3,above]{$9$};
\addplot[contour prepared, contour prepared format=matlab, contour/labels=false] table[] {bidi_bidi4-1.tsv} node[pos=0.42,right]{$11$};
\addplot[contour prepared, contour prepared format=matlab, contour/labels=false] table[] {bidi_bidi5-1.tsv} node[pos=0.42,right]{$13$};
\addplot[contour prepared, contour prepared format=matlab, contour/labels=false] table[] {bidi_bidi6-1.tsv} node[pos=0.4,left]{$N_\mathrm{R}=15$};
\node at (axis cs:-10,0){\contour{white}{$\vect p_\mathrm{T}$}};
\node at (axis cs:10,0){\contour{white}{$\vect p_\mathrm{R}$}};
\end{axis}
\end{tikzpicture}%


==> anc/bidi_bidi1-1.tsv <==
0.5	213
4.83333333333333	-0.800000000000001
4.83333333333333	-1.06666666666667
4.83333333333333	-1.33333333333333
4.83333333333333	-1.6
4.83333333333333	-1.86666666666667
5	-2
5.16666666666667	-2.13333333333333
5.16666666666667	-2.4
5.16666666666667	-2.66666666666667
5.16666666666667	-2.93333333333333
5.33333333333333	-3.06666666666667
5.5	-3.2
5.5	-3.46666666666667
5.66666666666667	-3.6
5.83333333333333	-3.73333333333333
5.83333333333333	-4
5.83333333333333	-4.26666666666667
6	-4.4
6.16666666666667	-4.53333333333333
6.33333333333333	-4.66666666666667
6.5	-4.8
6.5	-5.06666666666667
6.66666666666667	-5.2
6.83333333333333	-5.33333333333333
7	-5.46666666666667
7.16666666666667	-5.6
7.16666666666667	-5.86666666666667
7.33333333333333	-6
7.5	-6.13333333333333
7.66666666666667	-6.26666666666667
7.83333333333333	-6.4
8	-6.53333333333333
8.16666666666667	-6.66666666666667
8.33333333333333	-6.8
8.66666666666667	-6.8
8.83333333333333	-6.93333333333333
9	-7.06666666666667
9.16666666666667	-7.2
9.33333333333333	-7.33333333333333
9.66666666666667	-7.33333333333333
9.83333333333333	-7.46666666666667
10	-7.6
10.3333333333333	-7.6
10.5	-7.73333333333333
10.6666666666667	-7.86666666666667
11	-7.86666666666667
11.3333333333333	-7.86666666666667
11.6666666666667	-7.86666666666667
11.8333333333333	-8
12	-8.13333333333333
12.3333333333333	-8.13333333333333
12.6666666666667	-8.13333333333333
13	-8.13333333333333
13.3333333333333	-8.13333333333333
13.6666666666667	-8.13333333333333
14	-8.13333333333333
14.1666666666667	-8
14.3333333333333	-7.86666666666667
14.6666666666667	-7.86666666666667
15	-7.86666666666667
15.1666666666667	-7.73333333333333
15.3333333333333	-7.6
15.6666666666667	-7.6
15.8333333333333	-7.46666666666667
16	-7.33333333333333
16.3333333333333	-7.33333333333333
16.5	-7.2
16.6666666666667	-7.06666666666667
17	-7.06666666666667
17.1666666666667	-6.93333333333333
17.3333333333333	-6.8
17.5	-6.66666666666667
17.6666666666667	-6.53333333333333
17.8333333333333	-6.4
18	-6.26666666666667
18.1666666666667	-6.13333333333333
18.3333333333333	-6
18.5	-5.86666666666667
18.6666666666667	-5.73333333333333
18.8333333333333	-5.6
18.8333333333333	-5.33333333333333
19	-5.2
19.1666666666667	-5.06666666666667
19.3333333333333	-4.93333333333333
19.5	-4.8
19.5	-4.53333333333333
19.6666666666667	-4.4
19.8333333333333	-4.26666666666667
19.8333333333333	-4
20	-3.86666666666667
20.1666666666667	-3.73333333333333
20.1666666666667	-3.46666666666667
20.1666666666667	-3.2
20.3333333333333	-3.06666666666667
20.5	-2.93333333333333
20.5	-2.66666666666667
20.5	-2.4
20.5	-2.13333333333333
20.6666666666667	-2
20.8333333333333	-1.86666666666667
20.8333333333333	-1.6
20.8333333333333	-1.33333333333333
20.8333333333333	-1.06666666666667
20.8333333333333	-0.800000000000001
20.8333333333333	-0.533333333333335
20.8333333333333	-0.266666666666666
20.8333333333333	0
20.8333333333333	0.266666666666666
20.8333333333333	0.533333333333335
20.8333333333333	0.800000000000001
20.8333333333333	1.06666666666667
20.8333333333333	1.33333333333333
20.8333333333333	1.6
20.8333333333333	1.86666666666667
20.6666666666667	2
20.5	2.13333333333333
20.5	2.4
20.5	2.66666666666667
20.5	2.93333333333333
20.3333333333333	3.06666666666667
20.1666666666667	3.2
20.1666666666667	3.46666666666667
20.1666666666667	3.73333333333333
20	3.86666666666667
19.8333333333333	4
19.8333333333333	4.26666666666667
19.6666666666667	4.4
19.5	4.53333333333333
19.5	4.8
19.3333333333333	4.93333333333333
19.1666666666667	5.06666666666667
19	5.2
18.8333333333333	5.33333333333333
18.8333333333333	5.6
18.6666666666667	5.73333333333333
18.5	5.86666666666667
18.3333333333333	6
18.1666666666667	6.13333333333333
18	6.26666666666667
17.8333333333333	6.4
17.6666666666667	6.53333333333333
17.5	6.66666666666667
17.3333333333333	6.8
17.1666666666667	6.93333333333333
17	7.06666666666667
16.6666666666667	7.06666666666667
16.5	7.2
16.3333333333333	7.33333333333333
16	7.33333333333333
15.8333333333333	7.46666666666667
15.6666666666667	7.6
15.3333333333333	7.6
15.1666666666667	7.73333333333333
15	7.86666666666667
14.6666666666667	7.86666666666667
14.3333333333333	7.86666666666667
14.1666666666667	8
14	8.13333333333333
13.6666666666667	8.13333333333333
13.3333333333333	8.13333333333333
13	8.13333333333333
12.6666666666667	8.13333333333333
12.3333333333333	8.13333333333333
12	8.13333333333333
11.8333333333333	8
11.6666666666667	7.86666666666667
11.3333333333333	7.86666666666667
11	7.86666666666667
10.6666666666667	7.86666666666667
10.5	7.73333333333333
10.3333333333333	7.6
10	7.6
9.83333333333333	7.46666666666667
9.66666666666667	7.33333333333333
9.33333333333333	7.33333333333333
9.16666666666667	7.2
9	7.06666666666667
8.83333333333333	6.93333333333333
8.66666666666667	6.8
8.33333333333333	6.8
8.16666666666667	6.66666666666667
8	6.53333333333333
7.83333333333333	6.4
7.66666666666667	6.26666666666667
7.5	6.13333333333333
7.33333333333333	6
7.16666666666667	5.86666666666667
7.16666666666667	5.6
7	5.46666666666667
6.83333333333333	5.33333333333333
6.66666666666667	5.2
6.5	5.06666666666667
6.5	4.8
6.33333333333333	4.66666666666667
6.16666666666667	4.53333333333333
6	4.4
5.83333333333333	4.26666666666667
5.83333333333333	4
5.83333333333333	3.73333333333333
5.66666666666667	3.6
5.5	3.46666666666667
5.5	3.2
5.33333333333333	3.06666666666667
5.16666666666667	2.93333333333333
5.16666666666667	2.66666666666667
5.16666666666667	2.4
5.16666666666667	2.13333333333333
5	2
4.83333333333333	1.86666666666667
4.83333333333333	1.6
4.83333333333333	1.33333333333333
4.83333333333333	1.06666666666667
4.83333333333333	0.800000000000001


==> anc/bidi_bidi2-1.tsv <==
0.5	331
3.5	-0.800000000000001
3.5	-1.06666666666667
3.5	-1.33333333333333
3.5	-1.6
3.5	-1.86666666666667
3.66666666666667	-2
3.83333333333333	-2.13333333333333
3.83333333333333	-2.4
3.83333333333333	-2.66666666666667
3.83333333333333	-2.93333333333333
3.83333333333333	-3.2
4	-3.33333333333333
4.16666666666667	-3.46666666666667
4.16666666666667	-3.73333333333333
4.16666666666667	-4
4.16666666666667	-4.26666666666667
4.33333333333333	-4.4
4.5	-4.53333333333333
4.5	-4.8
4.5	-5.06666666666667
4.66666666666667	-5.2
4.83333333333333	-5.33333333333333
4.83333333333333	-5.6
4.83333333333333	-5.86666666666667
5	-6
5.16666666666667	-6.13333333333333
5.16666666666667	-6.4
5.33333333333333	-6.53333333333333
5.5	-6.66666666666667
5.5	-6.93333333333333
5.66666666666667	-7.06666666666667
5.83333333333333	-7.2
6	-7.33333333333333
6.16666666666667	-7.46666666666667
6.16666666666667	-7.73333333333333
6.33333333333333	-7.86666666666667
6.5	-8
6.5	-8.26666666666667
6.66666666666667	-8.4
6.83333333333333	-8.53333333333333
7	-8.66666666666667
7.16666666666667	-8.8
7.33333333333333	-8.93333333333333
7.5	-9.06666666666667
7.66666666666667	-9.2
7.83333333333333	-9.33333333333333
8	-9.46666666666667
8.16666666666667	-9.6
8.33333333333333	-9.73333333333333
8.5	-9.86666666666667
8.66666666666667	-10
8.83333333333333	-10.1333333333333
9	-10.2666666666667
9.16666666666667	-10.4
9.33333333333333	-10.5333333333333
9.5	-10.6666666666667
9.66666666666667	-10.8
10	-10.8
10.1666666666667	-10.9333333333333
10.3333333333333	-11.0666666666667
10.5	-11.2
10.6666666666667	-11.3333333333333
11	-11.3333333333333
11.1666666666667	-11.4666666666667
11.3333333333333	-11.6
11.6666666666667	-11.6
11.8333333333333	-11.7333333333333
12	-11.8666666666667
12.3333333333333	-11.8666666666667
12.6666666666667	-11.8666666666667
12.8333333333333	-12
13	-12.1333333333333
13.3333333333333	-12.1333333333333
13.6666666666667	-12.1333333333333
13.8333333333333	-12.2666666666667
14	-12.4
14.3333333333333	-12.4
14.6666666666667	-12.4
15	-12.4
15.3333333333333	-12.4
15.6666666666667	-12.4
16	-12.4
16.3333333333333	-12.4
16.6666666666667	-12.4
17	-12.4
17.3333333333333	-12.4
17.6666666666667	-12.4
18	-12.4
18.1666666666667	-12.2666666666667
18.3333333333333	-12.1333333333333
18.6666666666667	-12.1333333333333
19	-12.1333333333333
19.1666666666667	-12
19.3333333333333	-11.8666666666667
19.6666666666667	-11.8666666666667
20	-11.8666666666667
20.1666666666667	-11.7333333333333
20.3333333333333	-11.6
20.6666666666667	-11.6
20.8333333333333	-11.4666666666667
21	-11.3333333333333
21.3333333333333	-11.3333333333333
21.5	-11.2
21.6666666666667	-11.0666666666667
21.8333333333333	-10.9333333333333
22	-10.8
22.3333333333333	-10.8
22.5	-10.6666666666667
22.6666666666667	-10.5333333333333
22.8333333333333	-10.4
23	-10.2666666666667
23.1666666666667	-10.1333333333333
23.3333333333333	-10
23.5	-9.86666666666667
23.6666666666667	-9.73333333333333
23.8333333333333	-9.6
24	-9.46666666666667
24.1666666666667	-9.33333333333333
24.3333333333333	-9.2
24.5	-9.06666666666667
24.6666666666667	-8.93333333333333
24.8333333333333	-8.8
25	-8.66666666666667
25.1666666666667	-8.53333333333333
25.1666666666667	-8.26666666666667
25.3333333333333	-8.13333333333333
25.5	-8
25.6666666666667	-7.86666666666667
25.8333333333333	-7.73333333333333
25.8333333333333	-7.46666666666667
26	-7.33333333333333
26.1666666666667	-7.2
26.1666666666667	-6.93333333333333
26.3333333333333	-6.8
26.5	-6.66666666666667
26.5	-6.4
26.6666666666667	-6.26666666666667
26.8333333333333	-6.13333333333333
26.8333333333333	-5.86666666666667
27	-5.73333333333333
27.1666666666667	-5.6
27.1666666666667	-5.33333333333333
27.1666666666667	-5.06666666666667
27.3333333333333	-4.93333333333333
27.5	-4.8
27.5	-4.53333333333333
27.5	-4.26666666666667
27.6666666666667	-4.13333333333333
27.8333333333333	-4
27.8333333333333	-3.73333333333333
27.8333333333333	-3.46666666666667
27.8333333333333	-3.2
28	-3.06666666666667
28.1666666666667	-2.93333333333333
28.1666666666667	-2.66666666666667
28.1666666666667	-2.4
28.1666666666667	-2.13333333333333
28.1666666666667	-1.86666666666667
28.1666666666667	-1.6
28.1666666666667	-1.33333333333333
28.3333333333333	-1.2
28.5	-1.06666666666667
28.5	-0.800000000000001
28.5	-0.533333333333335
28.5	-0.266666666666666
28.5	0
28.5	0.266666666666666
28.5	0.533333333333335
28.5	0.800000000000001
28.5	1.06666666666667
28.3333333333333	1.2
28.1666666666667	1.33333333333333
28.1666666666667	1.6
28.1666666666667	1.86666666666667
28.1666666666667	2.13333333333333
28.1666666666667	2.4
28.1666666666667	2.66666666666667
28.1666666666667	2.93333333333333
28	3.06666666666667
27.8333333333333	3.2
27.8333333333333	3.46666666666667
27.8333333333333	3.73333333333333
27.8333333333333	4
27.6666666666667	4.13333333333333
27.5	4.26666666666667
27.5	4.53333333333333
27.5	4.8
27.3333333333333	4.93333333333333
27.1666666666667	5.06666666666667
27.1666666666667	5.33333333333333
27.1666666666667	5.6
27	5.73333333333333
26.8333333333333	5.86666666666667
26.8333333333333	6.13333333333333
26.6666666666667	6.26666666666667
26.5	6.4
26.5	6.66666666666667
26.3333333333333	6.8
26.1666666666667	6.93333333333333
26.1666666666667	7.2
26	7.33333333333333
25.8333333333333	7.46666666666667
25.8333333333333	7.73333333333333
25.6666666666667	7.86666666666667
25.5	8
25.3333333333333	8.13333333333333
25.1666666666667	8.26666666666667
25.1666666666667	8.53333333333333
25	8.66666666666667
24.8333333333333	8.8
24.6666666666667	8.93333333333333
24.5	9.06666666666667
24.3333333333333	9.2
24.1666666666667	9.33333333333333
24	9.46666666666667
23.8333333333333	9.6
23.6666666666667	9.73333333333333
23.5	9.86666666666667
23.3333333333333	10
23.1666666666667	10.1333333333333
23	10.2666666666667
22.8333333333333	10.4
22.6666666666667	10.5333333333333
22.5	10.6666666666667
22.3333333333333	10.8
22	10.8
21.8333333333333	10.9333333333333
21.6666666666667	11.0666666666667
21.5	11.2
21.3333333333333	11.3333333333333
21	11.3333333333333
20.8333333333333	11.4666666666667
20.6666666666667	11.6
20.3333333333333	11.6
20.1666666666667	11.7333333333333
20	11.8666666666667
19.6666666666667	11.8666666666667
19.3333333333333	11.8666666666667
19.1666666666667	12
19	12.1333333333333
18.6666666666667	12.1333333333333
18.3333333333333	12.1333333333333
18.1666666666667	12.2666666666667
18	12.4
17.6666666666667	12.4
17.3333333333333	12.4
17	12.4
16.6666666666667	12.4
16.3333333333333	12.4
16	12.4
15.6666666666667	12.4
15.3333333333333	12.4
15	12.4
14.6666666666667	12.4
14.3333333333333	12.4
14	12.4
13.8333333333333	12.2666666666667
13.6666666666667	12.1333333333333
13.3333333333333	12.1333333333333
13	12.1333333333333
12.8333333333333	12
12.6666666666667	11.8666666666667
12.3333333333333	11.8666666666667
12	11.8666666666667
11.8333333333333	11.7333333333333
11.6666666666667	11.6
11.3333333333333	11.6
11.1666666666667	11.4666666666667
11	11.3333333333333
10.6666666666667	11.3333333333333
10.5	11.2
10.3333333333333	11.0666666666667
10.1666666666667	10.9333333333333
10	10.8
9.66666666666667	10.8
9.5	10.6666666666667
9.33333333333333	10.5333333333333
9.16666666666667	10.4
9	10.2666666666667
8.83333333333333	10.1333333333333
8.66666666666667	10
8.5	9.86666666666667
8.33333333333333	9.73333333333333
8.16666666666667	9.6
8	9.46666666666667
7.83333333333333	9.33333333333333
7.66666666666667	9.2
7.5	9.06666666666667
7.33333333333333	8.93333333333333
7.16666666666667	8.8
7	8.66666666666667
6.83333333333333	8.53333333333333
6.66666666666667	8.4
6.5	8.26666666666667
6.5	8
6.33333333333333	7.86666666666667
6.16666666666667	7.73333333333333
6.16666666666667	7.46666666666667
6	7.33333333333333
5.83333333333333	7.2
5.66666666666667	7.06666666666667
5.5	6.93333333333333
5.5	6.66666666666667
5.33333333333333	6.53333333333333
5.16666666666667	6.4
5.16666666666667	6.13333333333333
5	6
4.83333333333333	5.86666666666667
4.83333333333333	5.6
4.83333333333333	5.33333333333333
4.66666666666667	5.2
4.5	5.06666666666667
4.5	4.8
4.5	4.53333333333333
4.33333333333333	4.4
4.16666666666667	4.26666666666667
4.16666666666667	4
4.16666666666667	3.73333333333333
4.16666666666667	3.46666666666667
4	3.33333333333333
3.83333333333333	3.2
3.83333333333333	2.93333333333333
3.83333333333333	2.66666666666667
3.83333333333333	2.4
3.83333333333333	2.13333333333333
3.66666666666667	2
3.5	1.86666666666667
3.5	1.6
3.5	1.33333333333333
3.5	1.06666666666667
3.5	0.800000000000001


==> anc/bidi_bidi3-1.tsv <==
0.5	160
2.5	-0.800000000000001
2.5	-1.06666666666667
2.5	-1.33333333333333
2.5	-1.6
2.5	-1.86666666666667
2.5	-2.13333333333333
2.5	-2.4
2.5	-2.66666666666667
2.5	-2.93333333333333
2.66666666666667	-3.06666666666667
2.83333333333333	-3.2
2.83333333333333	-3.46666666666667
2.83333333333333	-3.73333333333333
2.83333333333333	-4
2.83333333333333	-4.26666666666667
2.83333333333333	-4.53333333333333
3	-4.66666666666667
3.16666666666667	-4.8
3.16666666666667	-5.06666666666667
3.16666666666667	-5.33333333333333
3.16666666666667	-5.6
3.33333333333333	-5.73333333333333
3.5	-5.86666666666667
3.5	-6.13333333333333
3.5	-6.4
3.5	-6.66666666666667
3.66666666666667	-6.8
3.83333333333333	-6.93333333333333
3.83333333333333	-7.2
3.83333333333333	-7.46666666666667
4	-7.6
4.16666666666667	-7.73333333333333
4.16666666666667	-8
4.16666666666667	-8.26666666666667
4.33333333333333	-8.4
4.5	-8.53333333333333
4.5	-8.8
4.66666666666667	-8.93333333333333
4.83333333333333	-9.06666666666667
4.83333333333333	-9.33333333333333
4.83333333333333	-9.6
5	-9.73333333333333
5.16666666666667	-9.86666666666667
5.16666666666667	-10.1333333333333
5.33333333333333	-10.2666666666667
5.5	-10.4
5.5	-10.6666666666667
5.66666666666667	-10.8
5.83333333333333	-10.9333333333333
6	-11.0666666666667
6.16666666666667	-11.2
6.16666666666667	-11.4666666666667
6.33333333333333	-11.6
6.5	-11.7333333333333
6.5	-12
6.66666666666667	-12.1333333333333
6.83333333333333	-12.2666666666667
7	-12.4
7.16666666666667	-12.5333333333333
7.16666666666667	-12.8
7.33333333333333	-12.9333333333333
7.5	-13.0666666666667
7.66666666666667	-13.2
7.83333333333333	-13.3333333333333
8	-13.4666666666667
8.16666666666667	-13.6
8.16666666666667	-13.8666666666667
8.33333333333333	-14
8.5	-14.1333333333333
8.66666666666667	-14.2666666666667
8.83333333333333	-14.4
9	-14.5333333333333
9.16666666666667	-14.6666666666667
9.33333333333333	-14.8
9.5	-14.9333333333333
9.66666666666667	-15.0666666666667
9.83333333333333	-15.2
10	-15.3333333333333
10.1666666666667	-15.4666666666667
10.3333333333333	-15.6
10.5	-15.7333333333333
10.6666666666667	-15.8666666666667
10.8333333333333	-16
11	-16.1333333333333
11.3333333333333	-16.1333333333333
11.5	-16.2666666666667
11.6666666666667	-16.4
11.8333333333333	-16.5333333333333
12	-16.6666666666667
12.1666666666667	-16.8
12.3333333333333	-16.9333333333333
12.6666666666667	-16.9333333333333
12.8333333333333	-17.0666666666667
13	-17.2
13.1666666666667	-17.3333333333333
13.3333333333333	-17.4666666666667
13.6666666666667	-17.4666666666667
13.8333333333333	-17.6
14	-17.7333333333333
14.3333333333333	-17.7333333333333
14.5	-17.8666666666667
14.6666666666667	-18
15	-18
15.1666666666667	-18.1333333333333
15.3333333333333	-18.2666666666667
15.6666666666667	-18.2666666666667
15.8333333333333	-18.4
16	-18.5333333333333
16.3333333333333	-18.5333333333333
16.6666666666667	-18.5333333333333
16.8333333333333	-18.6666666666667
17	-18.8
17.3333333333333	-18.8
17.6666666666667	-18.8
18	-18.8
18.1666666666667	-18.9333333333333
18.3333333333333	-19.0666666666667
18.6666666666667	-19.0666666666667
19	-19.0666666666667
19.3333333333333	-19.0666666666667
19.6666666666667	-19.0666666666667
19.8333333333333	-19.2
20	-19.3333333333333
20.3333333333333	-19.3333333333333
20.6666666666667	-19.3333333333333
21	-19.3333333333333
21.3333333333333	-19.3333333333333
21.6666666666667	-19.3333333333333
22	-19.3333333333333
22.3333333333333	-19.3333333333333
22.6666666666667	-19.3333333333333
23	-19.3333333333333
23.3333333333333	-19.3333333333333
23.5	-19.2
23.6666666666667	-19.0666666666667
24	-19.0666666666667
24.3333333333333	-19.0666666666667
24.6666666666667	-19.0666666666667
25	-19.0666666666667
25.3333333333333	-19.0666666666667
25.5	-18.9333333333333
25.6666666666667	-18.8
26	-18.8
26.3333333333333	-18.8
26.5	-18.6666666666667
26.6666666666667	-18.5333333333333
27	-18.5333333333333
27.3333333333333	-18.5333333333333
27.5	-18.4
27.6666666666667	-18.2666666666667
28	-18.2666666666667
28.1666666666667	-18.1333333333333
28.3333333333333	-18
28.6666666666667	-18
28.8333333333333	-17.8666666666667
29	-17.7333333333333
29.3333333333333	-17.7333333333333
29.5	-17.6
29.6666666666667	-17.4666666666667
30	-17.4666666666667
0.5	160
30	17.4666666666667
29.6666666666667	17.4666666666667
29.5	17.6
29.3333333333333	17.7333333333333
29	17.7333333333333
28.8333333333333	17.8666666666667
28.6666666666667	18
28.3333333333333	18
28.1666666666667	18.1333333333333
28	18.2666666666667
27.6666666666667	18.2666666666667
27.5	18.4
27.3333333333333	18.5333333333333
27	18.5333333333333
26.6666666666667	18.5333333333333
26.5	18.6666666666667
26.3333333333333	18.8
26	18.8
25.6666666666667	18.8
25.5	18.9333333333333
25.3333333333333	19.0666666666667
25	19.0666666666667
24.6666666666667	19.0666666666667
24.3333333333333	19.0666666666667
24	19.0666666666667
23.6666666666667	19.0666666666667
23.5	19.2
23.3333333333333	19.3333333333333
23	19.3333333333333
22.6666666666667	19.3333333333333
22.3333333333333	19.3333333333333
22	19.3333333333333
21.6666666666667	19.3333333333333
21.3333333333333	19.3333333333333
21	19.3333333333333
20.6666666666667	19.3333333333333
20.3333333333333	19.3333333333333
20	19.3333333333333
19.8333333333333	19.2
19.6666666666667	19.0666666666667
19.3333333333333	19.0666666666667
19	19.0666666666667
18.6666666666667	19.0666666666667
18.3333333333333	19.0666666666667
18.1666666666667	18.9333333333333
18	18.8
17.6666666666667	18.8
17.3333333333333	18.8
17	18.8
16.8333333333333	18.6666666666667
16.6666666666667	18.5333333333333
16.3333333333333	18.5333333333333
16	18.5333333333333
15.8333333333333	18.4
15.6666666666667	18.2666666666667
15.3333333333333	18.2666666666667
15.1666666666667	18.1333333333333
15	18
14.6666666666667	18
14.5	17.8666666666667
14.3333333333333	17.7333333333333
14	17.7333333333333
13.8333333333333	17.6
13.6666666666667	17.4666666666667
13.3333333333333	17.4666666666667
13.1666666666667	17.3333333333333
13	17.2
12.8333333333333	17.0666666666667
12.6666666666667	16.9333333333333
12.3333333333333	16.9333333333333
12.1666666666667	16.8
12	16.6666666666667
11.8333333333333	16.5333333333333
11.6666666666667	16.4
11.5	16.2666666666667
11.3333333333333	16.1333333333333
11	16.1333333333333
10.8333333333333	16
10.6666666666667	15.8666666666667
10.5	15.7333333333333
10.3333333333333	15.6
10.1666666666667	15.4666666666667
10	15.3333333333333
9.83333333333333	15.2
9.66666666666667	15.0666666666667
9.5	14.9333333333333
9.33333333333333	14.8
9.16666666666667	14.6666666666667
9	14.5333333333333
8.83333333333333	14.4
8.66666666666667	14.2666666666667
8.5	14.1333333333333
8.33333333333333	14
8.16666666666667	13.8666666666667
8.16666666666667	13.6
8	13.4666666666667
7.83333333333333	13.3333333333333
7.66666666666667	13.2
7.5	13.0666666666667
7.33333333333333	12.9333333333333
7.16666666666667	12.8
7.16666666666667	12.5333333333333
7	12.4
6.83333333333333	12.2666666666667
6.66666666666667	12.1333333333333
6.5	12
6.5	11.7333333333333
6.33333333333333	11.6
6.16666666666667	11.4666666666667
6.16666666666667	11.2
6	11.0666666666667
5.83333333333333	10.9333333333333
5.66666666666667	10.8
5.5	10.6666666666667
5.5	10.4
5.33333333333333	10.2666666666667
5.16666666666667	10.1333333333333
5.16666666666667	9.86666666666667
5	9.73333333333333
4.83333333333333	9.6
4.83333333333333	9.33333333333333
4.83333333333333	9.06666666666667
4.66666666666667	8.93333333333333
4.5	8.8
4.5	8.53333333333333
4.33333333333333	8.4
4.16666666666667	8.26666666666667
4.16666666666667	8
4.16666666666667	7.73333333333333
4	7.6
3.83333333333333	7.46666666666667
3.83333333333333	7.2
3.83333333333333	6.93333333333333
3.66666666666667	6.8
3.5	6.66666666666667
3.5	6.4
3.5	6.13333333333333
3.5	5.86666666666667
3.33333333333333	5.73333333333333
3.16666666666667	5.6
3.16666666666667	5.33333333333333
3.16666666666667	5.06666666666667
3.16666666666667	4.8
3	4.66666666666667
2.83333333333333	4.53333333333333
2.83333333333333	4.26666666666667
2.83333333333333	4
2.83333333333333	3.73333333333333
2.83333333333333	3.46666666666667
2.83333333333333	3.2
2.66666666666667	3.06666666666667
2.5	2.93333333333333
2.5	2.66666666666667
2.5	2.4
2.5	2.13333333333333
2.5	1.86666666666667
2.5	1.6
2.5	1.33333333333333
2.5	1.06666666666667
2.5	0.800000000000001


==> anc/bidi_bidi4-1.tsv <==
0.5	94
1.5	-0.800000000000001
1.5	-1.06666666666667
1.5	-1.33333333333333
1.5	-1.6
1.5	-1.86666666666667
1.5	-2.13333333333333
1.5	-2.4
1.5	-2.66666666666667
1.5	-2.93333333333333
1.5	-3.2
1.66666666666667	-3.33333333333333
1.83333333333333	-3.46666666666667
1.83333333333333	-3.73333333333333
1.83333333333333	-4
1.83333333333333	-4.26666666666667
1.83333333333333	-4.53333333333333
1.83333333333333	-4.8
1.83333333333333	-5.06666666666667
1.83333333333333	-5.33333333333333
1.83333333333333	-5.6
2	-5.73333333333333
2.16666666666667	-5.86666666666667
2.16666666666667	-6.13333333333333
2.16666666666667	-6.4
2.16666666666667	-6.66666666666667
2.16666666666667	-6.93333333333333
2.16666666666667	-7.2
2.33333333333333	-7.33333333333333
2.5	-7.46666666666667
2.5	-7.73333333333333
2.5	-8
2.5	-8.26666666666667
2.5	-8.53333333333333
2.66666666666667	-8.66666666666667
2.83333333333333	-8.8
2.83333333333333	-9.06666666666667
2.83333333333333	-9.33333333333333
2.83333333333333	-9.6
3	-9.73333333333333
3.16666666666667	-9.86666666666667
3.16666666666667	-10.1333333333333
3.16666666666667	-10.4
3.16666666666667	-10.6666666666667
3.33333333333333	-10.8
3.5	-10.9333333333333
3.5	-11.2
3.5	-11.4666666666667
3.66666666666667	-11.6
3.83333333333333	-11.7333333333333
3.83333333333333	-12
3.83333333333333	-12.2666666666667
4	-12.4
4.16666666666667	-12.5333333333333
4.16666666666667	-12.8
4.16666666666667	-13.0666666666667
4.33333333333333	-13.2
4.5	-13.3333333333333
4.5	-13.6
4.5	-13.8666666666667
4.66666666666667	-14
4.83333333333333	-14.1333333333333
4.83333333333333	-14.4
5	-14.5333333333333
5.16666666666667	-14.6666666666667
5.16666666666667	-14.9333333333333
5.16666666666667	-15.2
5.33333333333333	-15.3333333333333
5.5	-15.4666666666667
5.5	-15.7333333333333
5.66666666666667	-15.8666666666667
5.83333333333333	-16
5.83333333333333	-16.2666666666667
6	-16.4
6.16666666666667	-16.5333333333333
6.16666666666667	-16.8
6.33333333333333	-16.9333333333333
6.5	-17.0666666666667
6.5	-17.3333333333333
6.66666666666667	-17.4666666666667
6.83333333333333	-17.6
6.83333333333333	-17.8666666666667
7	-18
7.16666666666667	-18.1333333333333
7.16666666666667	-18.4
7.33333333333333	-18.5333333333333
7.5	-18.6666666666667
7.5	-18.9333333333333
7.66666666666667	-19.0666666666667
7.83333333333333	-19.2
8	-19.3333333333333
8.16666666666667	-19.4666666666667
8.16666666666667	-19.7333333333333
8.33333333333333	-19.8666666666667
8.5	-20
0.5	94
8.5	20
8.33333333333333	19.8666666666667
8.16666666666667	19.7333333333333
8.16666666666667	19.4666666666667
8	19.3333333333333
7.83333333333333	19.2
7.66666666666667	19.0666666666667
7.5	18.9333333333333
7.5	18.6666666666667
7.33333333333333	18.5333333333333
7.16666666666667	18.4
7.16666666666667	18.1333333333333
7	18
6.83333333333333	17.8666666666667
6.83333333333333	17.6
6.66666666666667	17.4666666666667
6.5	17.3333333333333
6.5	17.0666666666667
6.33333333333333	16.9333333333333
6.16666666666667	16.8
6.16666666666667	16.5333333333333
6	16.4
5.83333333333333	16.2666666666667
5.83333333333333	16
5.66666666666667	15.8666666666667
5.5	15.7333333333333
5.5	15.4666666666667
5.33333333333333	15.3333333333333
5.16666666666667	15.2
5.16666666666667	14.9333333333333
5.16666666666667	14.6666666666667
5	14.5333333333333
4.83333333333333	14.4
4.83333333333333	14.1333333333333
4.66666666666667	14
4.5	13.8666666666667
4.5	13.6
4.5	13.3333333333333
4.33333333333333	13.2
4.16666666666667	13.0666666666667
4.16666666666667	12.8
4.16666666666667	12.5333333333333
4	12.4
3.83333333333333	12.2666666666667
3.83333333333333	12
3.83333333333333	11.7333333333333
3.66666666666667	11.6
3.5	11.4666666666667
3.5	11.2
3.5	10.9333333333333
3.33333333333333	10.8
3.16666666666667	10.6666666666667
3.16666666666667	10.4
3.16666666666667	10.1333333333333
3.16666666666667	9.86666666666667
3	9.73333333333333
2.83333333333333	9.6
2.83333333333333	9.33333333333333
2.83333333333333	9.06666666666667
2.83333333333333	8.8
2.66666666666667	8.66666666666667
2.5	8.53333333333333
2.5	8.26666666666667
2.5	8
2.5	7.73333333333333
2.5	7.46666666666667
2.33333333333333	7.33333333333333
2.16666666666667	7.2
2.16666666666667	6.93333333333333
2.16666666666667	6.66666666666667
2.16666666666667	6.4
2.16666666666667	6.13333333333333
2.16666666666667	5.86666666666667
2	5.73333333333333
1.83333333333333	5.6
1.83333333333333	5.33333333333333
1.83333333333333	5.06666666666667
1.83333333333333	4.8
1.83333333333333	4.53333333333333
1.83333333333333	4.26666666666667
1.83333333333333	4
1.83333333333333	3.73333333333333
1.83333333333333	3.46666666666667
1.66666666666667	3.33333333333333
1.5	3.2
1.5	2.93333333333333
1.5	2.66666666666667
1.5	2.4
1.5	2.13333333333333
1.5	1.86666666666667
1.5	1.6
1.5	1.33333333333333
1.5	1.06666666666667
1.5	0.800000000000001


==> anc/bidi_bidi5-1.tsv <==
0.5	81
0.833333333333334	-0.800000000000001
0.833333333333334	-1.06666666666667
0.833333333333334	-1.33333333333333
0.833333333333334	-1.6
0.833333333333334	-1.86666666666667
0.833333333333334	-2.13333333333333
0.833333333333334	-2.4
0.833333333333334	-2.66666666666667
0.833333333333334	-2.93333333333333
0.833333333333334	-3.2
0.833333333333334	-3.46666666666667
0.833333333333334	-3.73333333333333
0.833333333333334	-4
0.833333333333334	-4.26666666666667
0.833333333333334	-4.53333333333333
0.833333333333334	-4.8
0.833333333333334	-5.06666666666667
0.833333333333334	-5.33333333333333
0.833333333333334	-5.6
0.833333333333334	-5.86666666666667
0.833333333333334	-6.13333333333333
0.833333333333334	-6.4
1	-6.53333333333333
1.16666666666667	-6.66666666666667
1.16666666666667	-6.93333333333333
1.16666666666667	-7.2
1.16666666666667	-7.46666666666667
1.16666666666667	-7.73333333333333
1.16666666666667	-8
1.16666666666667	-8.26666666666667
1.16666666666667	-8.53333333333333
1.16666666666667	-8.8
1.16666666666667	-9.06666666666667
1.16666666666667	-9.33333333333333
1.33333333333333	-9.46666666666667
1.5	-9.6
1.5	-9.86666666666667
1.5	-10.1333333333333
1.5	-10.4
1.5	-10.6666666666667
1.5	-10.9333333333333
1.5	-11.2
1.5	-11.4666666666667
1.66666666666667	-11.6
1.83333333333333	-11.7333333333333
1.83333333333333	-12
1.83333333333333	-12.2666666666667
1.83333333333333	-12.5333333333333
1.83333333333333	-12.8
1.83333333333333	-13.0666666666667
1.83333333333333	-13.3333333333333
2	-13.4666666666667
2.16666666666667	-13.6
2.16666666666667	-13.8666666666667
2.16666666666667	-14.1333333333333
2.16666666666667	-14.4
2.16666666666667	-14.6666666666667
2.16666666666667	-14.9333333333333
2.33333333333333	-15.0666666666667
2.5	-15.2
2.5	-15.4666666666667
2.5	-15.7333333333333
2.5	-16
2.5	-16.2666666666667
2.5	-16.5333333333333
2.66666666666667	-16.6666666666667
2.83333333333333	-16.8
2.83333333333333	-17.0666666666667
2.83333333333333	-17.3333333333333
2.83333333333333	-17.6
2.83333333333333	-17.8666666666667
3	-18
3.16666666666667	-18.1333333333333
3.16666666666667	-18.4
3.16666666666667	-18.6666666666667
3.16666666666667	-18.9333333333333
3.33333333333333	-19.0666666666667
3.5	-19.2
3.5	-19.4666666666667
3.5	-19.7333333333333
3.5	-20
0.5	81
3.5	20
3.5	19.7333333333333
3.5	19.4666666666667
3.5	19.2
3.33333333333333	19.0666666666667
3.16666666666667	18.9333333333333
3.16666666666667	18.6666666666667
3.16666666666667	18.4
3.16666666666667	18.1333333333333
3	18
2.83333333333333	17.8666666666667
2.83333333333333	17.6
2.83333333333333	17.3333333333333
2.83333333333333	17.0666666666667
2.83333333333333	16.8
2.66666666666667	16.6666666666667
2.5	16.5333333333333
2.5	16.2666666666667
2.5	16
2.5	15.7333333333333
2.5	15.4666666666667
2.5	15.2
2.33333333333333	15.0666666666667
2.16666666666667	14.9333333333333
2.16666666666667	14.6666666666667
2.16666666666667	14.4
2.16666666666667	14.1333333333333
2.16666666666667	13.8666666666667
2.16666666666667	13.6
2	13.4666666666667
1.83333333333333	13.3333333333333
1.83333333333333	13.0666666666667
1.83333333333333	12.8
1.83333333333333	12.5333333333333
1.83333333333333	12.2666666666667
1.83333333333333	12
1.83333333333333	11.7333333333333
1.66666666666667	11.6
1.5	11.4666666666667
1.5	11.2
1.5	10.9333333333333
1.5	10.6666666666667
1.5	10.4
1.5	10.1333333333333
1.5	9.86666666666667
1.5	9.6
1.33333333333333	9.46666666666667
1.16666666666667	9.33333333333333
1.16666666666667	9.06666666666667
1.16666666666667	8.8
1.16666666666667	8.53333333333333
1.16666666666667	8.26666666666667
1.16666666666667	8
1.16666666666667	7.73333333333333
1.16666666666667	7.46666666666667
1.16666666666667	7.2
1.16666666666667	6.93333333333333
1.16666666666667	6.66666666666667
1	6.53333333333333
0.833333333333334	6.4
0.833333333333334	6.13333333333333
0.833333333333334	5.86666666666667
0.833333333333334	5.6
0.833333333333334	5.33333333333333
0.833333333333334	5.06666666666667
0.833333333333334	4.8
0.833333333333334	4.53333333333333
0.833333333333334	4.26666666666667
0.833333333333334	4
0.833333333333334	3.73333333333333
0.833333333333334	3.46666666666667
0.833333333333334	3.2
0.833333333333334	2.93333333333333
0.833333333333334	2.66666666666667
0.833333333333334	2.4
0.833333333333334	2.13333333333333
0.833333333333334	1.86666666666667
0.833333333333334	1.6
0.833333333333334	1.33333333333333
0.833333333333334	1.06666666666667
0.833333333333334	0.800000000000001


==> anc/bidi_bidi6-1.tsv <==
0.5	32
6.98541224859023e-12	-0.800000000000001
2.91322521661556e-13	-1.6
2.22044604925031e-16	-2.4
4.44089209850063e-16	-3.2
2.22044604925031e-16	-4
8.99280649946369e-15	-4.8
2.66453525910037e-15	-5.6
0	-5.93103448275862
-3.77475828372553e-15	-6.4
0	-7.11578947368421
4.44089209850063e-16	-7.2
2.22044604925031e-16	-8
2.22044604925032e-16	-8.8
0	-8.8421052631579
-3.99680288865056e-15	-9.6
0	-10.32
4.44089209850062e-16	-10.4
7.77156117237609e-16	-11.2
4.44089209850063e-16	-12
4.44089209850063e-16	-12.8
4.44089209850062e-16	-13.6
0	-14.1333333333333
-2.22044604925031e-16	-14.4
0	-14.6285714285714
5.55111512312579e-16	-15.2
2.22044604925031e-16	-16
4.44089209850063e-16	-16.8
4.44089209850063e-16	-17.6
4.44089209850063e-16	-18.4
0	-18.48
-3.99680288865056e-15	-19.2
-2.22044604925031e-16	-20
0.5	34
4.44089209850062e-16	20
4.44089209850063e-16	19.2
0	18.4
0	18.4
0	18.4
2.22044604925031e-16	17.6
2.22044604925031e-16	16.8
7.77156117237609e-16	16
4.44089209850062e-16	15.2
2.22044604925031e-16	14.4
4.44089209850063e-16	13.6
0	13.0666666666667
-2.22044604925031e-16	12.8
0	12.5333333333333
4.44089209850062e-16	12
7.77156117237609e-16	11.2
0	10.9565217391304
-1.77635683940025e-15	10.4
0	9.79047619047619
5.55111512312578e-16	9.6
2.22044604925031e-16	8.8
2.22044604925031e-16	8
2.22044604925031e-16	7.2
4.44089209850063e-16	6.4
2.22044604925031e-16	5.6
2.22044604925031e-16	4.8
2.22044604925031e-16	4
4.44089209850063e-16	3.2
0	3.06666666666667
-2.22044604925031e-15	2.4
0	2.37653958944281
7.349676423018e-14	1.6
0	1.5755154877485
-2.32791563803403e-12	0.800000000000001


==> anc/bistatic_baseline_opt-1.tsv <==
-13	4
-9.91063349081079	-0.6048265406847
-10	-0.624133300970484
-10.1223466765716	-0.533333333333335
-10.2810457478739	-0.266666666666666
-13	16
10.6876195506974	-0.266666666666666
10.8563665493225	-0.533333333333335
10.9012423422166	-0.800000000000001
10.8634884517283	-1.06666666666667
10.7433237881955	-1.33333333333333
10.6666666666667	-1.44693848500161
10.495139827036	-1.6
10.3333333333333	-1.72354016590159
10	-1.8408921242361
9.66666666666667	-1.85282557706551
9.33333333333333	-1.75458516125297
9.1282018598013	-1.6
9	-1.4545625168983
8.93296531923758	-1.33333333333333
8.86592293946122	-1.06666666666667
8.88641927245339	-0.800000000000001
-13	4
-10.2810457478739	0.266666666666666
-10.1223466765716	0.533333333333335
-10	0.624133300970484
-9.91063349081079	0.6048265406847
-13	16
8.88641927245339	0.800000000000001
8.86592293946122	1.06666666666667
8.93296531923758	1.33333333333333
9	1.4545625168983
9.1282018598013	1.6
9.33333333333333	1.75458516125297
9.66666666666667	1.85282557706551
10	1.8408921242361
10.3333333333333	1.72354016590159
10.495139827036	1.6
10.6666666666667	1.44693848500161
10.7433237881955	1.33333333333333
10.8634884517283	1.06666666666667
10.9012423422166	0.800000000000001
10.8563665493225	0.533333333333335
10.6876195506974	0.266666666666666
-12	5
-9.76322433841517	-0.722753862601202
-10	-0.773906928567421
-10.3241562812598	-0.533333333333335
-10.3333333333333	-0.500506988528291
-10.356100142302	-0.266666666666666
-12	24
10.7800090842278	-0.266666666666666
10.9729199524096	-0.533333333333335
11	-0.637923165217114
11.0582888090595	-0.800000000000001
11.0645932069566	-1.06666666666667
11.0041414552477	-1.33333333333333
11	-1.34394721456229
10.8635883535221	-1.6
10.6666666666667	-1.84194336276684
10.6339599418692	-1.86666666666667
10.3333333333333	-2.07463614272456
10.1621148064594	-2.13333333333333
10	-2.19180907757589
9.66666666666667	-2.22281299731358
9.33333333333333	-2.16592654182243
9.25957673696347	-2.13333333333333
9	-1.99848697822795
8.85949546765762	-1.86666666666667
8.67848981337217	-1.6
8.66666666666667	-1.56586927805238
8.60568522117645	-1.33333333333333
8.60943852260824	-1.06666666666667
8.66666666666667	-0.886607473982783
8.68732999314816	-0.800000000000001
-12	5
-10.356100142302	0.266666666666666
-10.3333333333333	0.500506988528286
-10.3241562812598	0.533333333333335
-10	0.773906928567421
-9.76322433841517	0.722753862601202
-12	24
8.68732999314816	0.800000000000001
8.66666666666667	0.886607473982783
8.60943852260824	1.06666666666667
8.60568522117645	1.33333333333333
8.66666666666667	1.56586927805238
8.67848981337217	1.6
8.85949546765762	1.86666666666667
9	1.99848697822795
9.25957673696347	2.13333333333333
9.33333333333333	2.16592654182243
9.66666666666667	2.22281299731358
10	2.19180907757589
10.1621148064594	2.13333333333333
10.3333333333333	2.07463614272456
10.6339599418692	1.86666666666667
10.6666666666667	1.84194336276684
10.8635883535221	1.6
11	1.34394721456229
11.0041414552477	1.33333333333333
11.0645932069566	1.06666666666667
11.0582888090595	0.800000000000001
11	0.637923165217114
10.9729199524096	0.533333333333335
10.7800090842278	0.266666666666666
-11	7
-9.58350792322965	-0.800000000000001
-9.66666666666667	-0.893843429958323
-10	-0.973231979113308
-10.3015012962836	-0.800000000000001
-10.3333333333333	-0.777681614764897
-10.4439270077599	-0.533333333333335
-10.4263821122624	-0.266666666666666
-11	27
10.8723986177581	-0.266666666666666
11	-0.438065819324122
11.1042735899093	-0.533333333333335
11.2201822431439	-0.800000000000001
11.2611578419683	-1.06666666666667
11.2426901767985	-1.33333333333333
11.1665276077658	-1.6
11.0318145465804	-1.86666666666667
11	-1.91641658286341
10.8092432595706	-2.13333333333333
10.6666666666667	-2.26983786159456
10.4579879826314	-2.4
10.3333333333333	-2.47558389465682
10	-2.59340524186093
9.66666666666667	-2.63904520063294
9.33333333333333	-2.61826250520187
9	-2.52030090265702
8.79121108820746	-2.4
8.66666666666667	-2.31149446208886
8.50232229263691	-2.13333333333333
8.34894843867879	-1.86666666666667
8.33333333333333	-1.81408286181747
8.28209019298857	-1.6
8.28153358169246	-1.33333333333333
8.33333333333333	-1.12251004694772
8.34422395692837	-1.06666666666667
8.46726353240433	-0.800000000000001
-11	7
-10.4263821122624	0.266666666666666
-10.4439270077599	0.533333333333335
-10.3333333333333	0.777681614764897
-10.3015012962836	0.800000000000001
-10	0.973231979113308
-9.66666666666667	0.893843429958322
-9.58350792322965	0.800000000000001
-11	27
8.46726353240433	0.800000000000001
8.34422395692837	1.06666666666667
8.33333333333333	1.12251004694772
8.28153358169246	1.33333333333333
8.28209019298857	1.6
8.33333333333333	1.81408286181747
8.34894843867879	1.86666666666667
8.50232229263691	2.13333333333333
8.66666666666667	2.31149446208887
8.79121108820745	2.4
9	2.52030090265702
9.33333333333333	2.61826250520187
9.66666666666667	2.63904520063294
10	2.59340524186093
10.3333333333333	2.47558389465682
10.4579879826314	2.4
10.6666666666667	2.26983786159456
10.8092432595706	2.13333333333333
11	1.91641658286341
11.0318145465804	1.86666666666667
11.1665276077658	1.6
11.2426901767985	1.33333333333333
11.2611578419683	1.06666666666667
11.2201822431439	0.800000000000001
11.1042735899093	0.533333333333335
11	0.438065819324122
10.8723986177581	0.266666666666666
-10	9
-9.34244591818402	-0.800000000000001
-9.51728990178291	-1.06666666666667
-9.66666666666667	-1.18084142267034
-10	-1.21558624960587
-10.2976483176864	-1.06666666666667
-10.3333333333333	-1.04856095171022
-10.5010161183837	-0.800000000000001
-10.5597893862317	-0.533333333333335
-10.4966640822227	-0.266666666666666
-10	34
10.9647881512884	-0.266666666666666
11	-0.313964595001196
11.2401066732733	-0.533333333333335
11.3333333333333	-0.718689107593302
11.3868808982195	-0.800000000000001
11.4625332774102	-1.06666666666667
11.4799878217378	-1.33333333333333
11.4478776175518	-1.6
11.3685053231674	-1.86666666666667
11.3333333333333	-1.94844692800349
11.2338347885668	-2.13333333333333
11.0413186653621	-2.4
11	-2.4495636824171
10.75588147551	-2.66666666666667
10.6666666666667	-2.7396411235376
10.3333333333333	-2.92814191271874
10.318550587907	-2.93333333333333
10	-3.05018255976347
9.66666666666667	-3.11171904896186
9.33333333333333	-3.11854033074451
9	-3.06823396375574
8.66666666666667	-2.94935640545451
8.63753086542892	-2.93333333333333
8.33333333333333	-2.73379780703326
8.26205430256224	-2.66666666666667
8.05108887040308	-2.4
8	-2.29910719894573
7.93182111533241	-2.13333333333333
7.87983958952041	-1.86666666666667
7.88467933593744	-1.6
7.94400310092477	-1.33333333333333
8	-1.21627838019317
8.05781388409325	-1.06666666666667
8.23299905365183	-0.800000000000001
-10	9
-10.4966640822227	0.266666666666666
-10.5597893862317	0.533333333333335
-10.5010161183837	0.800000000000001
-10.3333333333333	1.04856095171022
-10.2976483176864	1.06666666666667
-10	1.21558624960587
-9.66666666666667	1.18084142267034
-9.51728990178291	1.06666666666667
-9.34244591818402	0.800000000000001
-10	34
8.23299905365183	0.800000000000001
8.05781388409325	1.06666666666667
8	1.21627838019317
7.94400310092477	1.33333333333333
7.88467933593744	1.6
7.87983958952041	1.86666666666667
7.93182111533241	2.13333333333333
8	2.29910719894573
8.05108887040308	2.4
8.26205430256224	2.66666666666667
8.33333333333333	2.73379780703326
8.63753086542892	2.93333333333333
8.66666666666667	2.94935640545451
9	3.06823396375574
9.33333333333333	3.11854033074451
9.66666666666667	3.11171904896186
10	3.05018255976347
10.318550587907	2.93333333333333
10.3333333333333	2.92814191271874
10.6666666666667	2.7396411235376
10.75588147551	2.66666666666667
11	2.4495636824171
11.0413186653621	2.4
11.2338347885668	2.13333333333333
11.3333333333333	1.94844692800349
11.3685053231674	1.86666666666667
11.4478776175518	1.6
11.4799878217378	1.33333333333333
11.4625332774102	1.06666666666667
11.3868808982195	0.800000000000001
11.3333333333333	0.718689107593302
11.2401066732733	0.533333333333335
11	0.313964595001196
10.9647881512884	0.266666666666666
-9	14
-9.13085870482761	-0.800000000000001
-9.16536796688758	-1.06666666666667
-9.32387804560052	-1.33333333333333
-9.33333333333333	-1.34381928188598
-9.66666666666667	-1.51827256558026
-10	-1.51636961889697
-10.3333333333333	-1.36324943452609
-10.3632964498373	-1.33333333333333
-10.5833117244282	-1.06666666666667
-10.6666666666667	-0.863975138938209
-10.6829160418073	-0.800000000000001
-10.6763052748167	-0.533333333333335
-10.6666666666667	-0.519513678804251
-10.566946052183	-0.266666666666666
-9	40
11.0740033501995	-0.266666666666666
11.3333333333333	-0.499638196281652
11.3830069406591	-0.533333333333335
11.564734453743	-0.800000000000001
11.6666666666667	-1.06659042913901
11.6667024002146	-1.06666666666667
11.7180971508125	-1.33333333333333
11.72208982363	-1.6
11.6842328734844	-1.86666666666667
11.6666666666667	-1.93261685871832
11.604091348365	-2.13333333333333
11.4799547201544	-2.4
11.3333333333333	-2.63648474943635
11.309845313658	-2.66666666666667
11.0734294096773	-2.93333333333333
11	-3.00751974203393
10.7498471765343	-3.2
10.6666666666667	-3.26126012252838
10.3333333333333	-3.44075903454137
10.2620236175386	-3.46666666666667
10	-3.56555343155414
9.66666666666667	-3.64113478900893
9.33333333333333	-3.6717484453016
9	-3.65823716325839
8.66666666666667	-3.59671161982228
8.33333333333333	-3.47812134353237
8.31085520433392	-3.46666666666667
8	-3.2827664832009
7.89882399900181	-3.2
7.66666666666667	-2.95412228822179
7.65096845606208	-2.93333333333333
7.49995808990981	-2.66666666666667
7.41456897683873	-2.4
7.38451440003765	-2.13333333333333
7.40324600530179	-1.86666666666667
7.46823253088033	-1.6
7.58219689095327	-1.33333333333333
7.66666666666667	-1.21033329433289
7.74787779315543	-1.06666666666667
7.9784211355856	-0.800000000000001
-9	14
-10.566946052183	0.266666666666666
-10.6666666666667	0.519513678804245
-10.6763052748167	0.533333333333335
-10.6829160418073	0.800000000000001
-10.6666666666667	0.863975138938218
-10.5833117244282	1.06666666666667
-10.3632964498373	1.33333333333333
-10.3333333333333	1.36324943452609
-10	1.51636961889697
-9.66666666666667	1.51827256558026
-9.33333333333333	1.34381928188598
-9.32387804560052	1.33333333333333
-9.16536796688758	1.06666666666667
-9.13085870482761	0.800000000000001
-9	40
7.9784211355856	0.800000000000001
7.74787779315543	1.06666666666667
7.66666666666667	1.21033329433289
7.58219689095327	1.33333333333333
7.46823253088033	1.6
7.40324600530179	1.86666666666667
7.38451440003765	2.13333333333333
7.41456897683872	2.4
7.49995808990981	2.66666666666667
7.65096845606207	2.93333333333333
7.66666666666667	2.95412228822179
7.89882399900181	3.2
8	3.2827664832009
8.31085520433392	3.46666666666667
8.33333333333333	3.47812134353237
8.66666666666667	3.59671161982228
9	3.65823716325839
9.33333333333333	3.6717484453016
9.66666666666667	3.64113478900893
10	3.56555343155414
10.2620236175386	3.46666666666667
10.3333333333333	3.44075903454137
10.6666666666667	3.26126012252838
10.7498471765343	3.2
11	3.00751974203393
11.0734294096773	2.93333333333333
11.309845313658	2.66666666666667
11.3333333333333	2.63648474943635
11.4799547201544	2.4
11.604091348365	2.13333333333333
11.6666666666667	1.93261685871832
11.6842328734844	1.86666666666667
11.72208982363	1.6
11.7180971508125	1.33333333333333
11.6667024002146	1.06666666666667
11.6666666666667	1.06659042913901
11.564734453743	0.800000000000001
11.3830069406591	0.533333333333335
11.3333333333333	0.499638196281652
11.0740033501995	0.266666666666666
-8	19
-8.91436012239899	-0.800000000000001
-8.865302573648	-1.06666666666667
-8.89605374724115	-1.33333333333333
-9	-1.56194845039804
-9.02839695930091	-1.6
-9.33333333333333	-1.84260538705565
-9.42585027902523	-1.86666666666667
-9.66666666666667	-1.92335151156412
-10	-1.8865740173306
-10.0434312132229	-1.86666666666667
-10.3333333333333	-1.74161951964306
-10.4917670012938	-1.6
-10.6666666666667	-1.41278250437172
-10.7121021615455	-1.33333333333333
-10.8173202594548	-1.06666666666667
-10.8483077838526	-0.800000000000001
-10.8005946326889	-0.533333333333335
-10.6666666666667	-0.34130994225854
-10.6372280221434	-0.266666666666666
-8	50
11.1935803324835	-0.266666666666666
11.3333333333333	-0.39221508950162
11.5413708379692	-0.533333333333335
11.6666666666667	-0.706545629699098
11.7508056467745	-0.800000000000001
11.8847257398116	-1.06666666666667
11.9621170427223	-1.33333333333333
11.996643673181	-1.6
11.9932969431826	-1.86666666666667
11.9536355719852	-2.13333333333333
11.877967915608	-2.4
11.766321579669	-2.66666666666667
11.6666666666667	-2.85259204781011
11.6151275997613	-2.93333333333333
11.4166198255649	-3.2
11.3333333333333	-3.29909487792438
11.1594741304691	-3.46666666666667
11	-3.6095847030978
10.8235956681118	-3.73333333333333
10.6666666666667	-3.84086877898906
10.3600569779615	-4
10.3333333333333	-4.01399963634566
10	-4.14361629171985
9.66666666666667	-4.23123150981459
9.43201700053907	-4.26666666666667
9.33333333333333	-4.2825549336848
9	-4.29890181903055
8.66666666666667	-4.27858362390423
8.59615597238169	-4.26666666666667
8.33333333333333	-4.21992697170977
8	-4.11645618505524
7.74814261669395	-4
7.66666666666667	-3.957210603897
7.35078012477051	-3.73333333333333
7.33333333333333	-3.7181954651655
7.09918456571607	-3.46666666666667
7	-3.31848023569938
6.93190114932533	-3.2
6.82927065293332	-2.93333333333333
6.77928023022335	-2.66666666666667
6.7756386648315	-2.4
6.81475285494756	-2.13333333333333
6.89601974451668	-1.86666666666667
7	-1.65127043448458
7.02115495609936	-1.6
7.18739418630336	-1.33333333333333
7.33333333333333	-1.1678927433496
7.408101622577	-1.06666666666667
7.66666666666667	-0.829554542386858
7.69308154667721	-0.800000000000001
-8	19
-10.6372280221434	0.266666666666666
-10.6666666666667	0.341309942258537
-10.8005946326889	0.533333333333335
-10.8483077838526	0.800000000000001
-10.8173202594548	1.06666666666667
-10.7121021615455	1.33333333333333
-10.6666666666667	1.41278250437172
-10.4917670012938	1.6
-10.3333333333333	1.74161951964306
-10.0434312132229	1.86666666666667
-10	1.8865740173306
-9.66666666666667	1.92335151156412
-9.42585027902523	1.86666666666667
-9.33333333333333	1.84260538705565
-9.02839695930091	1.6
-9	1.56194845039804
-8.89605374724115	1.33333333333333
-8.86530257364801	1.06666666666667
-8.91436012239899	0.800000000000001
-8	50
7.69308154667721	0.800000000000001
7.66666666666667	0.829554542386858
7.408101622577	1.06666666666667
7.33333333333333	1.1678927433496
7.18739418630336	1.33333333333333
7.02115495609936	1.6
7	1.65127043448458
6.89601974451668	1.86666666666667
6.81475285494756	2.13333333333333
6.7756386648315	2.4
6.77928023022335	2.66666666666667
6.82927065293332	2.93333333333333
6.93190114932533	3.2
7	3.31848023569938
7.09918456571607	3.46666666666667
7.33333333333333	3.7181954651655
7.35078012477051	3.73333333333333
7.66666666666667	3.957210603897
7.74814261669395	4
8	4.11645618505524
8.33333333333333	4.21992697170977
8.59615597238168	4.26666666666667
8.66666666666667	4.27858362390423
9	4.29890181903055
9.33333333333333	4.2825549336848
9.43201700053908	4.26666666666667
9.66666666666667	4.23123150981459
10	4.14361629171985
10.3333333333333	4.01399963634566
10.3600569779615	4
10.6666666666667	3.84086877898906
10.8235956681118	3.73333333333333
11	3.6095847030978
11.1594741304691	3.46666666666667
11.3333333333333	3.29909487792438
11.4166198255649	3.2
11.6151275997613	2.93333333333333
11.6666666666667	2.85259204781011
11.766321579669	2.66666666666667
11.877967915608	2.4
11.9536355719852	2.13333333333333
11.9932969431826	1.86666666666667
11.996643673181	1.6
11.9621170427223	1.33333333333333
11.8847257398116	1.06666666666667
11.7508056467745	0.800000000000001
11.6666666666667	0.706545629699098
11.5413708379692	0.533333333333335
11.3333333333333	0.39221508950162
11.1935803324835	0.266666666666666
-7	26
-8.68788012581116	-0.800000000000001
-8.66666666666667	-0.859643400777736
-8.56476212505255	-1.06666666666667
-8.50713478946581	-1.33333333333333
-8.51334481161208	-1.6
-8.59466558101868	-1.86666666666667
-8.66666666666667	-1.98883240367032
-8.79634391986138	-2.13333333333333
-9	-2.28517321036405
-9.33333333333333	-2.3967937737256
-9.40463590028979	-2.4
-9.66666666666667	-2.41143696449119
-9.71933025167944	-2.4
-10	-2.34651333512714
-10.3333333333333	-2.19357735499365
-10.4101102093078	-2.13333333333333
-10.6666666666667	-1.91978702582492
-10.7081862240912	-1.86666666666667
-10.884047921752	-1.6
-10.9936067767646	-1.33333333333333
-11	-1.30104688050832
-11.0351625599391	-1.06666666666667
-11.0145101452394	-0.800000000000001
-11	-0.767857428306398
-10.9248839905612	-0.533333333333335
-10.7236569676686	-0.266666666666666
-7	59
11.3131573147675	-0.266666666666666
11.3333333333333	-0.284791982721587
11.6666666666667	-0.51236079975213
11.7046181906227	-0.533333333333335
11.9479098635578	-0.800000000000001
12	-0.895810808057983
12.1107219680527	-1.06666666666667
12.216644678139	-1.33333333333333
12.2784852485301	-1.6
12.3042199917397	-1.86666666666667
12.2972996702513	-2.13333333333333
12.2591126443026	-2.4
12.1901627635147	-2.66666666666667
12.0906574904591	-2.93333333333333
12	-3.12426151224055
11.9586657962991	-3.2
11.7889488221013	-3.46666666666667
11.6666666666667	-3.63288951750422
11.5792029725528	-3.73333333333333
11.3333333333333	-3.99027821172139
11.322026420217	-4
11	-4.2644908905507
10.9967006579896	-4.26666666666667
10.6666666666667	-4.48165826120046
10.5655865043113	-4.53333333333333
10.3333333333333	-4.65338094737344
10	-4.78577876249197
9.95137535491417	-4.8
9.66666666666667	-4.88672790923313
9.33333333333333	-4.95637282521412
9	-4.99666316912384
8.66666666666667	-5.00861766281941
8.33333333333333	-4.99186729018878
8	-4.94470991398683
7.66666666666667	-4.86410307575666
7.47982208108873	-4.8
7.33333333333333	-4.74494593625295
7	-4.57778290451587
6.92841882113898	-4.53333333333333
6.66666666666667	-4.34231711755267
6.5804851346325	-4.26666666666667
6.33963168040533	-4
6.33333333333333	-3.99096868783342
6.17452677960369	-3.73333333333333
6.06816983143639	-3.46666666666667
6.01206200519714	-3.2
6.00005330690878	-2.93333333333333
6.02805904031486	-2.66666666666667
6.09406805780279	-2.4
6.19838773174476	-2.13333333333333
6.33333333333333	-1.88800911032308
6.34354649032312	-1.86666666666667
6.5241524123005	-1.6
6.66666666666667	-1.4426584426153
6.7518268136744	-1.33333333333333
7	-1.10168193778773
7.03187508886837	-1.06666666666667
7.33333333333333	-0.837849857609265
7.37507245758387	-0.800000000000001
-7	26
-10.7236569676687	0.266666666666666
-10.9248839905612	0.533333333333335
-11	0.767857428306403
-11.0145101452394	0.800000000000001
-11.0351625599391	1.06666666666667
-11	1.30104688050831
-10.9936067767646	1.33333333333333
-10.884047921752	1.6
-10.7081862240912	1.86666666666667
-10.6666666666667	1.91978702582492
-10.4101102093078	2.13333333333333
-10.3333333333333	2.19357735499365
-10	2.34651333512714
-9.71933025167945	2.4
-9.66666666666667	2.41143696449119
-9.40463590028978	2.4
-9.33333333333333	2.3967937737256
-9	2.28517321036405
-8.79634391986138	2.13333333333333
-8.66666666666667	1.98883240367032
-8.59466558101868	1.86666666666667
-8.51334481161208	1.6
-8.50713478946582	1.33333333333333
-8.56476212505255	1.06666666666667
-8.66666666666667	0.85964340077773
-8.68788012581116	0.800000000000001
-7	59
7.37507245758387	0.800000000000001
7.33333333333333	0.837849857609265
7.03187508886837	1.06666666666667
7	1.10168193778773
6.7518268136744	1.33333333333333
6.66666666666667	1.4426584426153
6.5241524123005	1.6
6.34354649032312	1.86666666666667
6.33333333333333	1.88800911032308
6.19838773174476	2.13333333333333
6.09406805780279	2.4
6.02805904031486	2.66666666666667
6.00005330690878	2.93333333333333
6.01206200519714	3.2
6.06816983143639	3.46666666666667
6.17452677960368	3.73333333333333
6.33333333333333	3.99096868783343
6.33963168040533	4
6.5804851346325	4.26666666666667
6.66666666666667	4.34231711755267
6.92841882113899	4.53333333333333
7	4.57778290451587
7.33333333333333	4.74494593625295
7.47982208108873	4.8
7.66666666666667	4.86410307575666
8	4.94470991398683
8.33333333333333	4.99186729018878
8.66666666666667	5.00861766281941
9	4.99666316912384
9.33333333333333	4.95637282521412
9.66666666666667	4.88672790923313
9.95137535491417	4.8
10	4.78577876249197
10.3333333333333	4.65338094737344
10.5655865043113	4.53333333333333
10.6666666666667	4.48165826120046
10.9967006579896	4.26666666666667
11	4.2644908905507
11.322026420217	4
11.3333333333333	3.99027821172139
11.5792029725528	3.73333333333333
11.6666666666667	3.63288951750422
11.7889488221013	3.46666666666667
11.9586657962991	3.2
12	3.12426151224055
12.0906574904591	2.93333333333333
12.1901627635147	2.66666666666667
12.2591126443026	2.4
12.2972996702513	2.13333333333333
12.3042199917397	1.86666666666667
12.2784852485301	1.6
12.216644678139	1.33333333333333
12.1107219680527	1.06666666666667
12	0.895810808057983
11.9479098635578	0.800000000000001
11.7046181906227	0.533333333333335
11.6666666666667	0.51236079975213
11.3333333333333	0.284791982721587
11.3131573147675	0.266666666666666
-6	33
-8.43189407877546	-0.800000000000001
-8.33333333333333	-0.95800938846801
-8.24246202630996	-1.06666666666667
-8.10646664367559	-1.33333333333333
-8.02131227733774	-1.6
-8	-1.76672372098365
-7.98411658358176	-1.86666666666667
-8	-2.09574762126157
-8.00315082814723	-2.13333333333333
-8.09408815976144	-2.4
-8.28595173187768	-2.66666666666667
-8.33333333333333	-2.71230825195272
-8.66666666666667	-2.92002632788149
-8.70747486817562	-2.93333333333333
-9	-3.01595423621327
-9.33333333333333	-3.03886544410036
-9.66666666666667	-3.0003418127772
-9.88741618188348	-2.93333333333333
-10	-2.90233113858944
-10.3333333333333	-2.74004351709549
-10.4325302256528	-2.66666666666667
-10.6666666666667	-2.4904641143082
-10.7504207485288	-2.4
-10.969053817484	-2.13333333333333
-11	-2.08906332061817
-11.1148144984914	-1.86666666666667
-11.2085356268574	-1.6
-11.253377784562	-1.33333333333333
-11.2484402965223	-1.06666666666667
-11.1896883387316	-0.800000000000001
-11.0579695179655	-0.533333333333335
-11	-0.485670589070795
-10.8217241691071	-0.266666666666666
-6	73
11.4549978246365	-0.266666666666666
11.6666666666667	-0.411922755024041
11.8863690909532	-0.533333333333335
12	-0.655838582345328
12.1602028376038	-0.800000000000001
12.3333333333333	-1.05015526306399
12.3466343825619	-1.06666666666667
12.4813959270101	-1.33333333333333
12.5696321434969	-1.6
12.6217955434312	-1.86666666666667
12.6430283599324	-2.13333333333333
12.6358334168279	-2.4
12.6013820589865	-2.66666666666667
12.5402043128201	-2.93333333333333
12.452564486413	-3.2
12.3386643575678	-3.46666666666667
12.3333333333333	-3.47756152846922
12.1928248512111	-3.73333333333333
12.0187323313791	-4
12	-4.02638476751868
11.8044873951274	-4.26666666666667
11.6666666666667	-4.42123411264233
11.5499670363762	-4.53333333333333
11.3333333333333	-4.73077337877371
11.2431507721174	-4.8
11	-4.98216079311062
10.8640483752842	-5.06666666666667
10.6666666666667	-5.18890044676332
10.381756494598	-5.33333333333333
10.3333333333333	-5.35815836988634
10	-5.49741647428808
9.68759589545526	-5.6
9.66666666666667	-5.60709341584977
9.33333333333333	-5.69289773239763
9	-5.75388798316206
8.66666666666667	-5.79160689071958
8.33333333333333	-5.80679650182368
8	-5.79947246198605
7.66666666666667	-5.76898286898378
7.33333333333333	-5.71405251956497
7	-5.63281296403096
6.89586441473179	-5.6
6.66666666666667	-5.52162978238991
6.33333333333333	-5.37567617844134
6.2520928322615	-5.33333333333333
6	-5.18391216776016
5.8326132580365	-5.06666666666667
5.66666666666667	-4.92832903299783
5.53113890891808	-4.8
5.33333333333333	-4.56126433690582
5.31230587136931	-4.53333333333333
5.157561452025	-4.26666666666667
5.05771108766616	-4
5.00576597394858	-3.73333333333333
5	-3.57273563497633
4.99634490123188	-3.46666666666667
5	-3.43729030260392
5.02624860761152	-3.2
5.09298541449142	-2.93333333333333
5.19629966399682	-2.66666666666667
5.33333333333333	-2.40876616846366
5.33744826591502	-2.4
5.50915813851588	-2.13333333333333
5.66666666666667	-1.94163413003371
5.72080216166606	-1.86666666666667
5.97078952849358	-1.6
6	-1.57634410934853
6.26240501979696	-1.33333333333333
6.33333333333333	-1.28434931487424
6.60725480733169	-1.06666666666667
6.66666666666667	-1.03310412497711
7	-0.815518418466113
7.0203788862007	-0.800000000000001
-6	33
-10.8217241691071	0.266666666666666
-11	0.485670589070795
-11.0579695179655	0.533333333333335
-11.1896883387316	0.800000000000001
-11.2484402965223	1.06666666666667
-11.253377784562	1.33333333333333
-11.2085356268574	1.6
-11.1148144984914	1.86666666666667
-11	2.08906332061817
-10.969053817484	2.13333333333333
-10.7504207485288	2.4
-10.6666666666667	2.4904641143082
-10.4325302256528	2.66666666666667
-10.3333333333333	2.74004351709549
-10	2.90233113858944
-9.88741618188348	2.93333333333333
-9.66666666666667	3.00034181277721
-9.33333333333333	3.03886544410036
-9	3.01595423621327
-8.70747486817562	2.93333333333333
-8.66666666666667	2.92002632788149
-8.33333333333333	2.71230825195273
-8.28595173187768	2.66666666666667
-8.09408815976144	2.4
-8.00315082814723	2.13333333333333
-8	2.09574762126157
-7.98411658358176	1.86666666666667
-8	1.76672372098365
-8.02131227733773	1.6
-8.10646664367559	1.33333333333333
-8.24246202630996	1.06666666666667
-8.33333333333333	0.95800938846801
-8.43189407877546	0.800000000000001
-6	73
7.0203788862007	0.800000000000001
7	0.815518418466112
6.66666666666667	1.03310412497711
6.60725480733169	1.06666666666667
6.33333333333333	1.28434931487424
6.26240501979696	1.33333333333333
6	1.57634410934853
5.97078952849358	1.6
5.72080216166605	1.86666666666667
5.66666666666667	1.94163413003371
5.50915813851588	2.13333333333333
5.33744826591502	2.4
5.33333333333333	2.40876616846366
5.19629966399682	2.66666666666667
5.09298541449142	2.93333333333333
5.02624860761152	3.2
5	3.43729030260392
4.99634490123188	3.46666666666667
5	3.57273563497634
5.00576597394858	3.73333333333333
5.05771108766616	4
5.157561452025	4.26666666666667
5.31230587136931	4.53333333333333
5.33333333333333	4.56126433690583
5.53113890891808	4.8
5.66666666666667	4.92832903299783
5.8326132580365	5.06666666666667
6	5.18391216776016
6.2520928322615	5.33333333333333
6.33333333333333	5.37567617844134
6.66666666666667	5.52162978238991
6.89586441473179	5.6
7	5.63281296403096
7.33333333333333	5.71405251956497
7.66666666666667	5.76898286898378
8	5.79947246198606
8.33333333333333	5.80679650182368
8.66666666666667	5.79160689071958
9	5.75388798316206
9.33333333333333	5.69289773239763
9.66666666666667	5.60709341584977
9.68759589545526	5.6
10	5.49741647428808
10.3333333333333	5.35815836988634
10.381756494598	5.33333333333333
10.6666666666667	5.18890044676332
10.8640483752842	5.06666666666667
11	4.98216079311062
11.2431507721174	4.8
11.3333333333333	4.73077337877371
11.5499670363762	4.53333333333333
11.6666666666667	4.42123411264233
11.8044873951274	4.26666666666667
12	4.02638476751868
12.0187323313791	4
12.1928248512111	3.73333333333333
12.3333333333333	3.47756152846922
12.3386643575678	3.46666666666667
12.452564486413	3.2
12.5402043128201	2.93333333333333
12.6013820589865	2.66666666666667
12.6358334168279	2.4
12.6430283599324	2.13333333333333
12.6217955434312	1.86666666666667
12.5696321434969	1.6
12.4813959270101	1.33333333333333
12.3466343825619	1.06666666666667
12.3333333333333	1.05015526306399
12.1602028376038	0.800000000000001
12	0.655838582345328
11.8863690909532	0.533333333333335
11.6666666666667	0.411922755024041
11.4549978246365	0.266666666666666
-5	44
-8.14699960556929	-0.800000000000001
-8	-0.96484788445557
-7.88200166677377	-1.06666666666667
-7.66882666809649	-1.33333333333333
-7.66666666666667	-1.3373450497045
-7.48931823140396	-1.6
-7.35470948448517	-1.86666666666667
-7.33333333333333	-1.93370960338303
-7.25544418671228	-2.13333333333333
-7.19952517106808	-2.4
-7.19254756984558	-2.66666666666667
-7.24463532174695	-2.93333333333333
-7.33333333333333	-3.12656710441694
-7.37501059060097	-3.2
-7.6253805206288	-3.46666666666667
-7.66666666666667	-3.49805269652747
-8	-3.68020467777967
-8.16360609415131	-3.73333333333333
-8.33333333333333	-3.78042817588128
-8.66666666666667	-3.82470616824541
-9	-3.8234650738741
-9.33333333333333	-3.7803996938201
-9.51344474808001	-3.73333333333333
-9.66666666666667	-3.69672497205251
-10	-3.5705254589745
-10.1916111508605	-3.46666666666667
-10.3333333333333	-3.39302457522798
-10.599911712229	-3.2
-10.6666666666667	-3.15163585774947
-10.8897553394838	-2.93333333333333
-11	-2.81722009369666
-11.1101382396393	-2.66666666666667
-11.2765711469126	-2.4
-11.3333333333333	-2.28780877415746
-11.3963292620905	-2.13333333333333
-11.473948094821	-1.86666666666667
-11.5131639011845	-1.6
-11.5123384450124	-1.33333333333333
-11.4676620725923	-1.06666666666667
-11.3682646614082	-0.800000000000001
-11.3333333333333	-0.754686994931622
-11.2044918597143	-0.533333333333335
-11	-0.365199397509684
-10.9197913705455	-0.266666666666666
-5	91
11.6013572981965	-0.266666666666666
11.6666666666667	-0.311484710295953
12	-0.497054437701268
12.0769112208368	-0.533333333333335
12.3333333333333	-0.762432097989935
12.3822990468611	-0.800000000000001
12.6000853343896	-1.06666666666667
12.6666666666667	-1.18729389691696
12.7584283773948	-1.33333333333333
12.872335760125	-1.6
12.9492583879532	-1.86666666666667
12.9958029529023	-2.13333333333333
13	-2.19345898446509
13.0158011143829	-2.4
13.0103475112053	-2.66666666666667
13	-2.7644790635473
12.9809823895487	-2.93333333333333
12.9282113823963	-3.2
12.8521963673879	-3.46666666666667
12.7531214054942	-3.73333333333333
12.6666666666667	-3.92591546175529
12.6300055924588	-4
12.4799998643868	-4.26666666666667
12.3333333333333	-4.49352257334964
12.3044547041099	-4.53333333333333
12.0958117976886	-4.8
12	-4.91321619286889
11.8524974176642	-5.06666666666667
11.6666666666667	-5.24954808793272
11.5687627980542	-5.33333333333333
11.3333333333333	-5.52852611478212
11.2331117205357	-5.6
11	-5.76399776286318
10.8287244444242	-5.86666666666667
10.6666666666667	-5.96381752551791
10.3333333333333	-6.13270912586565
10.3318642455527	-6.13333333333333
10	-6.27705975907771
9.66666666666667	-6.39597543502767
9.6526798217595	-6.4
9.33333333333333	-6.49481697475207
9	-6.57269376019972
8.66666666666667	-6.63111723931752
8.37028040839515	-6.66666666666667
8.33333333333333	-6.6712861865789
8	-6.69402455443549
7.66666666666667	-6.69900612738766
7.33333333333333	-6.68634488783787
7.11493103040935	-6.66666666666667
7	-6.65592474743564
6.66666666666667	-6.60717490633827
6.33333333333333	-6.53911259140583
6	-6.45072563163091
5.84135448568065	-6.4
5.66666666666667	-6.33951911279069
5.33333333333333	-6.20263110358325
5.1866067119813	-6.13333333333333
5	-6.03471924998244
4.72124185820713	-5.86666666666667
4.66666666666667	-5.82868607354442
4.36976738045624	-5.6
4.33333333333333	-5.56616808594738
4.10104011519768	-5.33333333333333
4	-5.20287377624035
3.90014253931247	-5.06666666666667
3.75807486187327	-4.8
3.66997482336546	-4.53333333333333
3.66666666666667	-4.51258194528825
3.6283036612426	-4.26666666666667
3.63236306255948	-4
3.66666666666667	-3.8095801521198
3.67889147556163	-3.73333333333333
3.76261209698606	-3.46666666666667
3.88476887089186	-3.2
4	-3.01277185386441
4.04345407884261	-2.93333333333333
4.23360093384874	-2.66666666666667
4.33333333333333	-2.55553975596046
4.45733076109592	-2.4
4.66666666666667	-2.18884339557482
4.71549343581059	-2.13333333333333
5	-1.87469851264237
5.00782411541293	-1.86666666666667
5.33333333333333	-1.60258070315092
5.33614261294305	-1.6
5.66666666666667	-1.36457653599506
5.70526988351274	-1.33333333333333
6	-1.1537769488951
6.12530182239912	-1.06666666666667
6.33333333333333	-0.962804709335309
6.61772371658827	-0.800000000000001
-5	44
-10.9197913705455	0.266666666666666
-11	0.365199397509682
-11.2044918597143	0.533333333333335
-11.3333333333333	0.75468699493162
-11.3682646614082	0.800000000000001
-11.4676620725923	1.06666666666667
-11.5123384450124	1.33333333333333
-11.5131639011845	1.6
-11.473948094821	1.86666666666667
-11.3963292620905	2.13333333333333
-11.3333333333333	2.28780877415746
-11.2765711469126	2.4
-11.1101382396393	2.66666666666667
-11	2.81722009369666
-10.8897553394838	2.93333333333333
-10.6666666666667	3.15163585774947
-10.599911712229	3.2
-10.3333333333333	3.39302457522798
-10.1916111508605	3.46666666666667
-10	3.5705254589745
-9.66666666666667	3.69672497205251
-9.51344474808001	3.73333333333333
-9.33333333333333	3.7803996938201
-9	3.8234650738741
-8.66666666666667	3.82470616824541
-8.33333333333333	3.78042817588128
-8.16360609415131	3.73333333333333
-8	3.68020467777967
-7.66666666666667	3.49805269652747
-7.6253805206288	3.46666666666667
-7.37501059060096	3.2
-7.33333333333333	3.12656710441695
-7.24463532174695	2.93333333333333
-7.19254756984558	2.66666666666667
-7.19952517106809	2.4
-7.25544418671228	2.13333333333333
-7.33333333333333	1.93370960338303
-7.35470948448517	1.86666666666667
-7.48931823140396	1.6
-7.66666666666667	1.3373450497045
-7.66882666809649	1.33333333333333
-7.88200166677376	1.06666666666667
-8	0.964847884455568
-8.14699960556929	0.800000000000001
-5	91
6.61772371658827	0.800000000000001
6.33333333333333	0.962804709335309
6.12530182239912	1.06666666666667
6	1.1537769488951
5.70526988351274	1.33333333333333
5.66666666666667	1.36457653599506
5.33614261294305	1.6
5.33333333333333	1.60258070315092
5.00782411541293	1.86666666666667
5	1.87469851264237
4.71549343581058	2.13333333333333
4.66666666666667	2.18884339557482
4.45733076109592	2.4
4.33333333333333	2.55553975596046
4.23360093384874	2.66666666666667
4.04345407884261	2.93333333333333
4	3.0127718538644
3.88476887089185	3.2
3.76261209698606	3.46666666666667
3.67889147556163	3.73333333333333
3.66666666666667	3.80958015211979
3.63236306255948	4
3.6283036612426	4.26666666666667
3.66666666666667	4.51258194528825
3.66997482336546	4.53333333333333
3.75807486187326	4.8
3.90014253931247	5.06666666666667
4	5.20287377624035
4.10104011519768	5.33333333333333
4.33333333333333	5.56616808594738
4.36976738045624	5.6
4.66666666666667	5.82868607354442
4.72124185820713	5.86666666666667
5	6.03471924998244
5.18660671198129	6.13333333333333
5.33333333333333	6.20263110358325
5.66666666666667	6.3395191127907
5.84135448568064	6.4
6	6.45072563163091
6.33333333333333	6.53911259140583
6.66666666666667	6.60717490633827
7	6.65592474743565
7.11493103040936	6.66666666666667
7.33333333333333	6.68634488783787
7.66666666666667	6.69900612738766
8	6.69402455443549
8.33333333333333	6.6712861865789
8.37028040839514	6.66666666666667
8.66666666666667	6.63111723931752
9	6.57269376019972
9.33333333333333	6.49481697475207
9.65267982175951	6.4
9.66666666666667	6.39597543502767
10	6.27705975907771
10.3318642455527	6.13333333333333
10.3333333333333	6.13270912586565
10.6666666666667	5.96381752551791
10.8287244444242	5.86666666666667
11	5.76399776286318
11.2331117205357	5.6
11.3333333333333	5.52852611478212
11.5687627980542	5.33333333333333
11.6666666666667	5.24954808793272
11.8524974176642	5.06666666666667
12	4.91321619286889
12.0958117976886	4.8
12.3044547041099	4.53333333333333
12.3333333333333	4.49352257334964
12.4799998643868	4.26666666666667
12.6300055924588	4
12.6666666666667	3.92591546175529
12.7531214054942	3.73333333333333
12.8521963673879	3.46666666666667
12.9282113823963	3.2
12.9809823895487	2.93333333333333
13	2.76447906354729
13.0103475112053	2.66666666666667
13.0158011143829	2.4
13	2.19345898446509
12.9958029529023	2.13333333333333
12.9492583879532	1.86666666666667
12.872335760125	1.6
12.7584283773948	1.33333333333333
12.6666666666667	1.18729389691696
12.6000853343896	1.06666666666667
12.3822990468611	0.800000000000001
12.3333333333333	0.762432097989935
12.0769112208368	0.533333333333335
12	0.497054437701268
11.6666666666667	0.311484710295953
11.6013572981965	0.266666666666666
-4	60
-7.82138517307129	-0.800000000000001
-7.66666666666667	-0.932398142709961
-7.46798527923087	-1.06666666666667
-7.33333333333333	-1.19661083223635
-7.15727230723791	-1.33333333333333
-7	-1.49794168559738
-6.8803912706646	-1.6
-6.66666666666667	-1.83677269345534
-6.6338412580873	-1.86666666666667
-6.4103833896569	-2.13333333333333
-6.33333333333333	-2.25053546310651
-6.21431741145202	-2.4
-6.0490838683923	-2.66666666666667
-6	-2.77588942777977
-5.91418034375828	-2.93333333333333
-5.81829246926361	-3.2
-5.77103748949816	-3.46666666666667
-5.78372700375868	-3.73333333333333
-5.87587783133188	-4
-6	-4.17315469836888
-6.07929157290404	-4.26666666666667
-6.33333333333333	-4.45926898094404
-6.45935613619562	-4.53333333333333
-6.66666666666667	-4.62650010906968
-7	-4.73572696012527
-7.30404819727904	-4.8
-7.33333333333333	-4.80533985048605
-7.66666666666667	-4.84211690994681
-8	-4.85161191908742
-8.33333333333333	-4.83532500103958
-8.61260278905652	-4.8
-8.66666666666667	-4.79368793877585
-9	-4.72749196246822
-9.33333333333333	-4.63422359098133
-9.60310078355852	-4.53333333333333
-9.66666666666667	-4.51099443680968
-10	-4.35681544558669
-10.1529382979724	-4.26666666666667
-10.3333333333333	-4.16369694120479
-10.5591690156131	-4
-10.6666666666667	-3.92267481865622
-10.8759661909605	-3.73333333333333
-11	-3.61762167494333
-11.1308229720816	-3.46666666666667
-11.3333333333333	-3.21077207900469
-11.3403884554296	-3.2
-11.5010761851362	-2.93333333333333
-11.6308671466936	-2.66666666666667
-11.6666666666667	-2.57523826291972
-11.725015944657	-2.4
-11.7867962350392	-2.13333333333333
-11.8170857159269	-1.86666666666667
-11.814232856756	-1.6
-11.7750841907976	-1.33333333333333
-11.6926133681031	-1.06666666666667
-11.6666666666667	-1.02199196414857
-11.5623206774085	-0.800000000000001
-11.3541457120263	-0.533333333333335
-11.3333333333333	-0.520611191360765
-11.0234299275737	-0.266666666666666
-4	109
11.7621160667063	-0.266666666666666
12	-0.400258742049175
12.2821179944899	-0.533333333333335
12.3333333333333	-0.579091363895802
12.6212639446406	-0.800000000000001
12.6666666666667	-0.854638279447904
12.867806831631	-1.06666666666667
13	-1.26629498474327
13.0498513336119	-1.33333333333333
13.1887345239047	-1.6
13.2892005512922	-1.86666666666667
13.3333333333333	-2.03872790421246
13.3599913662767	-2.13333333333333
13.4047280258456	-2.4
13.4248536608186	-2.66666666666667
13.4224112144499	-2.93333333333333
13.3986666774412	-3.2
13.3544111860415	-3.46666666666667
13.3333333333333	-3.55752402313828
13.2898485747533	-3.73333333333333
13.2047669932041	-4
13.099345545589	-4.26666666666667
13	-4.48005163077221
12.9730018673015	-4.53333333333333
12.8228370588516	-4.8
12.6666666666667	-5.04437041191119
12.6509504642897	-5.06666666666667
12.4503358435905	-5.33333333333333
12.3333333333333	-5.47715068920391
12.2220425963811	-5.6
12	-5.83166792743126
11.9622899982386	-5.86666666666667
11.6666666666667	-6.13130648165033
11.6640999073789	-6.13333333333333
11.3333333333333	-6.38928116169359
11.3175155155749	-6.4
11	-6.61346585971422
10.9090818124649	-6.66666666666667
10.6666666666667	-6.80875466722107
10.4212172021211	-6.93333333333333
10.3333333333333	-6.978343939512
10	-7.12622086725238
9.80528407073896	-7.2
9.66666666666667	-7.25358425873151
9.33333333333333	-7.36279082925861
9	-7.45399085090493
8.94289903930458	-7.46666666666667
8.66666666666667	-7.52987408503198
8.33333333333333	-7.59016678939826
8	-7.63553050083235
7.66666666666667	-7.66664790403696
7.33333333333333	-7.68399776695462
7	-7.68788786450402
6.66666666666667	-7.67848761635124
6.33333333333333	-7.6558608065626
6	-7.61999875520715
5.66666666666667	-7.5708543118084
5.33333333333333	-7.50837701509484
5.1466535279843	-7.46666666666667
5	-7.43196880531011
4.66666666666667	-7.34079979477127
4.33333333333333	-7.23538409916008
4.23145021402555	-7.2
4	-7.11286308081703
3.66666666666667	-6.97373281359942
3.57613123545967	-6.93333333333333
3.33333333333333	-6.81330591875821
3.05824925146455	-6.66666666666667
3	-6.63151518663772
2.66666666666667	-6.42025665823108
2.63571379367477	-6.4
2.33333333333333	-6.16807476032459
2.28911397035832	-6.13333333333333
2.01073898616574	-5.86666666666667
2	-5.85353647235021
1.79275437814381	-5.6
1.66666666666667	-5.37862458294487
1.64043214651985	-5.33333333333333
1.54592179930854	-5.06666666666667
1.51432091063621	-4.8
1.54294975108598	-4.53333333333333
1.63010138101975	-4.26666666666667
1.66666666666667	-4.20151875970829
1.76577035435518	-4
1.95075144833899	-3.73333333333333
2	-3.6800859007759
2.17342150370804	-3.46666666666667
2.33333333333333	-3.3109038167086
2.4337294194686	-3.2
2.66666666666667	-2.99244829792157
2.72535140631821	-2.93333333333333
3	-2.70779487644852
3.04441574908089	-2.66666666666667
3.33333333333333	-2.44759499654012
3.38911236205539	-2.4
3.66666666666667	-2.20621071992943
3.7595571811263	-2.13333333333333
4	-1.97985911714006
4.15796405306249	-1.86666666666667
4.33333333333333	-1.76557190820666
4.58928839456475	-1.6
4.66666666666667	-1.56046057493757
5	-1.37029700118141
5.05788172664217	-1.33333333333333
5.33333333333333	-1.19901908689307
5.57412034783848	-1.06666666666667
5.66666666666667	-1.02957493821
6	-0.880287224916374
6.15846792636572	-0.800000000000001
-4	60
-11.0234299275737	0.266666666666666
-11.3333333333333	0.520611191360764
-11.3541457120263	0.533333333333335
-11.5623206774085	0.800000000000001
-11.6666666666667	1.02199196414856
-11.6926133681031	1.06666666666667
-11.7750841907976	1.33333333333333
-11.814232856756	1.6
-11.8170857159269	1.86666666666667
-11.7867962350392	2.13333333333333
-11.725015944657	2.4
-11.6666666666667	2.57523826291972
-11.6308671466936	2.66666666666667
-11.5010761851362	2.93333333333333
-11.3403884554296	3.2
-11.3333333333333	3.21077207900468
-11.1308229720816	3.46666666666667
-11	3.61762167494333
-10.8759661909605	3.73333333333333
-10.6666666666667	3.92267481865622
-10.5591690156131	4
-10.3333333333333	4.16369694120479
-10.1529382979724	4.26666666666667
-10	4.35681544558669
-9.66666666666667	4.51099443680968
-9.60310078355851	4.53333333333333
-9.33333333333333	4.63422359098133
-9	4.72749196246822
-8.66666666666667	4.79368793877586
-8.61260278905653	4.8
-8.33333333333333	4.83532500103958
-8	4.85161191908742
-7.66666666666667	4.84211690994681
-7.33333333333333	4.80533985048605
-7.30404819727905	4.8
-7	4.73572696012527
-6.66666666666667	4.62650010906968
-6.45935613619563	4.53333333333333
-6.33333333333333	4.45926898094403
-6.07929157290405	4.26666666666667
-6	4.17315469836888
-5.87587783133188	4
-5.78372700375869	3.73333333333333
-5.77103748949816	3.46666666666667
-5.81829246926361	3.2
-5.91418034375828	2.93333333333333
-6	2.77588942777977
-6.0490838683923	2.66666666666667
-6.21431741145202	2.4
-6.33333333333333	2.25053546310651
-6.4103833896569	2.13333333333333
-6.6338412580873	1.86666666666667
-6.66666666666667	1.83677269345534
-6.8803912706646	1.6
-7	1.49794168559738
-7.15727230723791	1.33333333333333
-7.33333333333333	1.19661083223635
-7.46798527923087	1.06666666666667
-7.66666666666667	0.93239814270996
-7.82138517307129	0.800000000000001
-4	109
6.15846792636572	0.800000000000001
6	0.880287224916374
5.66666666666667	1.02957493821
5.57412034783848	1.06666666666667
5.33333333333333	1.19901908689306
5.05788172664217	1.33333333333333
5	1.37029700118141
4.66666666666667	1.56046057493757
4.58928839456475	1.6
4.33333333333333	1.76557190820666
4.15796405306249	1.86666666666667
4	1.97985911714006
3.7595571811263	2.13333333333333
3.66666666666667	2.20621071992943
3.38911236205539	2.4
3.33333333333333	2.44759499654012
3.04441574908089	2.66666666666667
3	2.70779487644852
2.72535140631821	2.93333333333333
2.66666666666667	2.99244829792157
2.4337294194686	3.2
2.33333333333333	3.3109038167086
2.17342150370804	3.46666666666667
2	3.6800859007759
1.95075144833899	3.73333333333333
1.76577035435518	4
1.66666666666667	4.20151875970828
1.63010138101974	4.26666666666667
1.54294975108598	4.53333333333333
1.51432091063621	4.8
1.54592179930854	5.06666666666667
1.64043214651985	5.33333333333333
1.66666666666667	5.37862458294487
1.79275437814381	5.6
2	5.85353647235022
2.01073898616574	5.86666666666667
2.28911397035832	6.13333333333333
2.33333333333333	6.16807476032459
2.63571379367476	6.4
2.66666666666667	6.42025665823108
3	6.63151518663772
3.05824925146456	6.66666666666667
3.33333333333333	6.81330591875822
3.57613123545967	6.93333333333333
3.66666666666667	6.97373281359942
4	7.11286308081703
4.23145021402554	7.2
4.33333333333333	7.23538409916008
4.66666666666667	7.34079979477127
5	7.43196880531011
5.14665352798429	7.46666666666667
5.33333333333333	7.50837701509484
5.66666666666667	7.5708543118084
6	7.61999875520716
6.33333333333333	7.6558608065626
6.66666666666667	7.67848761635124
7	7.68788786450402
7.33333333333333	7.68399776695462
7.66666666666667	7.66664790403696
8	7.63553050083234
8.33333333333333	7.59016678939826
8.66666666666667	7.52987408503198
8.94289903930459	7.46666666666667
9	7.45399085090492
9.33333333333333	7.36279082925861
9.66666666666667	7.25358425873151
9.80528407073896	7.2
10	7.12622086725238
10.3333333333333	6.978343939512
10.4212172021211	6.93333333333333
10.6666666666667	6.80875466722107
10.9090818124649	6.66666666666667
11	6.61346585971422
11.3175155155749	6.4
11.3333333333333	6.38928116169359
11.6640999073789	6.13333333333333
11.6666666666667	6.13130648165033
11.9622899982386	5.86666666666667
12	5.83166792743126
12.2220425963811	5.6
12.3333333333333	5.47715068920391
12.4503358435905	5.33333333333333
12.6509504642897	5.06666666666667
12.6666666666667	5.04437041191119
12.8228370588516	4.8
12.9730018673015	4.53333333333333
13	4.48005163077221
13.099345545589	4.26666666666667
13.2047669932041	4
13.2898485747533	3.73333333333333
13.3333333333333	3.55752402313827
13.3544111860415	3.46666666666667
13.3986666774412	3.2
13.4224112144499	2.93333333333333
13.4248536608186	2.66666666666667
13.4047280258456	2.4
13.3599913662767	2.13333333333333
13.3333333333333	2.03872790421246
13.2892005512922	1.86666666666667
13.1887345239047	1.6
13.0498513336119	1.33333333333333
13	1.26629498474327
12.867806831631	1.06666666666667
12.6666666666667	0.854638279447904
12.6212639446406	0.800000000000001
12.3333333333333	0.579091363895802
12.2821179944899	0.533333333333335
12	0.400258742049175
11.7621160667063	0.266666666666666
-3	61
-7.44152813887419	-0.800000000000001
-7.33333333333333	-0.874113418060511
-7	-1.05862312675942
-6.98261635026343	-1.06666666666667
-6.66666666666667	-1.27054283576028
-6.54868481472758	-1.33333333333333
-6.33333333333333	-1.48510866211861
-6.13651803559717	-1.6
-6	-1.70206822425508
-5.73459323225335	-1.86666666666667
-5.66666666666667	-1.91944036079563
-5.33427700607192	-2.13333333333333
-5.33333333333333	-2.13408337990522
-5	-2.35565355581652
-4.91878165098248	-2.4
-4.66666666666667	-2.56802645914467
-4.48426576068834	-2.66666666666667
-4.33333333333333	-2.76609881827601
-4.01482820734139	-2.93333333333333
-4	-2.94285238232108
-3.66666666666667	-3.1146433767561
-3.44835547375955	-3.2
-3.33333333333333	-3.25533983497317
-3	-3.37492060401386
-2.66666666666667	-3.45691947856448
-2.60483860874631	-3.46666666666667
-2.33333333333333	-3.52006013705845
-2	-3.55092264355092
-1.66666666666667	-3.55095536348609
-1.33333333333333	-3.52266972498495
-1	-3.46719734609982
-0.997871328488316	-3.46666666666667
-0.666666666666668	-3.40171021935436
-0.333333333333332	-3.31410608605257
0	-3.20305300752333
0.0075301827059474	-3.2
0.333333333333332	-3.09263346328622
0.666666666666668	-2.96091975241917
0.726361155928466	-2.93333333333333
1	-2.82909909051815
1.33333333333333	-2.68121109117419
1.36204758208854	-2.66666666666667
1.66666666666667	-2.5387873745629
1.9553521800022	-2.4
2	-2.38220446807324
2.33333333333333	-2.23276369423359
2.5296597334214	-2.13333333333333
2.66666666666667	-2.07617691244732
3	-1.92046557236614
3.10314315192491	-1.86666666666667
3.33333333333333	-1.76903507630393
3.66666666666667	-1.61081491746134
3.68724236062488	-1.6
4	-1.4690799259428
4.29004367000676	-1.33333333333333
4.33333333333333	-1.31764480819021
4.66666666666667	-1.1844421807221
4.93052942402903	-1.06666666666667
5	-1.04381842536772
5.33333333333333	-0.922746120899797
5.63500857116097	-0.800000000000001
-3	151
11.9344776438559	-0.266666666666666
12	-0.303463046397082
12.3333333333333	-0.462314244320927
12.5047602535779	-0.533333333333335
12.6666666666667	-0.65777708464003
12.8775594616929	-0.800000000000001
13	-0.927224822054954
13.1508149466498	-1.06666666666667
13.3333333333333	-1.30483056916427
13.3575789296553	-1.33333333333333
13.5207430826126	-1.6
13.6437681420591	-1.86666666666667
13.6666666666667	-1.935782761262
13.7381517159075	-2.13333333333333
13.805609167137	-2.4
13.8489896382659	-2.66666666666667
13.870739278099	-2.93333333333333
13.8724217081751	-3.2
13.8550378978287	-3.46666666666667
13.8192307959361	-3.73333333333333
13.765419387159	-4
13.6938875326239	-4.26666666666667
13.6666666666667	-4.35105434004604
13.6041385380768	-4.53333333333333
13.4960319488215	-4.8
13.3699077220482	-5.06666666666667
13.3333333333333	-5.13690640021763
13.2230691412462	-5.33333333333333
13.0566215717625	-5.6
13	-5.68436675503706
12.8668896904186	-5.86666666666667
12.6666666666667	-6.12030306963165
12.6553818582267	-6.13333333333333
12.4146866875796	-6.4
12.3333333333333	-6.4859378427893
12.1446768964619	-6.66666666666667
12	-6.80057303177233
11.8408765689541	-6.93333333333333
11.6666666666667	-7.0755083748011
11.4965614752595	-7.2
11.3333333333333	-7.31802163926668
11.1030715501952	-7.46666666666667
11	-7.53293156471763
10.6666666666667	-7.72374921287717
10.6478122339765	-7.73333333333333
10.3333333333333	-7.89442225212092
10.0991177268929	-8
10	-8.04521294150233
9.66666666666667	-8.17913377249315
9.41688301419699	-8.26666666666667
9.33333333333333	-8.29649262916836
9	-8.39961842650806
8.66666666666667	-8.48812899344007
8.46499978122482	-8.53333333333333
8.33333333333333	-8.56358596069826
8	-8.62680408834297
7.66666666666667	-8.67780436526003
7.33333333333333	-8.71721340982276
7	-8.74554072650049
6.66666666666667	-8.76319917469444
6.33333333333333	-8.77052523441522
6	-8.76779910023275
5.66666666666667	-8.75526459863236
5.33333333333333	-8.73314888181894
5	-8.70168179784549
4.66666666666667	-8.66111476881202
4.33333333333333	-8.61173892392619
4	-8.55390213330387
3.89388978777186	-8.53333333333333
3.66666666666667	-8.48721113735662
3.33333333333333	-8.41216738966441
3	-8.32965774797866
2.76286916548908	-8.26666666666667
2.66666666666667	-8.23959600117996
2.33333333333333	-8.14121775821733
2	-8.03720588850029
1.88378647681284	-8
1.66666666666667	-7.92562552051383
1.33333333333333	-7.8086478931021
1.12124495102691	-7.73333333333333
1	-7.68686414023338
0.666666666666668	-7.55980675441342
0.419926689173962	-7.46666666666667
0.333333333333332	-7.43109581791075
0	-7.29851342222208
-0.257349789330988	-7.2
-0.333333333333332	-7.16811498301379
-0.666666666666668	-7.03668367988795
-0.949379343531048	-6.93333333333333
-1	-6.91293192622152
-1.33333333333333	-6.79141787571336
-1.66666666666667	-6.68455883860248
-1.73098059429187	-6.66666666666667
-2	-6.58477291769764
-2.33333333333333	-6.50136051157085
-2.66666666666667	-6.4357596913282
-2.90550046080818	-6.4
-3	-6.38481325760932
-3.33333333333333	-6.34592970797733
-3.66666666666667	-6.32057882691873
-4	-6.30546874842131
-4.33333333333333	-6.29739420514044
-4.66666666666667	-6.29338008387559
-5	-6.29075907653807
-5.33333333333333	-6.28719632451293
-5.66666666666667	-6.28067516605789
-6	-6.26945652336904
-6.33333333333333	-6.2520216665707
-6.66666666666667	-6.22700510266375
-7	-6.19312171071679
-7.33333333333333	-6.14909018656099
-7.42477720800054	-6.13333333333333
-7.66666666666667	-6.09365512190096
-8	-6.02590637820403
-8.33333333333333	-5.94423828262835
-8.59637764861238	-5.86666666666667
-8.66666666666667	-5.84698138933565
-9	-5.73355705853311
-9.33256654031693	-5.6
-9.33333333333333	-5.59970625151027
-9.66666666666667	-5.44605340323275
-9.87307160557805	-5.33333333333333
-10	-5.26631797782079
-10.3168940360696	-5.06666666666667
-10.3333333333333	-5.05655473396376
-10.6666666666667	-4.81146083918857
-10.6799010997042	-4.8
-10.9850477770453	-4.53333333333333
-11	-4.5201038699419
-11.2411695074943	-4.26666666666667
-11.3333333333333	-4.16507910138307
-11.4608164957927	-4
-11.6489525346906	-3.73333333333333
-11.6666666666667	-3.70628498059694
-11.8015698425569	-3.46666666666667
-11.9283753631836	-3.2
-12	-3.01580789100822
-12.0282084023663	-2.93333333333333
-12.1002285531388	-2.66666666666667
-12.1467334458489	-2.4
-12.1666857017878	-2.13333333333333
-12.1586282336978	-1.86666666666667
-12.1200425445837	-1.6
-12.0460609805071	-1.33333333333333
-12	-1.2358605636339
-11.9323912333005	-1.06666666666667
-11.7667795896754	-0.800000000000001
-11.6666666666667	-0.703257783647059
-11.5266190567206	-0.533333333333335
-11.3333333333333	-0.415182090244807
-11.1520912465817	-0.266666666666666
-3	151
-11.1520912465817	0.266666666666666
-11.3333333333333	0.415182090244805
-11.5266190567206	0.533333333333335
-11.6666666666667	0.703257783647059
-11.7667795896754	0.800000000000001
-11.9323912333005	1.06666666666667
-12	1.2358605636339
-12.0460609805071	1.33333333333333
-12.1200425445837	1.6
-12.1586282336978	1.86666666666667
-12.1666857017878	2.13333333333333
-12.1467334458489	2.4
-12.1002285531388	2.66666666666667
-12.0282084023663	2.93333333333333
-12	3.01580789100822
-11.9283753631836	3.2
-11.8015698425569	3.46666666666667
-11.6666666666667	3.70628498059694
-11.6489525346906	3.73333333333333
-11.4608164957927	4
-11.3333333333333	4.16507910138307
-11.2411695074943	4.26666666666667
-11	4.5201038699419
-10.9850477770453	4.53333333333333
-10.6799010997042	4.8
-10.6666666666667	4.81146083918857
-10.3333333333333	5.05655473396376
-10.3168940360696	5.06666666666667
-10	5.26631797782079
-9.87307160557805	5.33333333333333
-9.66666666666667	5.44605340323275
-9.33333333333333	5.59970625151027
-9.33256654031692	5.6
-9	5.73355705853311
-8.66666666666667	5.84698138933565
-8.59637764861238	5.86666666666667
-8.33333333333333	5.94423828262835
-8	6.02590637820403
-7.66666666666667	6.09365512190096
-7.42477720800054	6.13333333333333
-7.33333333333333	6.14909018656099
-7	6.19312171071679
-6.66666666666667	6.22700510266375
-6.33333333333333	6.2520216665707
-6	6.26945652336904
-5.66666666666667	6.28067516605789
-5.33333333333333	6.28719632451293
-5	6.29075907653807
-4.66666666666667	6.29338008387559
-4.33333333333333	6.29739420514044
-4	6.30546874842131
-3.66666666666667	6.32057882691874
-3.33333333333333	6.34592970797734
-3	6.38481325760932
-2.9055004608082	6.4
-2.66666666666667	6.4357596913282
-2.33333333333333	6.50136051157086
-2	6.58477291769765
-1.73098059429188	6.66666666666667
-1.66666666666667	6.68455883860249
-1.33333333333333	6.79141787571337
-1	6.91293192622152
-0.949379343531051	6.93333333333333
-0.666666666666668	7.03668367988795
-0.333333333333332	7.16811498301379
-0.257349789330995	7.2
0	7.29851342222208
0.333333333333332	7.43109581791075
0.41992668917395	7.46666666666667
0.666666666666668	7.55980675441343
1	7.68686414023338
1.12124495102691	7.73333333333333
1.33333333333333	7.8086478931021
1.66666666666667	7.92562552051383
1.88378647681283	8
2	8.03720588850029
2.33333333333333	8.14121775821733
2.66666666666667	8.23959600117997
2.76286916548906	8.26666666666667
3	8.32965774797866
3.33333333333333	8.41216738966441
3.66666666666667	8.48721113735662
3.89388978777186	8.53333333333333
4	8.55390213330387
4.33333333333333	8.6117389239262
4.66666666666667	8.66111476881202
5	8.70168179784549
5.33333333333333	8.73314888181894
5.66666666666667	8.75526459863236
6	8.76779910023275
6.33333333333333	8.77052523441522
6.66666666666667	8.76319917469444
7	8.74554072650049
7.33333333333333	8.71721340982276
7.66666666666667	8.67780436526003
8	8.62680408834297
8.33333333333333	8.56358596069826
8.46499978122481	8.53333333333333
8.66666666666667	8.48812899344007
9	8.39961842650806
9.33333333333333	8.29649262916836
9.41688301419699	8.26666666666667
9.66666666666667	8.17913377249315
10	8.04521294150232
10.0991177268929	8
10.3333333333333	7.89442225212092
10.6478122339764	7.73333333333333
10.6666666666667	7.72374921287717
11	7.53293156471763
11.1030715501952	7.46666666666667
11.3333333333333	7.31802163926668
11.4965614752595	7.2
11.6666666666667	7.0755083748011
11.8408765689541	6.93333333333333
12	6.80057303177233
12.1446768964619	6.66666666666667
12.3333333333333	6.4859378427893
12.4146866875796	6.4
12.6553818582267	6.13333333333333
12.6666666666667	6.12030306963165
12.8668896904186	5.86666666666667
13	5.68436675503706
13.0566215717625	5.6
13.2230691412462	5.33333333333333
13.3333333333333	5.13690640021763
13.3699077220482	5.06666666666667
13.4960319488215	4.8
13.6041385380768	4.53333333333333
13.6666666666667	4.35105434004604
13.6938875326239	4.26666666666667
13.765419387159	4
13.8192307959361	3.73333333333333
13.8550378978287	3.46666666666667
13.8724217081751	3.2
13.870739278099	2.93333333333333
13.8489896382659	2.66666666666667
13.805609167137	2.4
13.7381517159075	2.13333333333333
13.6666666666667	1.935782761262
13.6437681420591	1.86666666666667
13.5207430826126	1.6
13.3575789296553	1.33333333333333
13.3333333333333	1.30483056916427
13.1508149466498	1.06666666666667
13	0.927224822054954
12.8775594616929	0.800000000000001
12.6666666666667	0.65777708464003
12.5047602535779	0.533333333333335
12.3333333333333	0.462314244320927
12	0.303463046397081
11.9344776438559	0.266666666666666
-3	61
5.63500857116097	0.800000000000001
5.33333333333333	0.922746120899797
5	1.04381842536772
4.93052942402903	1.06666666666667
4.66666666666667	1.1844421807221
4.33333333333333	1.31764480819021
4.29004367000676	1.33333333333333
4	1.4690799259428
3.68724236062488	1.6
3.66666666666667	1.61081491746134
3.33333333333333	1.76903507630393
3.10314315192491	1.86666666666667
3	1.92046557236614
2.66666666666667	2.07617691244732
2.5296597334214	2.13333333333333
2.33333333333333	2.23276369423359
2	2.38220446807324
1.9553521800022	2.4
1.66666666666667	2.5387873745629
1.36204758208854	2.66666666666667
1.33333333333333	2.68121109117419
1	2.82909909051815
0.726361155928466	2.93333333333333
0.666666666666668	2.96091975241917
0.333333333333332	3.09263346328622
0.00753018270594728	3.2
0	3.20305300752333
-0.333333333333332	3.31410608605257
-0.666666666666668	3.40171021935436
-0.997871328488316	3.46666666666667
-1	3.46719734609982
-1.33333333333333	3.52266972498495
-1.66666666666667	3.55095536348609
-2	3.55092264355092
-2.33333333333333	3.52006013705845
-2.6048386087463	3.46666666666667
-2.66666666666667	3.45691947856448
-3	3.37492060401385
-3.33333333333333	3.25533983497317
-3.44835547375955	3.2
-3.66666666666667	3.1146433767561
-4	2.94285238232108
-4.01482820734138	2.93333333333333
-4.33333333333333	2.76609881827601
-4.48426576068834	2.66666666666667
-4.66666666666667	2.56802645914467
-4.91878165098248	2.4
-5	2.35565355581651
-5.33333333333333	2.13408337990522
-5.33427700607192	2.13333333333333
-5.66666666666667	1.91944036079563
-5.73459323225335	1.86666666666667
-6	1.70206822425508
-6.13651803559717	1.6
-6.33333333333333	1.48510866211861
-6.54868481472758	1.33333333333333
-6.66666666666667	1.27054283576028
-6.98261635026343	1.06666666666667
-7	1.05862312675942
-7.33333333333333	0.874113418060511
-7.44152813887419	0.800000000000001
-2	48
-6.99170995713658	-0.800000000000001
-6.66666666666667	-0.954398356995091
-6.38161629752253	-1.06666666666667
-6.33333333333333	-1.09294713274516
-6	-1.24688582573674
-5.77748947621336	-1.33333333333333
-5.66666666666667	-1.38958126501715
-5.33333333333333	-1.53299973305258
-5.14921283282697	-1.6
-5	-1.66845614939661
-4.66666666666667	-1.79737737479093
-4.45296989115874	-1.86666666666667
-4.33333333333333	-1.91445868487905
-4	-2.02574395077746
-3.66666666666667	-2.1165503025796
-3.59141246924239	-2.13333333333333
-3.33333333333333	-2.20309812809633
-3	-2.27396584206854
-2.66666666666667	-2.32750326523515
-2.33333333333333	-2.36544582366736
-2	-2.38905020341197
-1.66666666666667	-2.39921520931988
-1.33333333333333	-2.39656058852961
-1	-2.38147806166367
-0.666666666666668	-2.35416300844735
-0.333333333333332	-2.31463176792899
0	-2.26272727213546
0.333333333333332	-2.19811414197321
0.61094604741744	-2.13333333333333
0.666666666666668	-2.12257015723634
1	-2.04709490893246
1.33333333333333	-1.95966547300636
1.64275052774358	-1.86666666666667
1.66666666666667	-1.86077163664162
2	-1.76820165773865
2.33333333333333	-1.66382625822782
2.51550965985216	-1.6
2.66666666666667	-1.55739939885227
3	-1.45304242933418
3.33333333333333	-1.3366801162529
3.34202669248577	-1.33333333333333
3.66666666666667	-1.23595747561529
4	-1.12510924760624
4.15901822957491	-1.06666666666667
4.33333333333333	-1.01910948855667
4.66666666666667	-0.918941742106182
5	-0.807808556865766
5.02123315117992	-0.800000000000001
-2	166
12.1224652990484	-0.266666666666666
12.3333333333333	-0.367675226624675
12.6666666666667	-0.506173837304351
12.7398726755986	-0.533333333333335
13	-0.709718133567122
13.1492450004263	-0.800000000000001
13.3333333333333	-0.969227881403381
13.4509379889259	-1.06666666666667
13.6666666666667	-1.31588559878933
13.6832658958781	-1.33333333333333
13.8700241371341	-1.6
14	-1.84048106269618
14.0154056984819	-1.86666666666667
14.1322716134928	-2.13333333333333
14.2209492206999	-2.4
14.2857760801153	-2.66666666666667
14.329575887423	-2.93333333333333
14.3333333333333	-2.97567107882249
14.354590039175	-3.2
14.3612631826026	-3.46666666666667
14.3505573220907	-3.73333333333333
14.3333333333333	-3.9039483020095
14.3232637485742	-4
14.2798514457846	-4.26666666666667
14.2203794943608	-4.53333333333333
14.1450118823469	-4.8
14.0538761969384	-5.06666666666667
14	-5.20415711634953
13.9463789409861	-5.33333333333333
13.8220424358139	-5.6
13.6815697767796	-5.86666666666667
13.6666666666667	-5.89306749627694
13.5216250911425	-6.13333333333333
13.3446926336806	-6.4
13.3333333333333	-6.4162875186669
13.1453578506734	-6.66666666666667
13	-6.84794228010882
12.9258340771328	-6.93333333333333
12.6831265356261	-7.2
12.6666666666667	-7.21750982815717
12.4120064823344	-7.46666666666667
12.3333333333333	-7.54116829808129
12.1116891155357	-7.73333333333333
12	-7.82798925009836
11.7774312959389	-8
11.6666666666667	-8.08436338531697
11.4033002879567	-8.26666666666667
11.3333333333333	-8.3147178061525
11	-8.52240324942079
10.9806169587982	-8.53333333333333
10.6666666666667	-8.71074891546116
10.4909904740081	-8.8
10.3333333333333	-8.88057821061153
10	-9.0337738949066
9.92016191027952	-9.06666666666667
9.66666666666667	-9.1723804131208
9.33333333333333	-9.29640674484757
9.22159303506235	-9.33333333333333
9	-9.40776737225841
8.66666666666667	-9.50670854076197
8.33333333333333	-9.59360282155343
8.30496110077244	-9.6
8	-9.67016210832926
7.66666666666667	-9.73601568056005
7.33333333333333	-9.79169898482403
7	-9.8377467337795
6.737762521065	-9.86666666666667
6.66666666666667	-9.87467662897851
6.33333333333333	-9.90292078882415
6	-9.92260638484477
5.66666666666667	-9.93407737702678
5.33333333333333	-9.93765182035627
5	-9.93363185043538
4.66666666666667	-9.92231307983024
4.33333333333333	-9.90399327112602
4	-9.8789801324119
3.86774569734072	-9.86666666666667
3.66666666666667	-9.84745920017867
3.33333333333333	-9.80969275261777
3	-9.76610495283472
2.66666666666667	-9.71708615131196
2.33333333333333	-9.66306382959375
2	-9.60450183497429
1.97568275205943	-9.6
1.66666666666667	-9.540846279046
1.33333333333333	-9.47338820399948
1	-9.40277821943494
0.683434983089313	-9.33333333333333
0.666666666666668	-9.32952035605014
0.333333333333332	-9.25252685668956
0	-9.17405779392959
-0.333333333333332	-9.09474096819109
-0.451282972306453	-9.06666666666667
-0.666666666666668	-9.0136507401624
-1	-8.93203919532481
-1.33333333333333	-8.85125754428319
-1.54799263271571	-8.8
-1.66666666666667	-8.77082425057712
-2	-8.69047712208909
-2.33333333333333	-8.61216448729252
-2.66666666666667	-8.5359975434956
-2.67851067499564	-8.53333333333333
-3	-8.45975189736104
-3.33333333333333	-8.38573305491139
-3.66666666666667	-8.31372890913196
-3.88789151392751	-8.26666666666667
-4	-8.24266529943463
-4.33333333333333	-8.17164457863806
-4.66666666666667	-8.1014031707702
-5	-8.03115839360304
-5.1438372962599	-8
-5.33333333333333	-7.95935672659808
-5.66666666666667	-7.88557994837088
-6	-7.80944929087586
-6.31841983601415	-7.73333333333333
-6.33333333333333	-7.72984246161259
-6.66666666666667	-7.64530454654434
-7	-7.555494323547
-7.30638685573296	-7.46666666666667
-7.33333333333333	-7.45907835328309
-7.66666666666667	-7.35515837511506
-8	-7.2422453772857
-8.112305547313	-7.2
-8.33333333333333	-7.11947016789786
-8.66666666666667	-6.98501013805393
-8.78132872489513	-6.93333333333333
-9	-6.83777169425445
-9.33333333333333	-6.67490932024044
-9.34833075256308	-6.66666666666667
-9.66666666666667	-6.49606393165006
-9.82563826510801	-6.4
-10	-6.29688135357264
-10.2437354184658	-6.13333333333333
-10.3333333333333	-6.07414013911406
-10.6089558080168	-5.86666666666667
-10.6666666666667	-5.8235093796729
-10.9284888496413	-5.6
-11	-5.53856796307639
-11.2094347372829	-5.33333333333333
-11.3333333333333	-5.20894301659669
-11.4579995948071	-5.06666666666667
-11.6666666666667	-4.81656944885722
-11.6789053203485	-4.8
-11.8676164377162	-4.53333333333333
-12	-4.32767069368095
-12.0349403208809	-4.26666666666667
-12.1755312979324	-4
-12.2957813212133	-3.73333333333333
-12.3333333333333	-3.63664932316169
-12.3927786562594	-3.46666666666667
-12.4678932564758	-3.2
-12.5217677901146	-2.93333333333333
-12.5536699696967	-2.66666666666667
-12.562733322965	-2.4
-12.5477350677175	-2.13333333333333
-12.5066839143968	-1.86666666666667
-12.4360613832322	-1.6
-12.3333333333333	-1.34396210911158
-12.3296181554226	-1.33333333333333
-12.1864825593377	-1.06666666666667
-12	-0.825807834953219
-11.9833386042557	-0.800000000000001
-11.7041705513221	-0.533333333333335
-11.6666666666667	-0.514701638785447
-11.3333333333333	-0.309752989128849
-11.2807525655898	-0.266666666666666
-2	166
-11.2807525655898	0.266666666666666
-11.3333333333333	0.309752989128847
-11.6666666666667	0.514701638785446
-11.7041705513221	0.533333333333335
-11.9833386042557	0.800000000000001
-12	0.825807834953222
-12.1864825593377	1.06666666666667
-12.3296181554226	1.33333333333333
-12.3333333333333	1.34396210911158
-12.4360613832322	1.6
-12.5066839143968	1.86666666666667
-12.5477350677175	2.13333333333333
-12.562733322965	2.4
-12.5536699696967	2.66666666666667
-12.5217677901146	2.93333333333333
-12.4678932564758	3.2
-12.3927786562594	3.46666666666667
-12.3333333333333	3.63664932316168
-12.2957813212133	3.73333333333333
-12.1755312979324	4
-12.0349403208809	4.26666666666667
-12	4.32767069368095
-11.8676164377162	4.53333333333333
-11.6789053203485	4.8
-11.6666666666667	4.81656944885722
-11.4579995948071	5.06666666666667
-11.3333333333333	5.20894301659669
-11.2094347372829	5.33333333333333
-11	5.53856796307639
-10.9284888496413	5.6
-10.6666666666667	5.8235093796729
-10.6089558080168	5.86666666666667
-10.3333333333333	6.07414013911406
-10.2437354184658	6.13333333333333
-10	6.29688135357264
-9.82563826510802	6.4
-9.66666666666667	6.49606393165006
-9.34833075256307	6.66666666666667
-9.33333333333333	6.67490932024044
-9	6.83777169425445
-8.78132872489513	6.93333333333333
-8.66666666666667	6.98501013805393
-8.33333333333333	7.11947016789786
-8.112305547313	7.2
-8	7.2422453772857
-7.66666666666667	7.35515837511506
-7.33333333333333	7.45907835328309
-7.30638685573297	7.46666666666667
-7	7.555494323547
-6.66666666666667	7.64530454654434
-6.33333333333333	7.72984246161259
-6.31841983601414	7.73333333333333
-6	7.80944929087586
-5.66666666666667	7.88557994837089
-5.33333333333333	7.95935672659808
-5.1438372962599	8
-5	8.03115839360304
-4.66666666666667	8.1014031707702
-4.33333333333333	8.17164457863806
-4	8.24266529943464
-3.88789151392753	8.26666666666667
-3.66666666666667	8.31372890913196
-3.33333333333333	8.38573305491139
-3	8.45975189736104
-2.67851067499563	8.53333333333333
-2.66666666666667	8.5359975434956
-2.33333333333333	8.61216448729252
-2	8.6904771220891
-1.66666666666667	8.77082425057713
-1.54799263271571	8.8
-1.33333333333333	8.85125754428319
-1	8.93203919532481
-0.666666666666668	9.01365074016241
-0.451282972306456	9.06666666666667
-0.333333333333332	9.09474096819109
0	9.17405779392959
0.333333333333332	9.25252685668956
0.666666666666668	9.32952035605015
0.683434983089287	9.33333333333333
1	9.40277821943494
1.33333333333333	9.47338820399948
1.66666666666667	9.540846279046
1.97568275205942	9.6
2	9.60450183497429
2.33333333333333	9.66306382959376
2.66666666666667	9.71708615131196
3	9.76610495283472
3.33333333333333	9.80969275261777
3.66666666666667	9.84745920017867
3.86774569734071	9.86666666666667
4	9.8789801324119
4.33333333333333	9.90399327112602
4.66666666666667	9.92231307983024
5	9.93363185043539
5.33333333333333	9.93765182035627
5.66666666666667	9.93407737702678
6	9.92260638484477
6.33333333333333	9.90292078882415
6.66666666666667	9.87467662897851
6.737762521065	9.86666666666667
7	9.8377467337795
7.33333333333333	9.79169898482403
7.66666666666667	9.73601568056005
8	9.67016210832926
8.30496110077243	9.6
8.33333333333333	9.59360282155343
8.66666666666667	9.50670854076197
9	9.40776737225841
9.22159303506236	9.33333333333333
9.33333333333333	9.29640674484757
9.66666666666667	9.1723804131208
9.92016191027952	9.06666666666667
10	9.0337738949066
10.3333333333333	8.88057821061153
10.4909904740081	8.8
10.6666666666667	8.71074891546116
10.9806169587982	8.53333333333333
11	8.52240324942079
11.3333333333333	8.3147178061525
11.4033002879567	8.26666666666667
11.6666666666667	8.08436338531697
11.7774312959389	8
12	7.82798925009836
12.1116891155356	7.73333333333333
12.3333333333333	7.54116829808129
12.4120064823344	7.46666666666667
12.6666666666667	7.21750982815717
12.6831265356261	7.2
12.9258340771328	6.93333333333333
13	6.84794228010882
13.1453578506734	6.66666666666667
13.3333333333333	6.4162875186669
13.3446926336806	6.4
13.5216250911425	6.13333333333333
13.6666666666667	5.89306749627694
13.6815697767796	5.86666666666667
13.8220424358139	5.6
13.9463789409861	5.33333333333333
14	5.20415711634953
14.0538761969384	5.06666666666667
14.1450118823469	4.8
14.2203794943608	4.53333333333333
14.2798514457846	4.26666666666667
14.3232637485742	4
14.3333333333333	3.9039483020095
14.3505573220907	3.73333333333333
14.3612631826026	3.46666666666667
14.354590039175	3.2
14.3333333333333	2.97567107882249
14.329575887423	2.93333333333333
14.2857760801153	2.66666666666667
14.2209492206999	2.4
14.1322716134928	2.13333333333333
14.0154056984819	1.86666666666667
14	1.84048106269618
13.8700241371341	1.6
13.6832658958781	1.33333333333333
13.6666666666667	1.31588559878933
13.4509379889259	1.06666666666667
13.3333333333333	0.969227881403381
13.1492450004263	0.800000000000001
13	0.709718133567122
12.7398726755986	0.533333333333335
12.6666666666667	0.506173837304351
12.3333333333333	0.367675226624675
12.1224652990484	0.266666666666666
-2	48
5.02123315117992	0.800000000000001
5	0.807808556865766
4.66666666666667	0.918941742106182
4.33333333333333	1.01910948855667
4.15901822957491	1.06666666666667
4	1.12510924760624
3.66666666666667	1.23595747561529
3.34202669248576	1.33333333333333
3.33333333333333	1.3366801162529
3	1.45304242933418
2.66666666666667	1.55739939885227
2.51550965985216	1.6
2.33333333333333	1.66382625822782
2	1.76820165773865
1.66666666666667	1.86077163664162
1.64275052774358	1.86666666666667
1.33333333333333	1.95966547300636
1	2.04709490893246
0.666666666666668	2.12257015723634
0.610946047417438	2.13333333333333
0.333333333333332	2.19811414197321
0	2.26272727213546
-0.333333333333332	2.31463176792899
-0.666666666666668	2.35416300844735
-1	2.38147806166367
-1.33333333333333	2.39656058852961
-1.66666666666667	2.39921520931988
-2	2.38905020341198
-2.33333333333333	2.36544582366736
-2.66666666666667	2.32750326523515
-3	2.27396584206854
-3.33333333333333	2.20309812809633
-3.59141246924239	2.13333333333333
-3.66666666666667	2.1165503025796
-4	2.02574395077746
-4.33333333333333	1.91445868487905
-4.45296989115874	1.86666666666667
-4.66666666666667	1.79737737479093
-5	1.66845614939661
-5.14921283282696	1.6
-5.33333333333333	1.53299973305258
-5.66666666666667	1.38958126501715
-5.77748947621335	1.33333333333333
-6	1.24688582573674
-6.33333333333333	1.09294713274516
-6.38161629752253	1.06666666666667
-6.66666666666667	0.954398356995091
-6.99170995713658	0.800000000000001
-1	40
-6.42934742021434	-0.800000000000001
-6.33333333333333	-0.838867049924261
-6	-0.954100366303683
-5.66666666666667	-1.05200046084132
-5.60899644619354	-1.06666666666667
-5.33333333333333	-1.16174636056454
-5	-1.25960100690803
-4.70550311404137	-1.33333333333333
-4.66666666666667	-1.34586412613583
-4.33333333333333	-1.43794270021289
-4	-1.51522122984602
-3.66666666666667	-1.57963489106482
-3.53930191019629	-1.6
-3.33333333333333	-1.64093344195591
-3	-1.69416364555372
-2.66666666666667	-1.73531913122999
-2.33333333333333	-1.76536584506357
-2	-1.78503434791926
-1.66666666666667	-1.79487123387565
-1.33333333333333	-1.79527421802284
-1	-1.78651591523094
-0.666666666666668	-1.7687594383939
-0.333333333333332	-1.74206774667791
0	-1.70640787298526
0.333333333333332	-1.66165057926163
0.666666666666668	-1.60756551607226
0.706358179237444	-1.6
1	-1.5547626621404
1.33333333333333	-1.4954314551574
1.66666666666667	-1.42771206042951
2	-1.35109971035526
2.06909244785557	-1.33333333333333
2.33333333333333	-1.27999495364579
2.66666666666667	-1.20506303015908
3	-1.12179742781222
3.19946962264716	-1.06666666666667
3.33333333333333	-1.03899773394504
3.66666666666667	-0.963219681921076
4	-0.879665743769918
4.28814735022944	-0.800000000000001
-1	179
12.3200361151907	-0.266666666666666
12.3333333333333	-0.273036208928423
12.6666666666667	-0.412924005202766
12.9912193145215	-0.533333333333335
13	-0.539287261693639
13.3333333333333	-0.742181269375427
13.4383532526806	-0.800000000000001
13.6666666666667	-0.988957234103873
13.7697538890886	-1.06666666666667
14	-1.30629582029078
14.0283129719473	-1.33333333333333
14.2379992263561	-1.6
14.3333333333333	-1.75579420410899
14.4067344642583	-1.86666666666667
14.5440429151549	-2.13333333333333
14.6527147923413	-2.4
14.6666666666667	-2.44533368858333
14.7396308794663	-2.66666666666667
14.805098559601	-2.93333333333333
14.8511084365316	-3.2
14.8793752779006	-3.46666666666667
14.8910990032374	-3.73333333333333
14.8871211092711	-4
14.8680324615417	-4.26666666666667
14.8342490781423	-4.53333333333333
14.7860661073123	-4.8
14.7236965352943	-5.06666666666667
14.6666666666667	-5.26771504414186
14.6472213272659	-5.33333333333333
14.5563258185008	-5.6
14.4511763677442	-5.86666666666667
14.3333333333333	-6.13013506457401
14.3318241875166	-6.13333333333333
14.1963199525038	-6.4
14.0462088953099	-6.66666666666667
14	-6.7435949592598
13.878936559869	-6.93333333333333
13.695666241497	-7.2
13.6666666666667	-7.24027849087431
13.4926686169028	-7.46666666666667
13.3333333333333	-7.66250487880397
13.2715226821778	-7.73333333333333
13.0292944797222	-8
13	-8.03125675252553
12.7626442060994	-8.26666666666667
12.6666666666667	-8.35896395577383
12.4708977003806	-8.53333333333333
12.3333333333333	-8.6530962092529
12.1505710223282	-8.8
12	-8.91910208150475
11.7973856121269	-9.06666666666667
11.6666666666667	-9.1608886314541
11.4062162408799	-9.33333333333333
11.3333333333333	-9.38131959173043
11	-9.5828144205098
10.9689780136613	-9.6
10.6666666666667	-9.76776216960989
10.4711173192195	-9.86666666666667
10.3333333333333	-9.93667255453892
10	-10.0912049593081
9.90014430364538	-10.1333333333333
9.66666666666667	-10.2327455991635
9.33333333333333	-10.3614632834001
9.22302838926715	-10.4
9	-10.4788948200059
8.66666666666667	-10.5851973857842
8.38207813674987	-10.6666666666667
8.33333333333333	-10.6808249162402
8	-10.7671484240364
7.66666666666667	-10.8437471327735
7.33333333333333	-10.9111851496997
7.20710206253413	-10.9333333333333
7	-10.9702838997769
6.66666666666667	-11.0211873211195
6.33333333333333	-11.0640757036386
6	-11.0993045801246
5.66666666666667	-11.1271934110574
5.33333333333333	-11.1480321594239
5	-11.1620875528913
4.66666666666667	-11.1696089747444
4.33333333333333	-11.1708339177327
4	-11.1659929290241
3.66666666666667	-11.1553139702674
3.33333333333333	-11.1390261148985
3	-11.1173625059861
2.66666666666667	-11.0905625028121
2.33333333333333	-11.0588729536916
2	-11.0225485467345
1.66666666666667	-10.9818512095281
1.33333333333333	-10.9370485528759
1.30765488097468	-10.9333333333333
1	-10.8879805352646
0.666666666666668	-10.8352290455538
0.333333333333332	-10.7791079400954
0	-10.7198920532451
-0.286159265179653	-10.6666666666667
-0.333333333333332	-10.6577321764165
-0.666666666666668	-10.5922702622989
-1	-10.524423512757
-1.33333333333333	-10.4544108773211
-1.5852724185013	-10.4
-1.66666666666667	-10.3821663775338
-2	-10.307329481241
-2.33333333333333	-10.2308101433008
-2.66666666666667	-10.1526737640118
-2.74719724637981	-10.1333333333333
-3	-10.0721310526809
-3.33333333333333	-9.98979222432651
-3.66666666666667	-9.90582793078716
-3.81812585176568	-9.86666666666667
-4	-9.8195407505291
-4.33333333333333	-9.7309413920892
-4.66666666666667	-9.64021595531875
-4.80945291807173	-9.6
-5	-9.5465642553941
-5.33333333333333	-9.44986417834564
-5.66666666666667	-9.34995996364204
-5.71948514334386	-9.33333333333333
-6	-9.245953532704
-6.33333333333333	-9.13771671016293
-6.54146492175538	-9.06666666666667
-6.66666666666667	-9.02453720508518
-7	-8.90583971185684
-7.28139519679691	-8.8
-7.33333333333333	-8.78080420469273
-7.66666666666667	-8.64895440331083
-7.94103883524304	-8.53333333333333
-8	-8.50896468102188
-8.33333333333333	-8.36046549459569
-8.52884585975002	-8.26666666666667
-8.66666666666667	-8.2018218692421
-9	-8.03190549626719
-9.0575790031394	-8
-9.33333333333333	-7.84979253771401
-9.52931552687396	-7.73333333333333
-9.66666666666667	-7.65298967723715
-9.95711924659308	-7.46666666666667
-10	-7.43952116444422
-10.3333333333333	-7.20713025344339
-10.3426476467534	-7.2
-10.6666666666667	-6.95269070367998
-10.6896814998512	-6.93333333333333
-11	-6.67125469755841
-11.0049244018847	-6.66666666666667
-11.288591800988	-6.4
-11.3333333333333	-6.35732923861609
-11.545196177948	-6.13333333333333
-11.6666666666667	-6.00111155419572
-11.7783439319067	-5.86666666666667
-11.9899134838836	-5.6
-12	-5.58685846076984
-12.1759663440493	-5.33333333333333
-12.3333333333333	-5.08686506689562
-12.3450763346801	-5.06666666666667
-12.4912359406579	-4.8
-12.620687326296	-4.53333333333333
-12.6666666666667	-4.42756181388462
-12.7307517625746	-4.26666666666667
-12.8223286231743	-4
-12.8963189024783	-3.73333333333333
-12.952187401188	-3.46666666666667
-12.9894011037707	-3.2
-13	-3.04724729122878
-13.0074190479609	-2.93333333333333
-13.0054911656945	-2.66666666666667
-13	-2.60688989250875
-12.9825173679854	-2.4
-12.9370942357694	-2.13333333333333
-12.8665366365253	-1.86666666666667
-12.7663461634729	-1.6
-12.6666666666667	-1.41042486879063
-12.6309222950858	-1.33333333333333
-12.4555939221559	-1.06666666666667
-12.3333333333333	-0.937468802105606
-12.2220856769918	-0.800000000000001
-12	-0.624933154375418
-11.9036547103013	-0.533333333333335
-11.6666666666667	-0.415599160431622
-11.4274570923939	-0.266666666666666
-1	179
-11.4274570923939	0.266666666666666
-11.6666666666667	0.415599160431622
-11.9036547103014	0.533333333333335
-12	0.624933154375416
-12.2220856769918	0.800000000000001
-12.3333333333333	0.93746880210561
-12.4555939221559	1.06666666666667
-12.6309222950858	1.33333333333333
-12.6666666666667	1.41042486879063
-12.7663461634729	1.6
-12.8665366365253	1.86666666666667
-12.9370942357694	2.13333333333333
-12.9825173679854	2.4
-13	2.60688989250874
-13.0054911656945	2.66666666666667
-13.0074190479609	2.93333333333333
-13	3.04724729122879
-12.9894011037707	3.2
-12.952187401188	3.46666666666667
-12.8963189024783	3.73333333333333
-12.8223286231743	4
-12.7307517625746	4.26666666666667
-12.6666666666667	4.42756181388462
-12.620687326296	4.53333333333333
-12.4912359406579	4.8
-12.3450763346801	5.06666666666667
-12.3333333333333	5.08686506689562
-12.1759663440493	5.33333333333333
-12	5.58685846076984
-11.9899134838836	5.6
-11.7783439319067	5.86666666666667
-11.6666666666667	6.00111155419572
-11.545196177948	6.13333333333333
-11.3333333333333	6.3573292386161
-11.288591800988	6.4
-11.0049244018847	6.66666666666667
-11	6.67125469755841
-10.6896814998512	6.93333333333333
-10.6666666666667	6.95269070367998
-10.3426476467534	7.2
-10.3333333333333	7.2071302534434
-10	7.43952116444422
-9.95711924659308	7.46666666666667
-9.66666666666667	7.65298967723715
-9.52931552687396	7.73333333333333
-9.33333333333333	7.84979253771401
-9.0575790031394	8
-9	8.03190549626719
-8.66666666666667	8.2018218692421
-8.52884585975003	8.26666666666667
-8.33333333333333	8.36046549459569
-8	8.50896468102188
-7.94103883524304	8.53333333333333
-7.66666666666667	8.64895440331083
-7.33333333333333	8.78080420469273
-7.28139519679691	8.8
-7	8.90583971185684
-6.66666666666667	9.02453720508518
-6.54146492175538	9.06666666666667
-6.33333333333333	9.13771671016293
-6	9.245953532704
-5.71948514334386	9.33333333333333
-5.66666666666667	9.34995996364204
-5.33333333333333	9.44986417834564
-5	9.5465642553941
-4.80945291807174	9.6
-4.66666666666667	9.64021595531875
-4.33333333333333	9.7309413920892
-4	9.8195407505291
-3.81812585176568	9.86666666666667
-3.66666666666667	9.90582793078716
-3.33333333333333	9.98979222432652
-3	10.0721310526809
-2.74719724637982	10.1333333333333
-2.66666666666667	10.1526737640118
-2.33333333333333	10.2308101433008
-2	10.307329481241
-1.66666666666667	10.3821663775338
-1.58527241850132	10.4
-1.33333333333333	10.4544108773211
-1	10.524423512757
-0.666666666666668	10.5922702622989
-0.333333333333332	10.6577321764165
-0.286159265179645	10.6666666666667
0	10.7198920532451
0.333333333333332	10.7791079400954
0.666666666666668	10.8352290455538
1	10.8879805352646
1.30765488097466	10.9333333333333
1.33333333333333	10.9370485528759
1.66666666666667	10.9818512095282
2	11.0225485467345
2.33333333333333	11.0588729536916
2.66666666666667	11.0905625028121
3	11.1173625059861
3.33333333333333	11.1390261148985
3.66666666666667	11.1553139702674
4	11.1659929290241
4.33333333333333	11.1708339177327
4.66666666666667	11.1696089747444
5	11.1620875528913
5.33333333333333	11.1480321594239
5.66666666666667	11.1271934110574
6	11.0993045801246
6.33333333333333	11.0640757036386
6.66666666666667	11.0211873211195
7	10.9702838997769
7.20710206253413	10.9333333333333
7.33333333333333	10.9111851496997
7.66666666666667	10.8437471327735
8	10.7671484240364
8.33333333333333	10.6808249162402
8.38207813674986	10.6666666666667
8.66666666666667	10.5851973857842
9	10.4788948200059
9.22302838926716	10.4
9.33333333333333	10.3614632834001
9.66666666666667	10.2327455991635
9.90014430364537	10.1333333333333
10	10.0912049593081
10.3333333333333	9.93667255453892
10.4711173192195	9.86666666666667
10.6666666666667	9.76776216960989
10.9689780136613	9.6
11	9.5828144205098
11.3333333333333	9.38131959173043
11.4062162408799	9.33333333333333
11.6666666666667	9.1608886314541
11.7973856121269	9.06666666666667
12	8.91910208150475
12.1505710223282	8.8
12.3333333333333	8.6530962092529
12.4708977003806	8.53333333333333
12.6666666666667	8.35896395577382
12.7626442060994	8.26666666666667
13	8.03125675252553
13.0292944797222	8
13.2715226821778	7.73333333333333
13.3333333333333	7.66250487880397
13.4926686169028	7.46666666666667
13.6666666666667	7.24027849087431
13.695666241497	7.2
13.878936559869	6.93333333333333
14	6.74359495925979
14.0462088953099	6.66666666666667
14.1963199525038	6.4
14.3318241875166	6.13333333333333
14.3333333333333	6.13013506457401
14.4511763677442	5.86666666666667
14.5563258185008	5.6
14.6472213272659	5.33333333333333
14.6666666666667	5.26771504414186
14.7236965352943	5.06666666666667
14.7860661073123	4.8
14.8342490781423	4.53333333333333
14.8680324615417	4.26666666666667
14.8871211092711	4
14.8910990032374	3.73333333333333
14.8793752779006	3.46666666666667
14.8511084365316	3.2
14.805098559601	2.93333333333333
14.7396308794663	2.66666666666667
14.6666666666667	2.44533368858333
14.6527147923413	2.4
14.5440429151549	2.13333333333333
14.4067344642583	1.86666666666667
14.3333333333333	1.75579420410899
14.2379992263561	1.6
14.0283129719473	1.33333333333333
14	1.30629582029079
13.7697538890886	1.06666666666667
13.6666666666667	0.988957234103873
13.4383532526806	0.800000000000001
13.3333333333333	0.742181269375427
13	0.539287261693639
12.9912193145215	0.533333333333335
12.6666666666667	0.412924005202766
12.3333333333333	0.273036208928423
12.3200361151907	0.266666666666666
-1	40
4.28814735022944	0.800000000000001
4	0.879665743769918
3.66666666666667	0.963219681921076
3.33333333333333	1.03899773394504
3.19946962264716	1.06666666666667
3	1.12179742781222
2.66666666666667	1.20506303015908
2.33333333333333	1.27999495364579
2.06909244785557	1.33333333333333
2	1.35109971035526
1.66666666666667	1.42771206042951
1.33333333333333	1.4954314551574
1	1.5547626621404
0.706358179237444	1.6
0.666666666666668	1.60756551607226
0.333333333333332	1.66165057926163
0	1.70640787298526
-0.333333333333332	1.74206774667791
-0.666666666666668	1.7687594383939
-1	1.78651591523094
-1.33333333333333	1.79527421802284
-1.66666666666667	1.79487123387565
-2	1.78503434791926
-2.33333333333333	1.76536584506357
-2.66666666666667	1.73531913122999
-3	1.69416364555372
-3.33333333333333	1.64093344195591
-3.53930191019629	1.6
-3.66666666666667	1.57963489106482
-4	1.51522122984602
-4.33333333333333	1.43794270021289
-4.66666666666667	1.34586412613583
-4.70550311404137	1.33333333333333
-5	1.25960100690803
-5.33333333333333	1.16174636056454
-5.60899644619354	1.06666666666667
-5.66666666666667	1.05200046084132
-6	0.954100366303683
-6.33333333333333	0.838867049924261
-6.42934742021434	0.800000000000001
0	34
-5.71502967564599	-0.800000000000001
-5.66666666666667	-0.814558522467271
-5.33333333333333	-0.90141868827197
-5	-0.975964156370016
-4.66666666666667	-1.0400290431204
-4.50562080271117	-1.06666666666667
-4.33333333333333	-1.10490374700987
-4	-1.16783900978104
-3.66666666666667	-1.22066692017507
-3.33333333333333	-1.26440955446106
-3	-1.29986163996405
-2.66666666666667	-1.32764691544437
-2.57492040665719	-1.33333333333333
-2.33333333333333	-1.35236961952738
-2	-1.36994957456408
-1.66666666666667	-1.37924171870364
-1.33333333333333	-1.38056948236168
-1	-1.37416187862983
-0.666666666666668	-1.36016472727971
-0.333333333333332	-1.33864768216778
-0.272302937715207	-1.33333333333333
0	-1.31466383848108
0.333333333333332	-1.28585482505355
0.666666666666668	-1.25100002757593
1	-1.20995795083012
1.33333333333333	-1.16252971750214
1.66666666666667	-1.10845183228794
1.89500487097552	-1.06666666666667
2	-1.05221938948371
2.33333333333333	-1.0010167624997
2.66666666666667	-0.94408938979293
3	-0.881037887702798
3.33333333333333	-0.811369233652896
3.38282290230067	-0.800000000000001
0	194
12.5404414519823	-0.266666666666666
12.6666666666667	-0.319674173101181
13	-0.444258389852094
13.2643232439062	-0.533333333333335
13.3333333333333	-0.575364674479255
13.6666666666667	-0.759532638801688
13.7465517543567	-0.800000000000001
14	-0.991339536260749
14.1085907454399	-1.06666666666667
14.3333333333333	-1.28016275447823
14.3938959128236	-1.33333333333333
14.625874895234	-1.6
14.6666666666667	-1.65995580937741
14.817989494883	-1.86666666666667
14.9748463049263	-2.13333333333333
15	-2.1873052716286
15.1059756800904	-2.4
15.2123598239687	-2.66666666666667
15.296916815961	-2.93333333333333
15.3333333333333	-3.08405264682789
15.3630439927508	-3.2
15.4121611204553	-3.46666666666667
15.4448204247953	-3.73333333333333
15.4621533534671	-4
15.4649887746979	-4.26666666666667
15.4539350854674	-4.53333333333333
15.4294396045257	-4.8
15.391832143015	-5.06666666666667
15.3413572675273	-5.33333333333333
15.3333333333333	-5.36826370985556
15.2782281557205	-5.6
15.202323489366	-5.86666666666667
15.113695607363	-6.13333333333333
15.0124064063601	-6.4
15	-6.42996739933691
14.8975825468166	-6.66666666666667
14.7696847673675	-6.93333333333333
14.6666666666667	-7.13023236135957
14.6282948711288	-7.2
14.47210840145	-7.46666666666667
14.3333333333333	-7.68639530791448
14.3020199952262	-7.73333333333333
14.1154763131109	-8
14	-8.15604133539365
13.9131905793669	-8.26666666666667
13.6940537629556	-8.53333333333333
13.6666666666667	-8.56558112454516
13.4549322333884	-8.8
13.3333333333333	-8.92973716090589
13.1963966619905	-9.06666666666667
13	-9.25740218581866
12.9163332696135	-9.33333333333333
12.6666666666667	-9.55486819258264
12.6120945639945	-9.6
12.3333333333333	-9.82669074177381
12.2804675787631	-9.86666666666667
12	-10.0762269994265
11.9176398842958	-10.1333333333333
11.6666666666667	-10.3059945682602
11.5191609004067	-10.4
11.3333333333333	-10.5179169494588
11.0798951499941	-10.6666666666667
11	-10.7134947949263
10.6666666666667	-10.8944605787142
10.5891512819536	-10.9333333333333
10.3333333333333	-11.0620550737918
10.0352885809843	-11.2
10	-11.2164166713378
9.66666666666667	-11.3596136693695
9.39485953076402	-11.4666666666667
9.33333333333333	-11.4910973995475
9	-11.612641694896
8.66666666666667	-11.7236370813731
8.63471231225293	-11.7333333333333
8.33333333333333	-11.8258283285575
8	-11.9187031536724
7.67735021592299	-12
7.66666666666667	-12.0027253648262
7.33333333333333	-12.0790515545054
7	-12.1472504065523
6.66666666666667	-12.2077150207698
6.33333333333333	-12.2607958737602
6.2905550273515	-12.2666666666667
6	-12.3070773476039
5.66666666666667	-12.3465002057392
5.33333333333333	-12.3792851356865
5	-12.4056730401801
4.66666666666667	-12.4258846060956
4.33333333333333	-12.4401237042186
4	-12.4485805142849
3.66666666666667	-12.4514343402983
3.33333333333333	-12.4488560811855
3	-12.4410103231058
2.66666666666667	-12.428057022346
2.33333333333333	-12.4101527518017
2	-12.3874514896419
1.66666666666667	-12.3601049358538
1.33333333333333	-12.328262350861
1	-12.2920699200668
0.78991897955365	-12.2666666666667
0.666666666666668	-12.251612481252
0.333333333333332	-12.206954549488
0	-12.1583194638385
-0.333333333333332	-12.1058347950657
-0.666666666666668	-12.0496175556666
-0.943180707761554	-12
-1	-11.9897145676539
-1.33333333333333	-11.9259826313669
-1.66666666666667	-11.8587801519838
-2	-11.7881672155365
-2.24705229153263	-11.7333333333333
-2.33333333333333	-11.7140681693712
-2.66666666666667	-11.6363074275416
-3	-11.5552079776218
-3.33333333333333	-11.4707219048799
-3.34866395144737	-11.4666666666667
-3.66666666666667	-11.3823908667385
-4	-11.2905511496121
-4.31602584385421	-11.2
-4.33333333333333	-11.1950428160377
-4.66666666666667	-11.0954228407461
-5	-10.9918514849449
-5.18043941422569	-10.9333333333333
-5.33333333333333	-10.8839469007921
-5.66666666666667	-10.771489462327
-5.96434450412528	-10.6666666666667
-6	-10.6541915282207
-6.33333333333333	-10.5317408229423
-6.66666666666667	-10.403639687472
-6.67564542051009	-10.4
-7	-10.2696969045271
-7.32304320749053	-10.1333333333333
-7.33333333333333	-10.129034025796
-7.66666666666667	-9.98161377902115
-7.91256285751266	-9.86666666666667
-8	-9.82624553517419
-8.33333333333333	-9.66261215443433
-8.45325232625243	-9.6
-8.66666666666667	-9.4897735666724
-8.95065451858185	-9.33333333333333
-9	-9.30644323286752
-9.33333333333333	-9.11207810454308
-9.40604496655183	-9.06666666666667
-9.66666666666667	-8.90520031869622
-9.82466500297533	-8.8
-10	-8.68399777689332
-10.2112888712756	-8.53333333333333
-10.3333333333333	-8.44664430227482
-10.5678465072627	-8.26666666666667
-10.6666666666667	-8.1908573606468
-10.8964892630536	-8
-11	-7.91366833316102
-11.1994870716065	-7.73333333333333
-11.3333333333333	-7.61106176471728
-11.4790994859088	-7.46666666666667
-11.6666666666667	-7.27739975954807
-11.7374350169217	-7.2
-11.9751384245651	-6.93333333333333
-12	-6.90481147772729
-12.1911852048212	-6.66666666666667
-12.3333333333333	-6.48127615037359
-12.3908957568086	-6.4
-12.571646806122	-6.13333333333333
-12.6666666666667	-5.98438773354004
-12.7361673023938	-5.86666666666667
-12.8835435756688	-5.6
-13	-5.36805453518509
-13.0162073429459	-5.33333333333333
-13.131452406369	-5.06666666666667
-13.2321500995575	-4.8
-13.3178674147347	-4.53333333333333
-13.3333333333333	-4.47704986630411
-13.3875533104564	-4.26666666666667
-13.4418282581436	-4
-13.4804606622479	-3.73333333333333
-13.5029286492071	-3.46666666666667
-13.5085908159041	-3.2
-13.4966005780876	-2.93333333333333
-13.4657717466984	-2.66666666666667
-13.4143677145287	-2.4
-13.339766298403	-2.13333333333333
-13.3333333333333	-2.11728114715809
-13.2419523419714	-1.86666666666667
-13.1140410459028	-1.6
-13	-1.4214170046464
-12.949819438874	-1.33333333333333
-12.7425522283249	-1.06666666666667
-12.6666666666667	-0.997925776379646
-12.4759267741913	-0.800000000000001
-12.3333333333333	-0.703877648249539
-12.1171688698013	-0.533333333333335
-12	-0.483795638592414
-11.6666666666667	-0.316496682077798
-11.5866316355517	-0.266666666666666
0	194
-11.5866316355517	0.266666666666666
-11.6666666666667	0.316496682077798
-12	0.483795638592412
-12.1171688698013	0.533333333333335
-12.3333333333333	0.70387764824954
-12.4759267741913	0.800000000000001
-12.6666666666667	0.997925776379646
-12.7425522283249	1.06666666666667
-12.949819438874	1.33333333333333
-13	1.4214170046464
-13.1140410459028	1.6
-13.2419523419714	1.86666666666667
-13.3333333333333	2.11728114715809
-13.339766298403	2.13333333333333
-13.4143677145287	2.4
-13.4657717466984	2.66666666666667
-13.4966005780876	2.93333333333333
-13.5085908159041	3.2
-13.5029286492071	3.46666666666667
-13.4804606622479	3.73333333333333
-13.4418282581436	4
-13.3875533104564	4.26666666666667
-13.3333333333333	4.47704986630411
-13.3178674147347	4.53333333333333
-13.2321500995575	4.8
-13.131452406369	5.06666666666667
-13.0162073429459	5.33333333333333
-13	5.36805453518509
-12.8835435756688	5.6
-12.7361673023938	5.86666666666667
-12.6666666666667	5.98438773354005
-12.571646806122	6.13333333333333
-12.3908957568086	6.4
-12.3333333333333	6.48127615037359
-12.1911852048212	6.66666666666667
-12	6.90481147772729
-11.9751384245651	6.93333333333333
-11.7374350169217	7.2
-11.6666666666667	7.27739975954807
-11.4790994859088	7.46666666666667
-11.3333333333333	7.61106176471729
-11.1994870716065	7.73333333333333
-11	7.91366833316103
-10.8964892630536	8
-10.6666666666667	8.1908573606468
-10.5678465072627	8.26666666666667
-10.3333333333333	8.44664430227483
-10.2112888712756	8.53333333333333
-10	8.68399777689332
-9.82466500297534	8.8
-9.66666666666667	8.90520031869623
-9.40604496655184	9.06666666666667
-9.33333333333333	9.11207810454308
-9	9.30644323286752
-8.95065451858185	9.33333333333333
-8.66666666666667	9.4897735666724
-8.45325232625243	9.6
-8.33333333333333	9.66261215443433
-8	9.82624553517419
-7.91256285751266	9.86666666666667
-7.66666666666667	9.98161377902115
-7.33333333333333	10.129034025796
-7.32304320749053	10.1333333333333
-7	10.2696969045271
-6.67564542051011	10.4
-6.66666666666667	10.403639687472
-6.33333333333333	10.5317408229423
-6	10.6541915282207
-5.96434450412528	10.6666666666667
-5.66666666666667	10.771489462327
-5.33333333333333	10.8839469007921
-5.18043941422569	10.9333333333333
-5	10.9918514849449
-4.66666666666667	11.0954228407461
-4.33333333333333	11.1950428160377
-4.31602584385421	11.2
-4	11.2905511496121
-3.66666666666667	11.3823908667385
-3.34866395144739	11.4666666666667
-3.33333333333333	11.4707219048799
-3	11.5552079776218
-2.66666666666667	11.6363074275416
-2.33333333333333	11.7140681693712
-2.24705229153263	11.7333333333333
-2	11.7881672155365
-1.66666666666667	11.8587801519838
-1.33333333333333	11.9259826313669
-1	11.9897145676539
-0.943180707761563	12
-0.666666666666668	12.0496175556666
-0.333333333333332	12.1058347950657
0	12.1583194638385
0.333333333333332	12.206954549488
0.666666666666668	12.251612481252
0.789918979553634	12.2666666666667
1	12.2920699200668
1.33333333333333	12.328262350861
1.66666666666667	12.3601049358538
2	12.3874514896419
2.33333333333333	12.4101527518017
2.66666666666667	12.428057022346
3	12.4410103231058
3.33333333333333	12.4488560811855
3.66666666666667	12.4514343402983
4	12.4485805142849
4.33333333333333	12.4401237042186
4.66666666666667	12.4258846060956
5	12.4056730401801
5.33333333333333	12.3792851356865
5.66666666666667	12.3465002057392
6	12.3070773476039
6.2905550273515	12.2666666666667
6.33333333333333	12.2607958737602
6.66666666666667	12.2077150207698
7	12.1472504065523
7.33333333333333	12.0790515545054
7.66666666666667	12.0027253648262
7.67735021592299	12
8	11.9187031536724
8.33333333333333	11.8258283285575
8.63471231225293	11.7333333333333
8.66666666666667	11.7236370813731
9	11.612641694896
9.33333333333333	11.4910973995475
9.39485953076403	11.4666666666667
9.66666666666667	11.3596136693695
10	11.2164166713378
10.0352885809843	11.2
10.3333333333333	11.0620550737918
10.5891512819536	10.9333333333333
10.6666666666667	10.8944605787142
11	10.7134947949263
11.0798951499941	10.6666666666667
11.3333333333333	10.5179169494588
11.5191609004067	10.4
11.6666666666667	10.3059945682602
11.9176398842958	10.1333333333333
12	10.0762269994265
12.2804675787631	9.86666666666667
12.3333333333333	9.82669074177381
12.6120945639945	9.6
12.6666666666667	9.55486819258264
12.9163332696135	9.33333333333333
13	9.25740218581866
13.1963966619905	9.06666666666667
13.3333333333333	8.92973716090589
13.4549322333884	8.8
13.6666666666667	8.56558112454516
13.6940537629556	8.53333333333333
13.9131905793669	8.26666666666667
14	8.15604133539365
14.1154763131109	8
14.3020199952262	7.73333333333333
14.3333333333333	7.68639530791448
14.47210840145	7.46666666666667
14.6282948711288	7.2
14.6666666666667	7.13023236135957
14.7696847673675	6.93333333333333
14.8975825468166	6.66666666666667
15	6.4299673993369
15.0124064063601	6.4
15.113695607363	6.13333333333333
15.202323489366	5.86666666666667
15.2782281557205	5.6
15.3333333333333	5.36826370985557
15.3413572675273	5.33333333333333
15.391832143015	5.06666666666667
15.4294396045257	4.8
15.4539350854674	4.53333333333333
15.4649887746979	4.26666666666667
15.4621533534671	4
15.4448204247953	3.73333333333333
15.4121611204553	3.46666666666667
15.3630439927508	3.2
15.3333333333333	3.08405264682789
15.296916815961	2.93333333333333
15.2123598239687	2.66666666666667
15.1059756800904	2.4
15	2.1873052716286
14.9748463049263	2.13333333333333
14.817989494883	1.86666666666667
14.6666666666667	1.65995580937741
14.625874895234	1.6
14.3938959128236	1.33333333333333
14.3333333333333	1.28016275447823
14.1085907454399	1.06666666666667
14	0.99133953626075
13.7465517543567	0.800000000000001
13.6666666666667	0.759532638801688
13.3333333333333	0.575364674479255
13.2643232439062	0.533333333333335
13	0.444258389852094
12.6666666666667	0.319674173101181
12.5404414519823	0.266666666666666
0	34
3.38282290230067	0.800000000000001
3.33333333333333	0.811369233652896
3	0.881037887702798
2.66666666666667	0.94408938979293
2.33333333333333	1.0010167624997
2	1.05221938948371
1.89500487097552	1.06666666666667
1.66666666666667	1.10845183228794
1.33333333333333	1.16252971750214
1	1.20995795083012
0.666666666666668	1.25100002757593
0.333333333333332	1.28585482505355
0	1.31466383848108
-0.27230293771521	1.33333333333333
-0.333333333333332	1.33864768216778
-0.666666666666668	1.36016472727971
-1	1.37416187862983
-1.33333333333333	1.38056948236168
-1.66666666666667	1.37924171870364
-2	1.36994957456408
-2.33333333333333	1.35236961952738
-2.5749204066572	1.33333333333333
-2.66666666666667	1.32764691544437
-3	1.29986163996405
-3.33333333333333	1.26440955446105
-3.66666666666667	1.22066692017507
-4	1.16783900978104
-4.33333333333333	1.10490374700987
-4.50562080271117	1.06666666666667
-4.66666666666667	1.0400290431204
-5	0.975964156370015
-5.33333333333333	0.90141868827197
-5.66666666666667	0.814558522467272
-5.71502967564599	0.800000000000001
1	25
-4.71636875612067	-0.800000000000001
-4.66666666666667	-0.809764064121544
-4.33333333333333	-0.866225176837118
-4	-0.914327690597589
-3.66666666666667	-0.954936547954502
-3.33333333333333	-0.988731803615645
-3	-1.0162540533998
-2.66666666666667	-1.03793587189888
-2.33333333333333	-1.05412404046345
-2	-1.06509552745723
-1.91240776239108	-1.06666666666667
-1.66666666666667	-1.07251839849259
-1.33333333333333	-1.07403553706546
-1	-1.06930718252348
-0.918944553239386	-1.06666666666667
-0.666666666666668	-1.06047948595765
-0.333333333333332	-1.04773672722039
0	-1.03044239152137
0.333333333333332	-1.00857805543081
0.666666666666668	-0.982091019238059
1	-0.950892878519005
1.33333333333333	-0.914856948333999
1.66666666666667	-0.873814356113201
2	-0.827548509908853
2.17761435422413	-0.800000000000001
1	210
12.7727800618158	-0.266666666666666
13	-0.351959007608451
13.3333333333333	-0.464798903302443
13.5548096700343	-0.533333333333335
13.6666666666667	-0.595358152145407
14	-0.764649555171165
14.0751973012533	-0.800000000000001
14.3333333333333	-0.979586438656807
14.4685561413381	-1.06666666666667
14.6666666666667	-1.24020034169829
14.7809995439629	-1.33333333333333
15	-1.56431352760489
15.0362214497234	-1.6
15.2501981553266	-1.86666666666667
15.3333333333333	-1.99471825585508
15.4292508682397	-2.13333333333333
15.5796268148712	-2.4
15.6666666666667	-2.5882086663838
15.7051515048791	-2.66666666666667
15.8104247222235	-2.93333333333333
15.8957041084252	-3.2
15.9632879987015	-3.46666666666667
16	-3.65818997385467
16.0151619991495	-3.73333333333333
16.0525838090075	-4
16.0757570136623	-4.26666666666667
16.0854716001396	-4.53333333333333
16.0823259950551	-4.8
16.0667740236641	-5.06666666666667
16.0391601529089	-5.33333333333333
16	-5.59833561926055
15.9997475587124	-5.6
15.9489150148306	-5.86666666666667
15.8864927960581	-6.13333333333333
15.8125631142504	-6.4
15.7271898333789	-6.66666666666667
15.6666666666667	-6.83543465975623
15.6302558414842	-6.93333333333333
15.5214626572288	-7.2
15.4010424634565	-7.46666666666667
15.3333333333333	-7.60553492873214
15.2683407256484	-7.73333333333333
15.1230442368211	-8
15	-8.21014104320673
14.9653327814764	-8.26666666666667
14.7935805552715	-8.53333333333333
14.6666666666667	-8.7190590124465
14.6085288388831	-8.8
14.408535582578	-9.06666666666667
14.3333333333333	-9.16288206244548
14.19289607274	-9.33333333333333
14	-9.55791980230598
13.9617902834925	-9.6
13.7125366925141	-9.86666666666667
13.6666666666667	-9.91441520644296
13.4439153924447	-10.1333333333333
13.3333333333333	-10.2392386104161
13.1551277375204	-10.4
13	-10.5370796503907
12.843986536347	-10.6666666666667
12.6666666666667	-10.8115896309625
12.5078947779875	-10.9333333333333
12.3333333333333	-11.0655543903254
12.1438199307468	-11.2
12	-11.3011291023342
11.748263397309	-11.4666666666667
11.6666666666667	-11.5200053392346
11.3333333333333	-11.7236489968982
11.3163817115431	-11.7333333333333
11	-11.9138455831875
10.8376869354798	-12
10.6666666666667	-12.0908329751952
10.3333333333333	-12.2554746286518
10.3090184951103	-12.2666666666667
10	-12.4094550106598
9.710501104663	-12.5333333333333
9.66666666666667	-12.5521843494537
9.33333333333333	-12.6854309674518
9.02297312615739	-12.8
9	-12.8085406443346
8.66666666666667	-12.9232120023621
8.33333333333333	-13.0287161204273
8.20278566151846	-13.0666666666667
8	-13.1261679369485
7.66666666666667	-13.2156810063651
7.33333333333333	-13.2972772038119
7.17089421830471	-13.3333333333333
7	-13.371665047791
6.66666666666667	-13.4390504417947
6.33333333333333	-13.4994085691301
6	-13.5530151558131
5.66749590800213	-13.6
5.66666666666667	-13.600118451932
5.33333333333333	-13.6411947581885
5	-13.6761097972998
4.66666666666667	-13.7050532538538
4.33333333333333	-13.7281976124219
4	-13.7457002841742
3.66666666666667	-13.7577055643317
3.33333333333333	-13.7643464013078
3	-13.7657459587914
2.66666666666667	-13.7620189530111
2.33333333333333	-13.7532727490092
2	-13.7396082019701
1.66666666666667	-13.7211202324638
1.33333333333333	-13.6978981278527
1	-13.6700255659869
0.666666666666668	-13.6375803615793
0.333333333333332	-13.60063394016
0.328205756310001	-13.6
0	-13.5592388287293
-0.333333333333332	-13.5134520922273
-0.666666666666668	-13.4633256468433
-1	-13.4089016695717
-1.33333333333333	-13.3502108806727
-1.4228838747072	-13.3333333333333
-1.66666666666667	-13.2872254164763
-2	-13.2199883557303
-2.33333333333333	-13.1485134706216
-2.66666666666667	-13.0727766950483
-2.69213548140996	-13.0666666666667
-3	-12.992679515002
-3.33333333333333	-12.9082524574122
-3.66666666666667	-12.8194172922064
-3.73599633201276	-12.8
-4	-12.726055037204
-4.33333333333333	-12.628106439834
-4.64093498803371	-12.5333333333333
-4.66666666666667	-12.5254146835186
-5	-12.4178849136064
-5.33333333333333	-12.305282393671
-5.44237526866206	-12.2666666666667
-5.66666666666667	-12.1874767807873
-6	-12.0641924714573
-6.16552380498581	-12
-6.33333333333333	-11.9351923576477
-6.66666666666667	-11.8001856011911
-6.82389639783967	-11.7333333333333
-7	-11.6588357446279
-7.33333333333333	-11.5107109523565
-7.42757608351661	-11.4666666666667
-7.66666666666667	-11.3555483913508
-7.98453019031174	-11.2
-8	-11.1924749374686
-8.33333333333333	-11.0215559741057
-8.4963159613196	-10.9333333333333
-8.66666666666667	-10.8416270772639
-8.97393739497914	-10.6666666666667
-9	-10.6519051657213
-9.33333333333333	-10.4520746044808
-9.41529921653979	-10.4
-9.66666666666667	-10.240813070442
-9.8264707584103	-10.1333333333333
-10	-10.0168548701798
-10.2103230440398	-9.86666666666667
-10.3333333333333	-9.77885122779712
-10.5684704336325	-9.6
-10.6666666666667	-9.5251564786742
-10.9025732926401	-9.33333333333333
-11	-9.2537084255609
-11.2143118678345	-9.06666666666667
-11.3333333333333	-8.96185196662541
-11.505343372986	-8.8
-11.6666666666667	-8.64607685140657
-11.7772467927316	-8.53333333333333
-12	-8.30162163179142
-12.0314607894841	-8.26666666666667
-12.2667319146997	-8
-12.3333333333333	-7.92250829196915
-12.4853863607186	-7.73333333333333
-12.6666666666667	-7.49856249179536
-12.6897431624855	-7.46666666666667
-12.8767318983099	-7.2
-13	-7.01439346907244
-13.0504931632539	-6.93333333333333
-13.2088120777602	-6.66666666666667
-13.3333333333333	-6.44075998721291
-13.3544601425283	-6.4
-13.4849272004351	-6.13333333333333
-13.6029748281696	-5.86666666666667
-13.6666666666667	-5.70797911343185
-13.7075882902991	-5.6
-13.7984998401012	-5.33333333333333
-13.8765326804911	-5.06666666666667
-13.9413873663142	-4.8
-13.9927583904181	-4.53333333333333
-14	-4.48382826311825
-14.0303356179395	-4.26666666666667
-14.0539359993378	-4
-14.0630472555977	-3.73333333333333
-14.0569935692528	-3.46666666666667
-14.0348822352753	-3.2
-14	-2.96505262064639
-13.9955922068197	-2.93333333333333
-13.9387957215407	-2.66666666666667
-13.8619225821244	-2.4
-13.7619710312747	-2.13333333333333
-13.6666666666667	-1.93642790050357
-13.635753175733	-1.86666666666667
-13.4816174503175	-1.6
-13.3333333333333	-1.40030059779186
-13.288503261881	-1.33333333333333
-13.0498764283862	-1.06666666666667
-13	-1.02680271069919
-12.7481169434121	-0.800000000000001
-12.6666666666667	-0.751669038161502
-12.3450291619063	-0.533333333333335
-12.3333333333333	-0.529002257168217
-12	-0.387983211695661
-11.760650645021	-0.266666666666666
1	210
-11.760650645021	0.266666666666666
-12	0.38798321169566
-12.3333333333333	0.529002257168216
-12.3450291619063	0.533333333333335
-12.6666666666667	0.751669038161499
-12.7481169434121	0.800000000000001
-13	1.02680271069919
-13.0498764283862	1.06666666666667
-13.288503261881	1.33333333333333
-13.3333333333333	1.40030059779186
-13.4816174503175	1.6
-13.635753175733	1.86666666666667
-13.6666666666667	1.93642790050357
-13.7619710312747	2.13333333333333
-13.8619225821244	2.4
-13.9387957215407	2.66666666666667
-13.9955922068197	2.93333333333333
-14	2.96505262064641
-14.0348822352753	3.2
-14.0569935692528	3.46666666666667
-14.0630472555977	3.73333333333333
-14.0539359993378	4
-14.0303356179395	4.26666666666667
-14	4.48382826311823
-13.9927583904181	4.53333333333333
-13.9413873663142	4.8
-13.8765326804911	5.06666666666667
-13.7984998401012	5.33333333333333
-13.7075882902991	5.6
-13.6666666666667	5.70797911343185
-13.6029748281696	5.86666666666667
-13.4849272004351	6.13333333333333
-13.3544601425283	6.4
-13.3333333333333	6.44075998721291
-13.2088120777602	6.66666666666667
-13.0504931632539	6.93333333333333
-13	7.01439346907245
-12.8767318983099	7.2
-12.6897431624855	7.46666666666667
-12.6666666666667	7.49856249179536
-12.4853863607186	7.73333333333333
-12.3333333333333	7.92250829196915
-12.2667319146998	8
-12.0314607894841	8.26666666666667
-12	8.30162163179142
-11.7772467927316	8.53333333333333
-11.6666666666667	8.64607685140657
-11.505343372986	8.8
-11.3333333333333	8.96185196662541
-11.2143118678345	9.06666666666667
-11	9.2537084255609
-10.9025732926401	9.33333333333333
-10.6666666666667	9.5251564786742
-10.5684704336325	9.6
-10.3333333333333	9.77885122779712
-10.2103230440398	9.86666666666667
-10	10.0168548701798
-9.82647075841031	10.1333333333333
-9.66666666666667	10.240813070442
-9.4152992165398	10.4
-9.33333333333333	10.4520746044808
-9	10.6519051657213
-8.97393739497914	10.6666666666667
-8.66666666666667	10.8416270772639
-8.49631596131961	10.9333333333333
-8.33333333333333	11.0215559741057
-8	11.1924749374686
-7.98453019031174	11.2
-7.66666666666667	11.3555483913508
-7.42757608351661	11.4666666666667
-7.33333333333333	11.5107109523565
-7	11.6588357446279
-6.82389639783967	11.7333333333333
-6.66666666666667	11.8001856011911
-6.33333333333333	11.9351923576477
-6.16552380498581	12
-6	12.0641924714573
-5.66666666666667	12.1874767807873
-5.44237526866206	12.2666666666667
-5.33333333333333	12.305282393671
-5	12.4178849136064
-4.66666666666667	12.5254146835186
-4.64093498803372	12.5333333333333
-4.33333333333333	12.628106439834
-4	12.726055037204
-3.73599633201278	12.8
-3.66666666666667	12.8194172922064
-3.33333333333333	12.9082524574122
-3	12.992679515002
-2.69213548140995	13.0666666666667
-2.66666666666667	13.0727766950483
-2.33333333333333	13.1485134706216
-2	13.2199883557303
-1.66666666666667	13.2872254164763
-1.42288387470718	13.3333333333333
-1.33333333333333	13.3502108806727
-1	13.4089016695717
-0.666666666666668	13.4633256468433
-0.333333333333332	13.5134520922273
0	13.5592388287293
0.328205756309992	13.6
0.333333333333332	13.60063394016
0.666666666666668	13.6375803615793
1	13.6700255659869
1.33333333333333	13.6978981278527
1.66666666666667	13.7211202324638
2	13.7396082019701
2.33333333333333	13.7532727490092
2.66666666666667	13.7620189530111
3	13.7657459587914
3.33333333333333	13.7643464013078
3.66666666666667	13.7577055643317
4	13.7457002841742
4.33333333333333	13.7281976124219
4.66666666666667	13.7050532538538
5	13.6761097972998
5.33333333333333	13.6411947581885
5.66666666666667	13.600118451932
5.66749590800211	13.6
6	13.5530151558131
6.33333333333333	13.4994085691301
6.66666666666667	13.4390504417947
7	13.371665047791
7.1708942183047	13.3333333333333
7.33333333333333	13.2972772038119
7.66666666666667	13.2156810063651
8	13.1261679369485
8.20278566151844	13.0666666666667
8.33333333333333	13.0287161204273
8.66666666666667	12.9232120023621
9	12.8085406443346
9.02297312615741	12.8
9.33333333333333	12.6854309674518
9.66666666666667	12.5521843494537
9.71050110466301	12.5333333333333
10	12.4094550106598
10.3090184951103	12.2666666666667
10.3333333333333	12.2554746286518
10.6666666666667	12.0908329751952
10.8376869354798	12
11	11.9138455831875
11.3163817115431	11.7333333333333
11.3333333333333	11.7236489968982
11.6666666666667	11.5200053392346
11.748263397309	11.4666666666667
12	11.3011291023342
12.1438199307468	11.2
12.3333333333333	11.0655543903254
12.5078947779875	10.9333333333333
12.6666666666667	10.8115896309625
12.843986536347	10.6666666666667
13	10.5370796503907
13.1551277375204	10.4
13.3333333333333	10.2392386104161
13.4439153924447	10.1333333333333
13.6666666666667	9.91441520644296
13.7125366925141	9.86666666666667
13.9617902834925	9.6
14	9.55791980230597
14.19289607274	9.33333333333333
14.3333333333333	9.16288206244548
14.408535582578	9.06666666666667
14.6085288388831	8.8
14.6666666666667	8.7190590124465
14.7935805552715	8.53333333333333
14.9653327814764	8.26666666666667
15	8.21014104320673
15.1230442368211	8
15.2683407256484	7.73333333333333
15.3333333333333	7.60553492873214
15.4010424634565	7.46666666666667
15.5214626572288	7.2
15.6302558414842	6.93333333333333
15.6666666666667	6.83543465975623
15.7271898333789	6.66666666666667
15.8125631142504	6.4
15.8864927960581	6.13333333333333
15.9489150148306	5.86666666666667
15.9997475587124	5.6
16	5.59833561926055
16.0391601529089	5.33333333333333
16.0667740236641	5.06666666666667
16.0823259950551	4.8
16.0854716001396	4.53333333333333
16.0757570136623	4.26666666666667
16.0525838090075	4
16.0151619991495	3.73333333333333
16	3.65818997385468
15.9632879987015	3.46666666666667
15.8957041084252	3.2
15.8104247222235	2.93333333333333
15.7051515048791	2.66666666666667
15.6666666666667	2.5882086663838
15.5796268148712	2.4
15.4292508682397	2.13333333333333
15.3333333333333	1.99471825585508
15.2501981553266	1.86666666666667
15.0362214497234	1.6
15	1.56431352760489
14.7809995439629	1.33333333333333
14.6666666666667	1.24020034169829
14.4685561413381	1.06666666666667
14.3333333333333	0.979586438656807
14.0751973012533	0.800000000000001
14	0.764649555171165
13.6666666666667	0.595358152145407
13.5548096700343	0.533333333333335
13.3333333333333	0.464798903302443
13	0.351959007608451
12.7727800618158	0.266666666666666
1	25
2.17761435422413	0.800000000000001
2	0.827548509908853
1.66666666666667	0.873814356113201
1.33333333333333	0.914856948333999
1	0.950892878519005
0.666666666666668	0.982091019238059
0.333333333333332	1.00857805543081
0	1.03044239152137
-0.333333333333332	1.04773672722039
-0.666666666666668	1.06047948595765
-0.918944553239398	1.06666666666667
-1	1.06930718252348
-1.33333333333333	1.07403553706546
-1.66666666666667	1.07251839849259
-1.91240776239109	1.06666666666667
-2	1.06509552745723
-2.33333333333333	1.05412404046345
-2.66666666666667	1.03793587189888
-3	1.0162540533998
-3.33333333333333	0.988731803615645
-3.66666666666667	0.954936547954501
-4	0.914327690597589
-4.33333333333333	0.866225176837118
-4.66666666666667	0.809764064121544
-4.71636875612067	0.800000000000001
2	11
-2.86915368649866	-0.800000000000001
-2.66666666666667	-0.813495252307836
-2.33333333333333	-0.830132350956991
-2	-0.841460200015993
-1.66666666666667	-0.847708340877521
-1.33333333333333	-0.849053954862236
-1	-0.845628506064455
-0.666666666666668	-0.837522450064166
-0.333333333333332	-0.824788399617074
0	-0.807442996710613
0.112936277077825	-0.800000000000001
2	227
13.020432573028	-0.266666666666666
13.3333333333333	-0.373180062876114
13.6666666666667	-0.476642101169326
13.8644737409527	-0.533333333333335
14	-0.602470065968437
14.3333333333333	-0.759560205113811
14.4253943904665	-0.800000000000001
14.6666666666667	-0.955946264763102
14.8505721201649	-1.06666666666667
15	-1.1883419568103
15.1904498143049	-1.33333333333333
15.3333333333333	-1.47341581384755
15.4709189143672	-1.6
15.6666666666667	-1.82452395394744
15.7056795451041	-1.86666666666667
15.906304198836	-2.13333333333333
16	-2.28373449434046
16.0766391081591	-2.4
16.2222832857381	-2.66666666666667
16.3333333333333	-2.90927292401893
16.3449423179495	-2.93333333333333
16.4499570581986	-3.2
16.5366205930865	-3.46666666666667
16.6069037782099	-3.73333333333333
16.6622912207647	-4
16.6666666666667	-4.02874603191908
16.7045676483971	-4.26666666666667
16.7336508238749	-4.53333333333333
16.7501946393917	-4.8
16.754773282477	-5.06666666666667
16.7478326214732	-5.33333333333333
16.7297188835411	-5.6
16.7007008121809	-5.86666666666667
16.6666666666667	-6.09610592764725
16.661018816643	-6.13333333333333
16.6109745291607	-6.4
16.5504187498685	-6.66666666666667
16.4794212817539	-6.93333333333333
16.3980354713167	-7.2
16.3333333333333	-7.3896690072546
16.3062345457721	-7.46666666666667
16.203794997337	-7.73333333333333
16.0908252041595	-8
16	-8.19761576880166
15.9670960862378	-8.26666666666667
15.8319704458278	-8.53333333333333
15.6860714314469	-8.8
15.6666666666667	-8.83385310866056
15.527772107155	-9.06666666666667
15.3582030066848	-9.33333333333333
15.3333333333333	-9.37094164881504
15.1752119573495	-9.6
15	-9.84066260947917
14.9801826231851	-9.86666666666667
14.7704023182023	-10.1333333333333
14.6666666666667	-10.2601033232774
14.5465692745207	-10.4
14.3333333333333	-10.639738654294
14.3081481396413	-10.6666666666667
14.0525603685142	-10.9333333333333
14	-10.9867985929954
13.7792708770395	-11.2
13.6666666666667	-11.3062649140955
13.4873254271751	-11.4666666666667
13.3333333333333	-11.6017898452826
13.1748787815395	-11.7333333333333
13	-11.8762846871113
12.8397717415439	-12
12.6666666666667	-12.1320307008878
12.4795095715946	-12.2666666666667
12.3333333333333	-12.3708353546224
12.0912358903662	-12.5333333333333
12	-12.5941471442041
11.671700194154	-12.8
11.6666666666667	-12.8031410480035
11.3333333333333	-12.9995087443828
11.2117623734747	-13.0666666666667
11	-13.183496626224
10.710001617757	-13.3333333333333
10.6666666666667	-13.3557276592457
10.3333333333333	-13.517654501171
10.151979266422	-13.6
10	-13.6691931885311
9.66666666666667	-13.8111008326064
9.52685534850859	-13.8666666666667
9.33333333333333	-13.9439381357074
9	-14.0679513004004
8.81101129483111	-14.1333333333333
8.66666666666667	-14.183578734533
8.33333333333333	-14.2913403065909
8	-14.3909980292229
7.96740487052218	-14.4
7.66666666666667	-14.4837081558038
7.33333333333333	-14.5690232627552
7	-14.6471771169545
6.9088259665017	-14.6666666666667
6.66666666666667	-14.71888529834
6.33333333333333	-14.7840455556985
6	-14.8427281466011
5.66666666666667	-14.8951469290017
5.39191484416987	-14.9333333333333
5.33333333333333	-14.9415502778357
5	-14.9822588956886
4.66666666666667	-15.0171577588535
4.33333333333333	-15.046392446647
4	-15.0700941903286
3.66666666666667	-15.0883812839039
3.33333333333333	-15.1013603851213
3	-15.1091276946037
2.66666666666667	-15.1117700013361
2.33333333333333	-15.1093655833347
2	-15.1019849532372
1.66666666666667	-15.0896914397929
1.33333333333333	-15.0725415977651
1	-15.050585440573
0.666666666666668	-15.0238664920553
0.333333333333332	-14.9924216559745
0	-14.9562809042451
-0.187697871064304	-14.9333333333333
-0.333333333333332	-14.9155060497999
-0.666666666666668	-14.8701294188461
-1	-14.8201076897214
-1.33333333333333	-14.7654409726535
-1.66666666666667	-14.7061191525583
-1.87236766831846	-14.6666666666667
-2	-14.6421653150432
-2.33333333333333	-14.5735908501883
-2.66666666666667	-14.5002853780361
-3	-14.4221913495407
-3.0893068765227	-14.4
-3.33333333333333	-14.3393589511827
-3.66666666666667	-14.2516590560634
-4	-14.1589427594683
-4.08734452686785	-14.1333333333333
-4.33333333333333	-14.0612608877246
-4.66666666666667	-13.9584069756092
-4.94920242360656	-13.8666666666667
-5	-13.8501936222947
-5.33333333333333	-13.7366958300258
-5.66666666666667	-13.6174421577473
-5.71314860994953	-13.6
-6	-13.4925758688121
-6.33333333333333	-13.3615504266003
-6.40180822135846	-13.3333333333333
-6.66666666666667	-13.2244500543545
-7	-13.0806322911265
-7.03088663486272	-13.0666666666667
-7.33333333333333	-12.9302590351775
-7.60837653782735	-12.8
-7.66666666666667	-12.77246868757
-8	-12.6073279072664
-8.14222473785705	-12.5333333333333
-8.33333333333333	-12.4341372057718
-8.64017883855158	-12.2666666666667
-8.66666666666667	-12.2522416985448
-9	-12.0615617259734
-9.10230348223476	-12
-9.33333333333333	-11.8611036289777
-9.53509800922211	-11.7333333333333
-9.66666666666667	-11.6500336535238
-9.94137779518282	-11.4666666666667
-10	-11.4275076157732
-10.3227624193842	-11.2
-10.3333333333333	-11.1925336487204
-10.6666666666667	-10.9440256737247
-10.680261670987	-10.9333333333333
-11	-10.6803668341012
-11.0163994130922	-10.6666666666667
-11.3329434510812	-10.4
-11.3333333333333	-10.3996690500896
-11.6299141424964	-10.1333333333333
-11.6666666666667	-10.0999395405447
-11.9093088668738	-9.86666666666667
-12	-9.77809627657305
-12.1723763038951	-9.6
-12.3333333333333	-9.43024753491314
-12.4202370722497	-9.33333333333333
-12.6534489726827	-9.06666666666667
-12.6666666666667	-9.05125913899986
-12.8703822557232	-8.8
-13	-8.63431181771992
-13.0747629141859	-8.53333333333333
-13.2654053824628	-8.26666666666667
-13.3333333333333	-8.16796717294063
-13.4428113231983	-8
-13.6080571826658	-7.73333333333333
-13.6666666666667	-7.63413756171163
-13.7605269265872	-7.46666666666667
-13.9010478348111	-7.2
-14	-6.99799744954131
-14.0301294982751	-6.93333333333333
-14.1466718082419	-6.66666666666667
-14.2521717883464	-6.4
-14.3333333333333	-6.17148749605927
-14.3462758901459	-6.13333333333333
-14.4283244556825	-5.86666666666667
-14.4990151990345	-5.6
-14.5581226359061	-5.33333333333333
-14.6054074818285	-5.06666666666667
-14.6406085668947	-4.8
-14.6634303883267	-4.53333333333333
-14.6666666666667	-4.45017278806227
-14.6735802576178	-4.26666666666667
-14.670505397763	-4
-14.6666666666667	-3.94151668344993
-14.6536985924232	-3.73333333333333
-14.6225106011423	-3.46666666666667
-14.5759246389856	-3.2
-14.5125987626739	-2.93333333333333
-14.4306562506347	-2.66666666666667
-14.3333333333333	-2.41579253830767
-14.3276285124433	-2.4
-14.2041317557795	-2.13333333333333
-14.0523568952783	-1.86666666666667
-14	-1.79422618525607
-13.8710255808958	-1.6
-13.6666666666667	-1.35661627125443
-13.6488768423825	-1.33333333333333
-13.3796405374955	-1.06666666666667
-13.3333333333333	-1.03336395708481
-13.0413662988226	-0.800000000000001
-13	-0.777964483176465
-12.6666666666667	-0.579585282994007
-12.5985313990481	-0.533333333333335
-12.3333333333333	-0.43512797624462
-12	-0.292170784798908
-11.9496820963472	-0.266666666666666
2	227
-11.9496820963472	0.266666666666666
-12	0.292170784798907
-12.3333333333333	0.43512797624462
-12.5985313990481	0.533333333333335
-12.6666666666667	0.579585282994006
-13	0.777964483176466
-13.0413662988226	0.800000000000001
-13.3333333333333	1.03336395708481
-13.3796405374955	1.06666666666667
-13.6488768423825	1.33333333333333
-13.6666666666667	1.35661627125444
-13.8710255808958	1.6
-14	1.79422618525607
-14.0523568952783	1.86666666666667
-14.2041317557795	2.13333333333333
-14.3276285124433	2.4
-14.3333333333333	2.41579253830767
-14.4306562506347	2.66666666666667
-14.5125987626739	2.93333333333333
-14.5759246389856	3.2
-14.6225106011423	3.46666666666667
-14.6536985924232	3.73333333333333
-14.6666666666667	3.94151668344993
-14.670505397763	4
-14.6735802576178	4.26666666666667
-14.6666666666667	4.45017278806231
-14.6634303883267	4.53333333333333
-14.6406085668947	4.8
-14.6054074818285	5.06666666666667
-14.5581226359061	5.33333333333333
-14.4990151990345	5.6
-14.4283244556825	5.86666666666667
-14.3462758901459	6.13333333333333
-14.3333333333333	6.17148749605927
-14.2521717883464	6.4
-14.1466718082419	6.66666666666667
-14.0301294982751	6.93333333333333
-14	6.99799744954131
-13.9010478348111	7.2
-13.7605269265872	7.46666666666667
-13.6666666666667	7.63413756171164
-13.6080571826658	7.73333333333333
-13.4428113231983	8
-13.3333333333333	8.16796717294064
-13.2654053824628	8.26666666666667
-13.0747629141859	8.53333333333333
-13	8.63431181771992
-12.8703822557232	8.8
-12.6666666666667	9.05125913899986
-12.6534489726827	9.06666666666667
-12.4202370722497	9.33333333333333
-12.3333333333333	9.43024753491314
-12.1723763038951	9.6
-12	9.77809627657305
-11.9093088668738	9.86666666666667
-11.6666666666667	10.0999395405447
-11.6299141424964	10.1333333333333
-11.3333333333333	10.3996690500896
-11.3329434510812	10.4
-11.0163994130922	10.6666666666667
-11	10.6803668341012
-10.680261670987	10.9333333333333
-10.6666666666667	10.9440256737247
-10.3333333333333	11.1925336487204
-10.3227624193842	11.2
-10	11.4275076157732
-9.94137779518282	11.4666666666667
-9.66666666666667	11.6500336535238
-9.53509800922211	11.7333333333333
-9.33333333333333	11.8611036289777
-9.10230348223476	12
-9	12.0615617259734
-8.66666666666667	12.2522416985448
-8.64017883855158	12.2666666666667
-8.33333333333333	12.4341372057718
-8.14222473785706	12.5333333333333
-8	12.6073279072664
-7.66666666666667	12.77246868757
-7.60837653782736	12.8
-7.33333333333333	12.9302590351775
-7.03088663486272	13.0666666666667
-7	13.0806322911265
-6.66666666666667	13.2244500543545
-6.40180822135846	13.3333333333333
-6.33333333333333	13.3615504266003
-6	13.4925758688121
-5.71314860994953	13.6
-5.66666666666667	13.6174421577473
-5.33333333333333	13.7366958300258
-5	13.8501936222947
-4.94920242360656	13.8666666666667
-4.66666666666667	13.9584069756092
-4.33333333333333	14.0612608877246
-4.08734452686785	14.1333333333333
-4	14.1589427594683
-3.66666666666667	14.2516590560634
-3.33333333333333	14.3393589511827
-3.08930687652271	14.4
-3	14.4221913495407
-2.66666666666667	14.5002853780361
-2.33333333333333	14.5735908501883
-2	14.6421653150432
-1.87236766831848	14.6666666666667
-1.66666666666667	14.7061191525583
-1.33333333333333	14.7654409726535
-1	14.8201076897214
-0.666666666666668	14.8701294188461
-0.333333333333332	14.9155060497999
-0.187697871064331	14.9333333333333
0	14.9562809042451
0.333333333333332	14.9924216559745
0.666666666666668	15.0238664920553
1	15.050585440573
1.33333333333333	15.0725415977651
1.66666666666667	15.0896914397929
2	15.1019849532372
2.33333333333333	15.1093655833347
2.66666666666667	15.1117700013361
3	15.1091276946037
3.33333333333333	15.1013603851213
3.66666666666667	15.0883812839039
4	15.0700941903286
4.33333333333333	15.046392446647
4.66666666666667	15.0171577588536
5	14.9822588956886
5.33333333333333	14.9415502778357
5.3919148441699	14.9333333333333
5.66666666666667	14.8951469290017
6	14.8427281466011
6.33333333333333	14.7840455556985
6.66666666666667	14.71888529834
6.90882596650173	14.6666666666667
7	14.6471771169545
7.33333333333333	14.5690232627552
7.66666666666667	14.4837081558038
7.96740487052218	14.4
8	14.3909980292229
8.33333333333333	14.2913403065909
8.66666666666667	14.183578734533
8.81101129483111	14.1333333333333
9	14.0679513004004
9.33333333333333	13.9439381357074
9.52685534850858	13.8666666666667
9.66666666666667	13.8111008326064
10	13.6691931885311
10.151979266422	13.6
10.3333333333333	13.517654501171
10.6666666666667	13.3557276592457
10.710001617757	13.3333333333333
11	13.183496626224
11.2117623734747	13.0666666666667
11.3333333333333	12.9995087443828
11.6666666666667	12.8031410480035
11.671700194154	12.8
12	12.5941471442041
12.0912358903662	12.5333333333333
12.3333333333333	12.3708353546224
12.4795095715946	12.2666666666667
12.6666666666667	12.1320307008878
12.8397717415439	12
13	11.8762846871113
13.1748787815395	11.7333333333333
13.3333333333333	11.6017898452826
13.4873254271751	11.4666666666667
13.6666666666667	11.3062649140955
13.7792708770395	11.2
14	10.9867985929954
14.0525603685141	10.9333333333333
14.3081481396413	10.6666666666667
14.3333333333333	10.639738654294
14.5465692745207	10.4
14.6666666666667	10.2601033232774
14.7704023182023	10.1333333333333
14.9801826231851	9.86666666666667
15	9.84066260947917
15.1752119573495	9.6
15.3333333333333	9.37094164881504
15.3582030066848	9.33333333333333
15.527772107155	9.06666666666667
15.6666666666667	8.83385310866056
15.6860714314469	8.8
15.8319704458278	8.53333333333333
15.9670960862378	8.26666666666667
16	8.19761576880166
16.0908252041595	8
16.203794997337	7.73333333333333
16.3062345457721	7.46666666666667
16.3333333333333	7.38966900725459
16.3980354713167	7.2
16.4794212817539	6.93333333333333
16.5504187498685	6.66666666666667
16.6109745291607	6.4
16.661018816643	6.13333333333333
16.6666666666667	6.09610592764724
16.7007008121809	5.86666666666667
16.7297188835411	5.6
16.7478326214732	5.33333333333333
16.754773282477	5.06666666666667
16.7501946393917	4.8
16.7336508238749	4.53333333333333
16.7045676483971	4.26666666666667
16.6666666666667	4.02874603191909
16.6622912207647	4
16.6069037782099	3.73333333333333
16.5366205930865	3.46666666666667
16.4499570581986	3.2
16.3449423179495	2.93333333333333
16.3333333333333	2.90927292401893
16.2222832857381	2.66666666666667
16.0766391081591	2.4
16	2.28373449434047
15.906304198836	2.13333333333333
15.7056795451041	1.86666666666667
15.6666666666667	1.82452395394744
15.4709189143672	1.6
15.3333333333333	1.47341581384755
15.1904498143049	1.33333333333333
15	1.1883419568103
14.8505721201649	1.06666666666667
14.6666666666667	0.955946264763102
14.4253943904665	0.800000000000001
14.3333333333333	0.759560205113811
14	0.602470065968437
13.8644737409527	0.533333333333335
13.6666666666667	0.476642101169326
13.3333333333333	0.373180062876114
13.020432573028	0.266666666666666
2	11
0.112936277077825	0.800000000000001
0	0.807442996710613
-0.333333333333332	0.824788399617074
-0.666666666666668	0.837522450064166
-1	0.845628506064454
-1.33333333333333	0.849053954862236
-1.66666666666667	0.847708340877521
-2	0.841460200015993
-2.33333333333333	0.830132350956992
-2.66666666666667	0.813495252307836
-2.86915368649866	0.800000000000001
3	244
13.2895781063403	-0.266666666666666
13.3333333333333	-0.281561222449784
13.6666666666667	-0.38552820785121
14	-0.481282272403269
14.1947301575255	-0.533333333333335
14.3333333333333	-0.598927002473348
14.6666666666667	-0.745767464337061
14.7980460553699	-0.800000000000001
15	-0.922080293299373
15.2554077521619	-1.06666666666667
15.3333333333333	-1.12604375263163
15.6229415896535	-1.33333333333333
15.6666666666667	-1.37344832888204
15.9287367800884	-1.6
16	-1.67646035899356
16.1875731049004	-1.86666666666667
16.3333333333333	-2.04595031442691
16.4082875976006	-2.13333333333333
16.5988209325974	-2.4
16.6666666666667	-2.51300780045341
16.7637186330936	-2.66666666666667
16.9059776672733	-2.93333333333333
17	-3.14116610119731
17.0279155893791	-3.2
17.1333228205755	-3.46666666666667
17.2218455477347	-3.73333333333333
17.2951854430917	-4
17.3333333333333	-4.172543553214
17.3550569248453	-4.26666666666667
17.4024416295554	-4.53333333333333
17.4374265444812	-4.8
17.4606984833453	-5.06666666666667
17.4728006355913	-5.33333333333333
17.4741628389278	-5.6
17.4651250886837	-5.86666666666667
17.4459559844738	-6.13333333333333
17.4168673224031	-6.4
17.3780257091177	-6.66666666666667
17.3333333333333	-6.91306453037655
17.3295792037817	-6.93333333333333
17.2717934361866	-7.2
17.2044678631388	-7.46666666666667
17.1276455200708	-7.73333333333333
17.0413585738063	-8
17	-8.11691003795348
16.9455267150465	-8.26666666666667
16.8400388618742	-8.53333333333333
16.7249433194893	-8.8
16.6666666666667	-8.92634561113911
16.5998483140412	-9.06666666666667
16.4646118227723	-9.33333333333333
16.3333333333333	-9.57523937430505
16.319418411931	-9.6
16.1630209790454	-9.86666666666667
16	-10.1279331326507
15.9965012124067	-10.1333333333333
15.8177461386281	-10.4
15.6666666666667	-10.6141426586674
15.6280986395287	-10.6666666666667
15.425670173286	-10.9333333333333
15.3333333333333	-11.0505607334535
15.2105755433668	-11.2
15	-11.4472811571036
14.9827492996616	-11.4666666666667
14.7397526769285	-11.7333333333333
14.6666666666667	-11.8113677747127
14.4817710434122	-12
14.3333333333333	-12.1477099628012
14.2080105037337	-12.2666666666667
14	-12.459981488716
13.9171224449464	-12.5333333333333
13.6666666666667	-12.751100699568
13.6075238533276	-12.8
13.3333333333333	-13.0233819171809
13.2773814883918	-13.0666666666667
13	-13.2786771237731
12.9245931443334	-13.3333333333333
12.6666666666667	-13.5184815726531
12.5467648999786	-13.6
12.3333333333333	-13.7440135223423
12.141182993078	-13.8666666666667
12	-13.95627506061
11.7047786273201	-14.1333333333333
11.6666666666667	-14.1560988725287
11.3333333333333	-14.3447278000598
11.2298124733552	-14.4
11	-14.522543303855
10.7128062331037	-14.6666666666667
10.6666666666667	-14.6898181087239
10.3333333333333	-14.8478235667102
10.1413213425136	-14.9333333333333
10	-14.996388142895
9.66666666666667	-15.1362235059313
9.50462572473889	-15.2
9.33333333333333	-15.267656081333
9	-15.3910347066538
8.78137307685627	-15.4666666666667
8.66666666666667	-15.506539954325
8.33333333333333	-15.6148125683069
8	-15.7154912170173
7.93645840997118	-15.7333333333333
7.66666666666667	-15.8095696808847
7.33333333333333	-15.8967404238457
7	-15.9771118401124
6.89670524187986	-16
6.66666666666667	-16.051344780768
6.33333333333333	-16.1193516298973
6	-16.1811426635471
5.66666666666667	-16.2369007674642
5.46772747986632	-16.2666666666667
5.33333333333333	-16.2869362661006
5	-16.3314093089737
4.66666666666667	-16.3702342953194
4.33333333333333	-16.4035342939123
4	-16.4314194788439
3.66666666666667	-16.4539881661838
3.33333333333333	-16.471327782138
3	-16.4835157543977
2.66666666666667	-16.4906203184125
2.33333333333333	-16.4927012305467
2	-16.4898103804971
1.66666666666667	-16.4819922959538
1.33333333333333	-16.4692845332796
1	-16.4517179489519
0.666666666666668	-16.4293168476342
0.333333333333332	-16.4020990040083
0	-16.3700755568678
-0.333333333333332	-16.3332507754123
-0.666666666666668	-16.2916216991604
-0.846022344410311	-16.2666666666667
-1	-16.2452595808984
-1.33333333333333	-16.1941762877339
-1.66666666666667	-16.1382509691395
-2	-16.0774493582788
-2.33333333333333	-16.0117268418688
-2.38876074647841	-16
-2.66666666666667	-15.9412456978143
-3	-15.8657937125267
-3.33333333333333	-15.7852513191165
-3.53544876911728	-15.7333333333333
-3.66666666666667	-15.699654801787
-4	-15.6090036168943
-4.33333333333333	-15.5129869181004
-4.48567478497964	-15.4666666666667
-4.66666666666667	-15.4116903300893
-5	-15.3049708341641
-5.31107992605284	-15.2
-5.33333333333333	-15.192499197468
-5.66666666666667	-15.0745481445117
-6	-14.9504540780662
-6.0438767688886	-14.9333333333333
-6.33333333333333	-14.8205160379147
-6.66666666666667	-14.6840556299036
-6.70724398874284	-14.6666666666667
-7	-14.5413393735882
-7.31454521733298	-14.4
-7.33333333333333	-14.3915663286596
-7.66666666666667	-14.2350593896499
-7.87328141907118	-14.1333333333333
-8	-14.0709830903002
-8.33333333333333	-13.8991596730775
-8.39358557489364	-13.8666666666667
-8.66666666666667	-13.7193854700419
-8.87777800094737	-13.6
-9	-13.5308504883006
-9.33289073256817	-13.3333333333333
-9.33333333333333	-13.333070471261
-9.66666666666667	-13.125929704423
-9.7576161711591	-13.0666666666667
-10	-12.9083117585756
-10.1580644938731	-12.8
-10.3333333333333	-12.6794633797359
-10.5358671115838	-12.5333333333333
-10.6666666666667	-12.4385023421764
-10.8925252726475	-12.2666666666667
-11	-12.1843796480195
-11.2294417734941	-12
-11.3333333333333	-11.9158310502687
-11.5479297118199	-11.7333333333333
-11.6666666666667	-11.6313115154967
-11.8492148731873	-11.4666666666667
-12	-11.3289062127063
-12.1344326735501	-11.2
-12.3333333333333	-11.0062086946848
-12.404620711714	-10.9333333333333
-12.660543430016	-10.6666666666667
-12.6666666666667	-10.6601907718964
-12.9010121778426	-10.4
-13	-10.2873052221535
-13.1289247926449	-10.1333333333333
-13.3333333333333	-9.88164976538989
-13.3449453327185	-9.86666666666667
-13.5470205592804	-9.6
-13.6666666666667	-9.43600081928145
-13.738172162236	-9.33333333333333
-13.9173935476898	-9.06666666666667
-14	-8.93859315430789
-14.0854220153476	-8.8
-14.2423671936672	-8.53333333333333
-14.3333333333333	-8.37036929697447
-14.3887399382602	-8.26666666666667
-14.524040310041	-8
-14.6495762598146	-7.73333333333333
-14.6666666666667	-7.69490990821862
-14.7640510184783	-7.46666666666667
-14.8685056753061	-7.2
-14.9629978472197	-6.93333333333333
-15	-6.81847040212098
-15.0470908544077	-6.66666666666667
-15.1208974734468	-6.4
-15.1845157884491	-6.13333333333333
-15.237771910514	-5.86666666666667
-15.2804764020314	-5.6
-15.3124178598137	-5.33333333333333
-15.3333333333333	-5.06693588404301
-15.3333538833693	-5.06666666666667
-15.3430773651825	-4.8
-15.341082203763	-4.53333333333333
-15.3333333333333	-4.39033771334399
-15.3269303198151	-4.26666666666667
-15.3002309997363	-4
-15.2601840972535	-3.73333333333333
-15.2058419429256	-3.46666666666667
-15.1359404029457	-3.2
-15.0487742603835	-2.93333333333333
-15	-2.81360242176449
-14.9437390817116	-2.66666666666667
-14.8186657559373	-2.4
-14.6681250091999	-2.13333333333333
-14.6666666666667	-2.13125911803354
-14.4934727880258	-1.86666666666667
-14.3333333333333	-1.66683672821573
-14.2838054093355	-1.6
-14.0343477672577	-1.33333333333333
-14	-1.30514203760113
-13.7334945704703	-1.06666666666667
-13.6666666666667	-1.02280372322189
-13.3578090919659	-0.800000000000001
-13.3333333333333	-0.78812704381075
-13	-0.610337594366817
-12.871387612779	-0.533333333333335
-12.6666666666667	-0.465597631282359
-12.3333333333333	-0.341253695321022
-12.1600441075006	-0.266666666666666
3	244
-12.1600441075006	0.266666666666666
-12.3333333333333	0.341253695321023
-12.6666666666667	0.465597631282358
-12.871387612779	0.533333333333335
-13	0.610337594366816
-13.3333333333333	0.788127043810751
-13.3578090919659	0.800000000000001
-13.6666666666667	1.02280372322189
-13.7334945704703	1.06666666666667
-14	1.30514203760113
-14.0343477672577	1.33333333333333
-14.2838054093355	1.6
-14.3333333333333	1.66683672821573
-14.4934727880258	1.86666666666667
-14.6666666666667	2.13125911803353
-14.6681250091999	2.13333333333333
-14.8186657559373	2.4
-14.9437390817116	2.66666666666667
-15	2.81360242176448
-15.0487742603835	2.93333333333333
-15.1359404029457	3.2
-15.2058419429256	3.46666666666667
-15.2601840972535	3.73333333333333
-15.3002309997363	4
-15.3269303198151	4.26666666666667
-15.3333333333333	4.39033771334389
-15.341082203763	4.53333333333333
-15.3430773651825	4.8
-15.3333538833693	5.06666666666667
-15.3333333333333	5.06693588404304
-15.3124178598137	5.33333333333333
-15.2804764020314	5.6
-15.237771910514	5.86666666666667
-15.1845157884491	6.13333333333333
-15.1208974734468	6.4
-15.0470908544077	6.66666666666667
-15	6.81847040212098
-14.9629978472197	6.93333333333333
-14.8685056753061	7.2
-14.7640510184783	7.46666666666667
-14.6666666666667	7.69490990821862
-14.6495762598146	7.73333333333333
-14.524040310041	8
-14.3887399382602	8.26666666666667
-14.3333333333333	8.37036929697447
-14.2423671936672	8.53333333333333
-14.0854220153476	8.8
-14	8.9385931543079
-13.9173935476898	9.06666666666667
-13.738172162236	9.33333333333333
-13.6666666666667	9.43600081928145
-13.5470205592804	9.6
-13.3449453327185	9.86666666666667
-13.3333333333333	9.88164976538989
-13.1289247926449	10.1333333333333
-13	10.2873052221535
-12.9010121778426	10.4
-12.6666666666667	10.6601907718964
-12.660543430016	10.6666666666667
-12.404620711714	10.9333333333333
-12.3333333333333	11.0062086946848
-12.1344326735501	11.2
-12	11.3289062127063
-11.8492148731873	11.4666666666667
-11.6666666666667	11.6313115154967
-11.5479297118199	11.7333333333333
-11.3333333333333	11.9158310502687
-11.2294417734941	12
-11	12.1843796480195
-10.8925252726475	12.2666666666667
-10.6666666666667	12.4385023421764
-10.5358671115838	12.5333333333333
-10.3333333333333	12.6794633797359
-10.1580644938731	12.8
-10	12.9083117585756
-9.7576161711591	13.0666666666667
-9.66666666666667	13.125929704423
-9.33333333333333	13.333070471261
-9.33289073256817	13.3333333333333
-9	13.5308504883006
-8.87777800094737	13.6
-8.66666666666667	13.7193854700419
-8.39358557489365	13.8666666666667
-8.33333333333333	13.8991596730775
-8	14.0709830903002
-7.87328141907119	14.1333333333333
-7.66666666666667	14.2350593896499
-7.33333333333333	14.3915663286596
-7.31454521733299	14.4
-7	14.5413393735882
-6.70724398874285	14.6666666666667
-6.66666666666667	14.6840556299036
-6.33333333333333	14.8205160379147
-6.04387676888862	14.9333333333333
-6	14.9504540780662
-5.66666666666667	15.0745481445117
-5.33333333333333	15.192499197468
-5.31107992605283	15.2
-5	15.3049708341641
-4.66666666666667	15.4116903300893
-4.48567478497965	15.4666666666667
-4.33333333333333	15.5129869181004
-4	15.6090036168943
-3.66666666666667	15.699654801787
-3.53544876911728	15.7333333333333
-3.33333333333333	15.7852513191165
-3	15.8657937125267
-2.66666666666667	15.9412456978143
-2.38876074647842	16
-2.33333333333333	16.0117268418688
-2	16.0774493582788
-1.66666666666667	16.1382509691395
-1.33333333333333	16.1941762877339
-1	16.2452595808984
-0.846022344410313	16.2666666666667
-0.666666666666668	16.2916216991604
-0.333333333333332	16.3332507754123
0	16.3700755568678
0.333333333333332	16.4020990040083
0.666666666666668	16.4293168476342
1	16.4517179489519
1.33333333333333	16.4692845332796
1.66666666666667	16.4819922959538
2	16.4898103804971
2.33333333333333	16.4927012305467
2.66666666666667	16.4906203184125
3	16.4835157543977
3.33333333333333	16.471327782138
3.66666666666667	16.4539881661838
4	16.4314194788439
4.33333333333333	16.4035342939123
4.66666666666667	16.3702342953194
5	16.3314093089737
5.33333333333333	16.2869362661006
5.46772747986633	16.2666666666667
5.66666666666667	16.2369007674642
6	16.1811426635471
6.33333333333333	16.1193516298973
6.66666666666667	16.051344780768
6.89670524187985	16
7	15.9771118401124
7.33333333333333	15.8967404238457
7.66666666666667	15.8095696808847
7.93645840997118	15.7333333333333
8	15.7154912170173
8.33333333333333	15.6148125683069
8.66666666666667	15.506539954325
8.78137307685626	15.4666666666667
9	15.3910347066538
9.33333333333333	15.267656081333
9.50462572473888	15.2
9.66666666666667	15.1362235059313
10	14.996388142895
10.1413213425136	14.9333333333333
10.3333333333333	14.8478235667102
10.6666666666667	14.6898181087239
10.7128062331037	14.6666666666667
11	14.522543303855
11.2298124733552	14.4
11.3333333333333	14.3447278000597
11.6666666666667	14.1560988725287
11.7047786273201	14.1333333333333
12	13.95627506061
12.141182993078	13.8666666666667
12.3333333333333	13.7440135223422
12.5467648999786	13.6
12.6666666666667	13.5184815726531
12.9245931443334	13.3333333333333
13	13.2786771237731
13.2773814883918	13.0666666666667
13.3333333333333	13.0233819171809
13.6075238533276	12.8
13.6666666666667	12.751100699568
13.9171224449464	12.5333333333333
14	12.459981488716
14.2080105037337	12.2666666666667
14.3333333333333	12.1477099628012
14.4817710434122	12
14.6666666666667	11.8113677747127
14.7397526769285	11.7333333333333
14.9827492996616	11.4666666666667
15	11.4472811571036
15.2105755433668	11.2
15.3333333333333	11.0505607334535
15.425670173286	10.9333333333333
15.6280986395287	10.6666666666667
15.6666666666667	10.6141426586674
15.8177461386281	10.4
15.9965012124067	10.1333333333333
16	10.1279331326507
16.1630209790454	9.86666666666667
16.319418411931	9.6
16.3333333333333	9.57523937430505
16.4646118227723	9.33333333333333
16.5998483140412	9.06666666666667
16.6666666666667	8.92634561113911
16.7249433194893	8.8
16.8400388618742	8.53333333333333
16.9455267150465	8.26666666666667
17	8.11691003795348
17.0413585738063	8
17.1276455200708	7.73333333333333
17.2044678631388	7.46666666666667
17.2717934361866	7.2
17.3295792037817	6.93333333333333
17.3333333333333	6.91306453037655
17.3780257091177	6.66666666666667
17.4168673224031	6.4
17.4459559844738	6.13333333333333
17.4651250886837	5.86666666666667
17.4741628389278	5.6
17.4728006355913	5.33333333333333
17.4606984833453	5.06666666666667
17.4374265444812	4.8
17.4024416295554	4.53333333333333
17.3550569248453	4.26666666666667
17.3333333333333	4.172543553214
17.2951854430917	4
17.2218455477347	3.73333333333333
17.1333228205755	3.46666666666667
17.0279155893791	3.2
17	3.14116610119731
16.9059776672733	2.93333333333333
16.7637186330936	2.66666666666667
16.6666666666667	2.51300780045341
16.5988209325974	2.4
16.4082875976006	2.13333333333333
16.3333333333333	2.04595031442691
16.1875731049004	1.86666666666667
16	1.67646035899356
15.9287367800884	1.6
15.6666666666667	1.37344832888204
15.6229415896535	1.33333333333333
15.3333333333333	1.12604375263163
15.2554077521619	1.06666666666667
15	0.922080293299374
14.7980460553699	0.800000000000001
14.6666666666667	0.745767464337061
14.3333333333333	0.598927002473347
14.1947301575255	0.533333333333335
14	0.481282272403269
13.6666666666667	0.38552820785121
13.3333333333333	0.281561222449784
13.2895781063403	0.266666666666666
4	262
13.5777738442489	-0.266666666666666
13.6666666666667	-0.294414314533094
14	-0.390553936469212
14.3333333333333	-0.479831746687832
14.5467051472695	-0.533333333333335
14.6666666666667	-0.58635891999542
15	-0.724427862536236
15.1938951028711	-0.800000000000001
15.3333333333333	-0.879267745289222
15.6666666666667	-1.05762987228038
15.6844770020923	-1.06666666666667
16	-1.28050837623516
16.0823344898256	-1.33333333333333
16.3333333333333	-1.53818665891372
16.4131617275672	-1.6
16.6666666666667	-1.84184292469062
16.6940323542166	-1.86666666666667
16.9370961398624	-2.13333333333333
17	-2.21546669115015
17.1483425675751	-2.4
17.3311841554181	-2.66666666666667
17.3333333333333	-2.67036842574139
17.4932044102711	-2.93333333333333
17.6331445494574	-3.2
17.6666666666667	-3.27503615410622
17.756088325502	-3.46666666666667
17.8624061624548	-3.73333333333333
17.9531499771558	-4
18	-4.1643327735884
18.0303786631988	-4.26666666666667
18.09520667063	-4.53333333333333
18.1476472679694	-4.8
18.1884912774608	-5.06666666666667
18.2183730863513	-5.33333333333333
18.2378023694267	-5.6
18.2471887628955	-5.86666666666667
18.2468612867591	-6.13333333333333
18.2370837860022	-6.4
18.2180673064012	-6.66666666666667
18.1899800773811	-6.93333333333333
18.152955604189	-7.2
18.1070992505771	-7.46666666666667
18.0524936056012	-7.73333333333333
18	-7.9553813884706
17.9892350747103	-8
17.917451840151	-8.26666666666667
17.8369638023991	-8.53333333333333
17.7477873758081	-8.8
17.6666666666667	-9.02195284647958
17.6499087693742	-9.06666666666667
17.5431403780567	-9.33333333333333
17.4275366065405	-9.6
17.3333333333333	-9.80302095106989
17.3029476090203	-9.86666666666667
17.1689218541233	-10.1333333333333
17.0258476912775	-10.4
17	-10.446196597333
16.8727220166901	-10.6666666666667
16.7101271666033	-10.9333333333333
16.6666666666667	-11.0019419556292
16.53693021605	-11.2
16.3537905806306	-11.4666666666667
16.3333333333333	-11.4955706323384
16.1589764952083	-11.7333333333333
16	-11.9413812781707
15.9535044853722	-12
15.7357932080269	-12.2666666666667
15.6666666666667	-12.3489036245334
15.5054910777781	-12.5333333333333
15.3333333333333	-12.7245438443275
15.262586708146	-12.8
15.0061218057638	-13.0666666666667
15	-13.0729150115413
14.7339780406976	-13.3333333333333
14.6666666666667	-13.3978290246818
14.4463609828958	-13.6
14.3333333333333	-13.7018224275617
14.1420167575239	-13.8666666666667
14	-13.9871089203684
13.8194993070935	-14.1333333333333
13.6666666666667	-14.2554893237419
13.4771555405003	-14.4
13.3333333333333	-14.5084391017854
13.1131075934559	-14.6666666666667
13	-14.7471756817484
12.725231333674	-14.9333333333333
12.6666666666667	-14.972710743356
12.3333333333333	-15.1860120754473
12.3103659814303	-15.2
12	-15.38812241207
11.8633378110224	-15.4666666666667
11.6666666666667	-15.5793090659227
11.3827506506651	-15.7333333333333
11.3333333333333	-15.7600808121696
11	-15.9314986998366
10.8592018178902	-16
10.6666666666667	-16.0936442931239
10.3333333333333	-16.2467801222445
10.2876090157093	-16.2666666666667
10	-16.3919267142981
9.66666666666667	-16.5285159016319
9.65422310863185	-16.5333333333333
9.33333333333333	-16.6579078448862
9	-16.7793349042045
8.9396987673646	-16.8
8.66666666666667	-16.8939335283208
8.33333333333333	-17.0013055892185
8.1163073282371	-17.0666666666667
8	-17.1018637106617
7.66666666666667	-17.1960694252317
7.33333333333333	-17.2836008063829
7.12906314202995	-17.3333333333333
7	-17.3649420737162
6.66666666666667	-17.440384409021
6.33333333333333	-17.5097019915431
6	-17.5730668212882
5.84410386287033	-17.6
5.66666666666667	-17.6308673460197
5.33333333333333	-17.6831594146221
5	-17.7298636102874
4.66666666666667	-17.7710963898653
4.33333333333333	-17.8069621063055
4	-17.8375538195867
3.66666666666667	-17.8629540679424
3.60558535143256	-17.8666666666667
3.33333333333333	-17.8833429522768
3	-17.8986630737982
2.66666666666667	-17.9089478415953
2.33333333333333	-17.9142471870155
2	-17.9146033461499
1.66666666666667	-17.9100512237292
1.33333333333333	-17.9006186842882
1	-17.8863267669954
0.666666666666668	-17.8671898211598
0.659375228336395	-17.8666666666667
0.333333333333332	-17.8433404560504
0	-17.8146795757584
-0.333333333333332	-17.7811986577106
-0.666666666666668	-17.7428854479117
-1	-17.6997208370526
-1.33333333333333	-17.6516784774049
-1.6586600557633	-17.6
-1.66666666666667	-17.5987305714189
-2	-17.5411066627569
-2.33333333333333	-17.4785040737459
-2.66666666666667	-17.4108647464344
-3	-17.3381204448041
-3.02054260240002	-17.3333333333333
-3.33333333333333	-17.2605496121693
-3.66666666666667	-17.1777628255231
-4	-17.0896361693492
-4.08204898564947	-17.0666666666667
-4.33333333333333	-16.9964063822893
-4.66666666666667	-16.8977504152475
-4.97903395927954	-16.8
-5	-16.7934459615441
-5.33333333333333	-16.6838367661166
-5.66666666666667	-16.568261112091
-5.76261460218119	-16.5333333333333
-6	-16.4469831892643
-6.33333333333333	-16.3195649962776
-6.46534041629038	-16.2666666666667
-6.66666666666667	-16.1860280899526
-7	-16.0460100430777
-7.10467932409734	-16
-7.33333333333333	-15.8995060963923
-7.66666666666667	-15.7459378477657
-7.69287727777233	-15.7333333333333
-8	-15.5855688542164
-8.23595300088419	-15.4666666666667
-8.33333333333333	-15.4175567812741
-8.66666666666667	-15.2418734115683
-8.74275816008718	-15.2
-9	-15.0582038658008
-9.21657558777345	-14.9333333333333
-9.33333333333333	-14.8658695173802
-9.6629996108727	-14.6666666666667
-9.66666666666667	-14.6644447441782
-10	-14.4538048653595
-10.0814883628029	-14.4
-10.3333333333333	-14.2329861852899
-10.4771519548431	-14.1333333333333
-10.6666666666667	-14.0013169697946
-10.8516856510135	-13.8666666666667
-11	-13.7580302445986
-11.2065345608804	-13.6
-11.3333333333333	-13.5022222365943
-11.5430252578611	-13.3333333333333
-11.6666666666667	-13.2328173350441
-11.8623777196309	-13.0666666666667
-12	-12.9485221574048
-12.165712804798	-12.8
-12.3333333333333	-12.6477650805742
-12.4540558977915	-12.5333333333333
-12.6666666666667	-12.3286161377532
-12.72833737076	-12.2666666666667
-12.9891435323743	-12
-13	-11.9887337948033
-13.2358621244783	-11.7333333333333
-13.3333333333333	-11.6253647519537
-13.4707297910293	-11.4666666666667
-13.6666666666667	-11.2342235792374
-13.6943562372737	-11.2
-13.9054853490234	-10.9333333333333
-14	-10.8102846529006
-14.105923603974	-10.6666666666667
-14.2959484889143	-10.4
-14.3333333333333	-10.3459967668261
-14.4747952895004	-10.1333333333333
-14.6442917454954	-9.86666666666667
-14.6666666666667	-9.83029466423667
-14.8029461084536	-9.6
-14.9525117362341	-9.33333333333333
-15	-9.24482465988362
-15.0920963085437	-9.06666666666667
-15.2223237259775	-8.8
-15.3333333333333	-8.55660713691838
-15.3435820726983	-8.53333333333333
-15.4550069464007	-8.26666666666667
-15.5575555269285	-8
-15.6511260703643	-7.73333333333333
-15.6666666666667	-7.68538726503771
-15.7353273646742	-7.46666666666667
-15.8104444553349	-7.2
-15.8764390083135	-6.93333333333333
-15.9331864185422	-6.66666666666667
-15.9805507546993	-6.4
-16	-6.26485411407569
-16.0184456970549	-6.13333333333333
-16.0467374463495	-5.86666666666667
-16.065152320034	-5.6
-16.0734152183927	-5.33333333333333
-16.0711942054417	-5.06666666666667
-16.0580833580229	-4.8
-16.0335803423621	-4.53333333333333
-16	-4.28871966916315
-15.9971034596218	-4.26666666666667
-15.9486585230758	-4
-15.8868890307531	-3.73333333333333
-15.8106298206002	-3.46666666666667
-15.7183516256527	-3.2
-15.6666666666667	-3.07687829652122
-15.6096157683811	-2.93333333333333
-15.4825767008265	-2.66666666666667
-15.3333333333333	-2.4014446021611
-15.3325682121916	-2.4
-15.1610881223752	-2.13333333333333
-15	-1.92377639193428
-14.958936500826	-1.86666666666667
-14.7237231599827	-1.6
-14.6666666666667	-1.54823773740476
-14.446424951738	-1.33333333333333
-14.3333333333333	-1.24760566642459
-14.1127288716149	-1.06666666666667
-14	-0.99840850000844
-13.6990877864905	-0.800000000000001
-13.6666666666667	-0.785521545045411
-13.3333333333333	-0.623621589847169
-13.1654083280046	-0.533333333333335
-13	-0.48371001782513
-12.6666666666667	-0.372964342576933
-12.3839524635542	-0.266666666666666
4	262
-12.3839524635542	0.266666666666666
-12.6666666666667	0.372964342576932
-13	0.48371001782513
-13.1654083280046	0.533333333333335
-13.3333333333333	0.623621589847169
-13.6666666666667	0.785521545045411
-13.6990877864905	0.800000000000001
-14	0.99840850000844
-14.1127288716149	1.06666666666667
-14.3333333333333	1.24760566642459
-14.446424951738	1.33333333333333
-14.6666666666667	1.54823773740477
-14.7237231599827	1.6
-14.958936500826	1.86666666666667
-15	1.92377639193427
-15.1610881223752	2.13333333333333
-15.3325682121916	2.4
-15.3333333333333	2.4014446021611
-15.4825767008265	2.66666666666667
-15.6096157683811	2.93333333333333
-15.6666666666667	3.07687829652122
-15.7183516256527	3.2
-15.8106298206002	3.46666666666667
-15.8868890307531	3.73333333333333
-15.9486585230758	4
-15.9971034596218	4.26666666666667
-16	4.28871966916312
-16.0335803423621	4.53333333333333
-16.0580833580229	4.8
-16.0711942054417	5.06666666666667
-16.0734152183927	5.33333333333333
-16.065152320034	5.6
-16.0467374463495	5.86666666666667
-16.0184456970549	6.13333333333333
-16	6.26485411407568
-15.9805507546993	6.4
-15.9331864185422	6.66666666666667
-15.8764390083135	6.93333333333333
-15.8104444553349	7.2
-15.7353273646742	7.46666666666667
-15.6666666666667	7.68538726503771
-15.6511260703643	7.73333333333333
-15.5575555269285	8
-15.4550069464007	8.26666666666667
-15.3435820726983	8.53333333333333
-15.3333333333333	8.55660713691838
-15.2223237259775	8.8
-15.0920963085437	9.06666666666667
-15	9.24482465988363
-14.9525117362341	9.33333333333333
-14.8029461084536	9.6
-14.6666666666667	9.83029466423667
-14.6442917454954	9.86666666666667
-14.4747952895004	10.1333333333333
-14.3333333333333	10.3459967668261
-14.2959484889143	10.4
-14.105923603974	10.6666666666667
-14	10.8102846529006
-13.9054853490234	10.9333333333333
-13.6943562372737	11.2
-13.6666666666667	11.2342235792374
-13.4707297910293	11.4666666666667
-13.3333333333333	11.6253647519537
-13.2358621244783	11.7333333333333
-13	11.9887337948033
-12.9891435323743	12
-12.72833737076	12.2666666666667
-12.6666666666667	12.3286161377532
-12.4540558977915	12.5333333333333
-12.3333333333333	12.6477650805743
-12.1657128047981	12.8
-12	12.9485221574048
-11.8623777196309	13.0666666666667
-11.6666666666667	13.2328173350441
-11.5430252578611	13.3333333333333
-11.3333333333333	13.5022222365943
-11.2065345608804	13.6
-11	13.7580302445986
-10.8516856510135	13.8666666666667
-10.6666666666667	14.0013169697946
-10.4771519548431	14.1333333333333
-10.3333333333333	14.2329861852899
-10.0814883628029	14.4
-10	14.4538048653595
-9.66666666666667	14.6644447441782
-9.66299961087271	14.6666666666667
-9.33333333333333	14.8658695173802
-9.21657558777346	14.9333333333333
-9	15.0582038658008
-8.74275816008717	15.2
-8.66666666666667	15.2418734115683
-8.33333333333333	15.4175567812741
-8.23595300088419	15.4666666666667
-8	15.5855688542164
-7.69287727777233	15.7333333333333
-7.66666666666667	15.7459378477657
-7.33333333333333	15.8995060963923
-7.10467932409734	16
-7	16.0460100430777
-6.66666666666667	16.1860280899526
-6.46534041629039	16.2666666666667
-6.33333333333333	16.3195649962776
-6	16.4469831892643
-5.7626146021812	16.5333333333333
-5.66666666666667	16.568261112091
-5.33333333333333	16.6838367661166
-5	16.7934459615441
-4.97903395927956	16.8
-4.66666666666667	16.8977504152475
-4.33333333333333	16.9964063822893
-4.08204898564946	17.0666666666667
-4	17.0896361693492
-3.66666666666667	17.1777628255231
-3.33333333333333	17.2605496121693
-3.02054260240001	17.3333333333333
-3	17.3381204448041
-2.66666666666667	17.4108647464344
-2.33333333333333	17.4785040737459
-2	17.5411066627569
-1.66666666666667	17.5987305714189
-1.65866005576332	17.6
-1.33333333333333	17.6516784774049
-1	17.6997208370526
-0.666666666666668	17.7428854479117
-0.333333333333332	17.7811986577106
0	17.8146795757584
0.333333333333332	17.8433404560504
0.659375228336377	17.8666666666667
0.666666666666668	17.8671898211598
1	17.8863267669954
1.33333333333333	17.9006186842882
1.66666666666667	17.9100512237292
2	17.9146033461499
2.33333333333333	17.9142471870155
2.66666666666667	17.9089478415953
3	17.8986630737982
3.33333333333333	17.8833429522768
3.60558535143257	17.8666666666667
3.66666666666667	17.8629540679424
4	17.8375538195867
4.33333333333333	17.8069621063055
4.66666666666667	17.7710963898653
5	17.7298636102874
5.33333333333333	17.6831594146221
5.66666666666667	17.6308673460197
5.84410386287033	17.6
6	17.5730668212882
6.33333333333333	17.5097019915431
6.66666666666667	17.440384409021
7	17.3649420737162
7.12906314202994	17.3333333333333
7.33333333333333	17.2836008063829
7.66666666666667	17.1960694252317
8	17.1018637106617
8.1163073282371	17.0666666666667
8.33333333333333	17.0013055892185
8.66666666666667	16.8939335283208
8.93969876736461	16.8
9	16.7793349042045
9.33333333333333	16.6579078448862
9.65422310863185	16.5333333333333
9.66666666666667	16.5285159016319
10	16.3919267142981
10.2876090157093	16.2666666666667
10.3333333333333	16.2467801222445
10.6666666666667	16.0936442931239
10.8592018178902	16
11	15.9314986998366
11.3333333333333	15.7600808121696
11.3827506506651	15.7333333333333
11.6666666666667	15.5793090659227
11.8633378110224	15.4666666666667
12	15.38812241207
12.3103659814303	15.2
12.3333333333333	15.1860120754473
12.6666666666667	14.972710743356
12.725231333674	14.9333333333333
13	14.7471756817484
13.1131075934559	14.6666666666667
13.3333333333333	14.5084391017854
13.4771555405003	14.4
13.6666666666667	14.2554893237419
13.8194993070935	14.1333333333333
14	13.9871089203684
14.1420167575239	13.8666666666667
14.3333333333333	13.7018224275617
14.4463609828958	13.6
14.6666666666667	13.3978290246818
14.7339780406976	13.3333333333333
15	13.0729150115413
15.0061218057638	13.0666666666667
15.262586708146	12.8
15.3333333333333	12.7245438443275
15.5054910777781	12.5333333333333
15.6666666666667	12.3489036245334
15.7357932080269	12.2666666666667
15.9535044853722	12
16	11.9413812781707
16.1589764952083	11.7333333333333
16.3333333333333	11.4955706323384
16.3537905806306	11.4666666666667
16.53693021605	11.2
16.6666666666667	11.0019419556292
16.7101271666033	10.9333333333333
16.8727220166901	10.6666666666667
17	10.446196597333
17.0258476912775	10.4
17.1689218541233	10.1333333333333
17.3029476090203	9.86666666666667
17.3333333333333	9.80302095106989
17.4275366065405	9.6
17.5431403780567	9.33333333333333
17.6499087693742	9.06666666666667
17.6666666666667	9.02195284647958
17.7477873758081	8.8
17.8369638023991	8.53333333333333
17.917451840151	8.26666666666667
17.9892350747103	8
18	7.9553813884706
18.0524936056012	7.73333333333333
18.1070992505771	7.46666666666667
18.152955604189	7.2
18.1899800773811	6.93333333333333
18.2180673064012	6.66666666666667
18.2370837860022	6.4
18.2468612867591	6.13333333333333
18.2471887628955	5.86666666666667
18.2378023694267	5.6
18.2183730863513	5.33333333333333
18.1884912774608	5.06666666666667
18.1476472679694	4.8
18.09520667063	4.53333333333333
18.0303786631988	4.26666666666667
18	4.1643327735884
17.9531499771558	4
17.8624061624548	3.73333333333333
17.756088325502	3.46666666666667
17.6666666666667	3.27503615410622
17.6331445494574	3.2
17.4932044102711	2.93333333333333
17.3333333333333	2.67036842574139
17.3311841554181	2.66666666666667
17.1483425675751	2.4
17	2.21546669115015
16.9370961398624	2.13333333333333
16.6940323542166	1.86666666666667
16.6666666666667	1.84184292469062
16.4131617275672	1.6
16.3333333333333	1.53818665891372
16.0823344898256	1.33333333333333
16	1.28050837623516
15.6844770020923	1.06666666666667
15.6666666666667	1.05762987228038
15.3333333333333	0.879267745289222
15.1938951028711	0.800000000000001
15	0.724427862536237
14.6666666666667	0.586358919995421
14.5467051472695	0.533333333333335
14.3333333333333	0.479831746687832
14	0.390553936469212
13.6666666666667	0.294414314533094
13.5777738442489	0.266666666666666
5	281
13.8851722628258	-0.266666666666666
14	-0.299825600535156
14.3333333333333	-0.389404838088027
14.6666666666667	-0.473146399614441
14.9213047337963	-0.533333333333335
15	-0.566007015198124
15.3333333333333	-0.696457778464978
15.6135566798866	-0.800000000000001
15.6666666666667	-0.828525538889517
16	-0.998149028686352
16.1418529139935	-1.06666666666667
16.3333333333333	-1.18982773227946
16.5682534490596	-1.33333333333333
16.6666666666667	-1.40957091754437
16.9250127974169	-1.6
17	-1.66789109677543
17.2302991793926	-1.86666666666667
17.3333333333333	-1.97345609765834
17.494834617739	-2.13333333333333
17.6666666666667	-2.33417513386215
17.7255216205224	-2.4
17.9290531357917	-2.66666666666667
18	-2.77462600269833
18.1088080072025	-2.93333333333333
18.2672294093893	-3.2
18.3333333333333	-3.32844619343478
18.4074018488713	-3.46666666666667
18.5310883241068	-3.73333333333333
18.6387430261416	-4
18.6666666666667	-4.08089357122282
18.7332790590088	-4.26666666666667
18.8148318955039	-4.53333333333333
18.8839192221048	-4.8
18.9414277582014	-5.06666666666667
18.9880766418723	-5.33333333333333
19	-5.42192918413815
19.0247994214216	-5.6
19.0517007082809	-5.86666666666667
19.0690221311005	-6.13333333333333
19.0771125489382	-6.4
19.0762586499069	-6.66666666666667
19.0666957066619	-6.93333333333333
19.04861636571	-7.2
19.022177872221	-7.46666666666667
19	-7.63851995124052
18.9875904743938	-7.73333333333333
18.9450298665832	-8
18.8943972453556	-8.26666666666667
18.835743743223	-8.53333333333333
18.7691080329993	-8.8
18.6945185787961	-9.06666666666667
18.6666666666667	-9.15794721156719
18.6120616371665	-9.33333333333333
18.5216325648299	-9.6
18.4231788802389	-9.86666666666667
18.3333333333333	-10.0924267053863
18.316669195646	-10.1333333333333
18.2018849426457	-10.4
18.0789133852928	-10.6666666666667
18	-10.8284757651635
17.9475100698639	-10.9333333333333
17.8074152763189	-11.2
17.6666666666667	-11.4530465815457
17.6588740879495	-11.4666666666667
17.5008770237076	-11.7333333333333
17.3342714538722	-12
17.3333333333333	-12.0014583055012
17.1574847740513	-12.2666666666667
17	-12.4936380428892
16.9715638035185	-12.5333333333333
16.774983680041	-12.8
16.6666666666667	-12.941872686606
16.5681432606179	-13.0666666666667
16.3507163042502	-13.3333333333333
16.3333333333333	-13.3541773597669
16.1210474430464	-13.6
16	-13.7362151896486
15.8797878612327	-13.8666666666667
15.6666666666667	-14.0921573332506
15.6262554537175	-14.1333333333333
15.3591503407075	-14.4
15.3333333333333	-14.4253083719463
15.0774010610749	-14.6666666666667
15	-14.7383015896296
14.7806792847526	-14.9333333333333
14.6666666666667	-15.0330664497637
14.4678184334309	-15.2
14.3333333333333	-15.3112977738253
14.1374887961445	-15.4666666666667
14	-15.5744017997267
13.7881835995048	-15.7333333333333
13.6666666666667	-15.8235519598016
13.4182023995602	-16
13.3333333333333	-16.0597328881587
13.0256311052057	-16.2666666666667
13	-16.2837754076339
12.6666666666667	-16.4966735298321
12.6065136855302	-16.5333333333333
12.3333333333333	-16.6989749200802
12.1583473266447	-16.8
12	-16.8910585003989
11.6789436756519	-17.0666666666667
11.6666666666667	-17.0733622660643
11.3333333333333	-17.2469906601277
11.1586759126244	-17.3333333333333
11	-17.4116846138115
10.6666666666667	-17.5679424858579
10.5947003598205	-17.6
10.3333333333333	-17.7164681257602
10	-17.856893544745
9.97555569250264	-17.8666666666667
9.66666666666667	-17.990368839417
9.33333333333333	-18.1162082759412
9.28536981733927	-18.1333333333333
9	-18.2355038951842
8.66666666666667	-18.3477677121715
8.50179362010109	-18.4
8.33333333333333	-18.4535654200574
8	-18.5530730985199
7.66666666666667	-18.6460784301276
7.58771769765409	-18.6666666666667
7.33333333333333	-18.7333265297215
7	-18.8145772075275
6.66666666666667	-18.8898370560689
6.45800094476442	-18.9333333333333
6.33333333333333	-18.9594694022565
6	-19.0237044325244
5.66666666666667	-19.0823318126177
5.33333333333333	-19.135473390854
5	-19.1832393524729
4.86854916352549	-19.2
4.66666666666667	-19.2259166562885
4.33333333333333	-19.2634836832741
4	-19.295897447451
3.66666666666667	-19.3232300215197
3.33333333333333	-19.345544854948
3	-19.3628972392678
2.66666666666667	-19.375334735378
2.33333333333333	-19.3828975591409
2	-19.3856189216917
1.66666666666667	-19.383525321073
1.33333333333333	-19.3766367820757
1	-19.3649670414933
0.666666666666668	-19.3485236763951
0.333333333333332	-19.3273081734619
0	-19.3013159379278
-0.333333333333332	-19.2705362411954
-0.666666666666668	-19.2349521067512
-0.955067848623301	-19.2
-1	-19.1945717542462
-1.33333333333333	-19.1495626421649
-1.66666666666667	-19.0996849484263
-2	-19.044895429247
-2.33333333333333	-18.9851433133474
-2.60013220015195	-18.9333333333333
-2.66666666666667	-18.9204427005534
-3	-18.8509742280217
-3.33333333333333	-18.7763721962555
-3.66666666666667	-18.696552215811
-3.78398140049562	-18.6666666666667
-4	-18.6117294784953
-4.33333333333333	-18.5216914055268
-4.66666666666667	-18.4261551124218
-4.75313392087392	-18.4
-5	-18.3254159358104
-5.33333333333333	-18.219096124259
-5.58840903104842	-18.1333333333333
-5.66666666666667	-18.1070430969007
-6	-17.9894653907859
-6.33071628099355	-17.8666666666667
-6.33333333333333	-17.8656953432678
-6.66666666666667	-17.7362731730524
-7	-17.60026936531
-7.00063255632886	-17.6
-7.33333333333333	-17.458277727615
-7.61307177626749	-17.3333333333333
-7.66666666666667	-17.309380824552
-8	-17.1539296774618
-8.17898130267371	-17.0666666666667
-8.33333333333333	-16.9913136503372
-8.66666666666667	-16.821295536819
-8.70676126768205	-16.8
-9	-16.64391348632
-9.1989262571017	-16.5333333333333
-9.33333333333333	-16.4584198220376
-9.66293368144864	-16.2666666666667
-9.66666666666667	-16.264487934507
-10	-16.0621335302919
-10.0981808415025	-16
-10.3333333333333	-15.8505041614145
-10.5101803993112	-15.7333333333333
-10.6666666666667	-15.6290954955993
-10.9007276285994	-15.4666666666667
-11	-15.3973422904944
-11.2713479999746	-15.2
-11.3333333333333	-15.1545893685968
-11.6234260344442	-14.9333333333333
-11.6666666666667	-14.9000719365449
-11.9582223093885	-14.6666666666667
-12	-14.6328904639049
-12.2768864887131	-14.4
-12.3333333333333	-14.3519785474853
-12.5804669060092	-14.1333333333333
-12.6666666666667	-14.0560616575748
-12.8699171879536	-13.8666666666667
-13	-13.7436039107834
-13.1461003812393	-13.6
-13.3333333333333	-13.4127389298566
-13.4097910329498	-13.3333333333333
-13.6615805742974	-13.0666666666667
-13.6666666666667	-13.0611972567147
-13.9006119464773	-12.8
-14	-12.6863623699696
-14.1290071682557	-12.5333333333333
-14.3333333333333	-12.2842520653385
-14.34724995802	-12.2666666666667
-14.5540440718971	-12
-14.6666666666667	-11.8501202718634
-14.7513744034274	-11.7333333333333
-14.9389069914871	-11.4666666666667
-15	-11.3770950743522
-15.1166856602783	-11.2
-15.2855473373037	-10.9333333333333
-15.3333333333333	-10.8552520125972
-15.4449454743316	-10.6666666666667
-15.595713724412	-10.4
-15.6666666666667	-10.2688540223351
-15.7376680864101	-10.1333333333333
-15.8708908287178	-9.86666666666667
-15.996016247166	-9.6
-16	-9.59112204923529
-16.112210220239	-9.33333333333333
-16.2203102575705	-9.06666666666667
-16.3202801308846	-8.8
-16.3333333333333	-8.76285791536735
-16.4117732202293	-8.53333333333333
-16.495090447013	-8.26666666666667
-16.5702104724798	-8
-16.6370519851456	-7.73333333333333
-16.6666666666667	-7.59996250329913
-16.6955600387145	-7.46666666666667
-16.7457047946944	-7.2
-16.787357590928	-6.93333333333333
-16.820380347016	-6.66666666666667
-16.8446134547914	-6.4
-16.8598701725512	-6.13333333333333
-16.8659294687981	-5.86666666666667
-16.8625269027572	-5.6
-16.8493430055209	-5.33333333333333
-16.8259884550343	-5.06666666666667
-16.7919850971831	-4.8
-16.7467415175166	-4.53333333333333
-16.6895213546949	-4.26666666666667
-16.6666666666667	-4.1811546295529
-16.6203131278603	-4
-16.537992652712	-3.73333333333333
-16.4407954656063	-3.46666666666667
-16.3333333333333	-3.21528073100948
-16.327113155323	-3.2
-16.1979047955894	-2.93333333333333
-16.0478569033191	-2.66666666666667
-16	-2.59481941280725
-15.8770985658289	-2.4
-15.679422793505	-2.13333333333333
-15.6666666666667	-2.11903451425596
-15.4543660992014	-1.86666666666667
-15.3333333333333	-1.7476510651732
-15.1923284133937	-1.6
-15	-1.43739930964371
-14.884931541588	-1.33333333333333
-14.6666666666667	-1.17923641510518
-14.518342638744	-1.06666666666667
-14.3333333333333	-0.962445046778092
-14.0664524269741	-0.800000000000001
-14	-0.772444781331728
-13.6666666666667	-0.623292320678589
-13.482869756749	-0.533333333333335
-13.3333333333333	-0.492193139132
-13	-0.391920558667032
-12.6666666666667	-0.280331053871507
-12.6303242320221	-0.266666666666666
5	281
-12.6303242320221	0.266666666666666
-12.6666666666667	0.280331053871506
-13	0.391920558667032
-13.3333333333333	0.492193139132
-13.482869756749	0.533333333333335
-13.6666666666667	0.623292320678589
-14	0.772444781331728
-14.0664524269741	0.800000000000001
-14.3333333333333	0.962445046778093
-14.518342638744	1.06666666666667
-14.6666666666667	1.17923641510518
-14.884931541588	1.33333333333333
-15	1.43739930964371
-15.1923284133937	1.6
-15.3333333333333	1.7476510651732
-15.4543660992014	1.86666666666667
-15.6666666666667	2.11903451425596
-15.679422793505	2.13333333333333
-15.8770985658288	2.4
-16	2.59481941280725
-16.0478569033191	2.66666666666667
-16.1979047955894	2.93333333333333
-16.327113155323	3.2
-16.3333333333333	3.21528073100947
-16.4407954656063	3.46666666666667
-16.537992652712	3.73333333333333
-16.6203131278603	4
-16.6666666666667	4.1811546295529
-16.6895213546949	4.26666666666667
-16.7467415175166	4.53333333333333
-16.7919850971831	4.8
-16.8259884550343	5.06666666666667
-16.8493430055209	5.33333333333333
-16.8625269027572	5.6
-16.8659294687981	5.86666666666667
-16.8598701725512	6.13333333333333
-16.8446134547914	6.4
-16.820380347016	6.66666666666667
-16.787357590928	6.93333333333333
-16.7457047946944	7.2
-16.6955600387145	7.46666666666667
-16.6666666666667	7.59996250329915
-16.6370519851456	7.73333333333333
-16.5702104724798	8
-16.495090447013	8.26666666666667
-16.4117732202293	8.53333333333333
-16.3333333333333	8.76285791536736
-16.3202801308846	8.8
-16.2203102575705	9.06666666666667
-16.112210220239	9.33333333333333
-16	9.5911220492353
-15.996016247166	9.6
-15.8708908287178	9.86666666666667
-15.7376680864101	10.1333333333333
-15.6666666666667	10.2688540223351
-15.595713724412	10.4
-15.4449454743316	10.6666666666667
-15.3333333333333	10.8552520125972
-15.2855473373037	10.9333333333333
-15.1166856602783	11.2
-15	11.3770950743522
-14.9389069914871	11.4666666666667
-14.7513744034274	11.7333333333333
-14.6666666666667	11.8501202718634
-14.5540440718972	12
-14.34724995802	12.2666666666667
-14.3333333333333	12.2842520653385
-14.1290071682557	12.5333333333333
-14	12.6863623699696
-13.9006119464773	12.8
-13.6666666666667	13.0611972567147
-13.6615805742974	13.0666666666667
-13.4097910329498	13.3333333333333
-13.3333333333333	13.4127389298566
-13.1461003812393	13.6
-13	13.7436039107834
-12.8699171879536	13.8666666666667
-12.6666666666667	14.0560616575748
-12.5804669060092	14.1333333333333
-12.3333333333333	14.3519785474853
-12.2768864887131	14.4
-12	14.6328904639049
-11.9582223093885	14.6666666666667
-11.6666666666667	14.9000719365449
-11.6234260344442	14.9333333333333
-11.3333333333333	15.1545893685968
-11.2713479999746	15.2
-11	15.3973422904944
-10.9007276285994	15.4666666666667
-10.6666666666667	15.6290954955993
-10.5101803993112	15.7333333333333
-10.3333333333333	15.8505041614145
-10.0981808415025	16
-10	16.0621335302919
-9.66666666666667	16.264487934507
-9.66293368144865	16.2666666666667
-9.33333333333333	16.4584198220376
-9.1989262571017	16.5333333333333
-9	16.64391348632
-8.70676126768207	16.8
-8.66666666666667	16.821295536819
-8.33333333333333	16.9913136503372
-8.17898130267371	17.0666666666667
-8	17.1539296774618
-7.66666666666667	17.309380824552
-7.61307177626749	17.3333333333333
-7.33333333333333	17.458277727615
-7.00063255632887	17.6
-7	17.60026936531
-6.66666666666667	17.7362731730524
-6.33333333333333	17.8656953432678
-6.33071628099355	17.8666666666667
-6	17.9894653907859
-5.66666666666667	18.1070430969007
-5.58840903104842	18.1333333333333
-5.33333333333333	18.219096124259
-5	18.3254159358104
-4.75313392087393	18.4
-4.66666666666667	18.4261551124218
-4.33333333333333	18.5216914055268
-4	18.6117294784953
-3.78398140049565	18.6666666666667
-3.66666666666667	18.696552215811
-3.33333333333333	18.7763721962555
-3	18.8509742280217
-2.66666666666667	18.9204427005534
-2.60013220015196	18.9333333333333
-2.33333333333333	18.9851433133474
-2	19.044895429247
-1.66666666666667	19.0996849484263
-1.33333333333333	19.1495626421649
-1	19.1945717542462
-0.95506784862329	19.2
-0.666666666666668	19.2349521067512
-0.333333333333332	19.2705362411954
0	19.3013159379278
0.333333333333332	19.3273081734619
0.666666666666668	19.3485236763951
1	19.3649670414933
1.33333333333333	19.3766367820757
1.66666666666667	19.383525321073
2	19.3856189216917
2.33333333333333	19.3828975591409
2.66666666666667	19.375334735378
3	19.3628972392678
3.33333333333333	19.345544854948
3.66666666666667	19.3232300215197
4	19.295897447451
4.33333333333333	19.2634836832741
4.66666666666667	19.2259166562885
4.86854916352547	19.2
5	19.1832393524729
5.33333333333333	19.135473390854
5.66666666666667	19.0823318126177
6	19.0237044325244
6.33333333333333	18.9594694022565
6.45800094476443	18.9333333333333
6.66666666666667	18.8898370560689
7	18.8145772075275
7.33333333333333	18.7333265297215
7.58771769765411	18.6666666666667
7.66666666666667	18.6460784301276
8	18.5530730985199
8.33333333333333	18.4535654200574
8.50179362010109	18.4
8.66666666666667	18.3477677121715
9	18.2355038951842
9.28536981733927	18.1333333333333
9.33333333333333	18.1162082759412
9.66666666666667	17.990368839417
9.97555569250264	17.8666666666667
10	17.856893544745
10.3333333333333	17.7164681257602
10.5947003598205	17.6
10.6666666666667	17.5679424858579
11	17.4116846138115
11.1586759126244	17.3333333333333
11.3333333333333	17.2469906601277
11.6666666666667	17.0733622660643
11.6789436756519	17.0666666666667
12	16.8910585003989
12.1583473266447	16.8
12.3333333333333	16.6989749200802
12.6065136855302	16.5333333333333
12.6666666666667	16.4966735298321
13	16.2837754076339
13.0256311052057	16.2666666666667
13.3333333333333	16.0597328881587
13.4182023995602	16
13.6666666666667	15.8235519598016
13.7881835995048	15.7333333333333
14	15.5744017997267
14.1374887961445	15.4666666666667
14.3333333333333	15.3112977738253
14.4678184334309	15.2
14.6666666666667	15.0330664497637
14.7806792847527	14.9333333333333
15	14.7383015896296
15.0774010610749	14.6666666666667
15.3333333333333	14.4253083719463
15.3591503407075	14.4
15.6262554537175	14.1333333333333
15.6666666666667	14.0921573332506
15.8797878612327	13.8666666666667
16	13.7362151896486
16.1210474430464	13.6
16.3333333333333	13.3541773597669
16.3507163042502	13.3333333333333
16.5681432606179	13.0666666666667
16.6666666666667	12.941872686606
16.774983680041	12.8
16.9715638035185	12.5333333333333
17	12.4936380428892
17.1574847740513	12.2666666666667
17.3333333333333	12.0014583055012
17.3342714538722	12
17.5008770237076	11.7333333333333
17.6588740879495	11.4666666666667
17.6666666666667	11.4530465815457
17.8074152763189	11.2
17.9475100698639	10.9333333333333
18	10.8284757651635
18.0789133852928	10.6666666666667
18.2018849426457	10.4
18.316669195646	10.1333333333333
18.3333333333333	10.0924267053863
18.4231788802389	9.86666666666667
18.5216325648299	9.6
18.6120616371665	9.33333333333333
18.6666666666667	9.15794721156719
18.6945185787961	9.06666666666667
18.7691080329993	8.8
18.835743743223	8.53333333333333
18.8943972453556	8.26666666666667
18.9450298665832	8
18.9875904743938	7.73333333333333
19	7.63851995124052
19.022177872221	7.46666666666667
19.04861636571	7.2
19.0666957066619	6.93333333333333
19.0762586499069	6.66666666666667
19.0771125489382	6.4
19.0690221311005	6.13333333333333
19.0517007082809	5.86666666666667
19.0247994214216	5.6
19	5.42192918413816
18.9880766418723	5.33333333333333
18.9414277582014	5.06666666666667
18.8839192221048	4.8
18.8148318955039	4.53333333333333
18.7332790590088	4.26666666666667
18.6666666666667	4.08089357122283
18.6387430261416	4
18.5310883241068	3.73333333333333
18.4074018488713	3.46666666666667
18.3333333333333	3.32844619343478
18.2672294093893	3.2
18.1088080072025	2.93333333333333
18	2.77462600269833
17.9290531357917	2.66666666666667
17.7255216205224	2.4
17.6666666666667	2.33417513386215
17.494834617739	2.13333333333333
17.3333333333333	1.97345609765834
17.2302991793926	1.86666666666667
17	1.66789109677543
16.9250127974169	1.6
16.6666666666667	1.40957091754437
16.5682534490596	1.33333333333333
16.3333333333333	1.18982773227946
16.1418529139935	1.06666666666667
16	0.998149028686352
15.6666666666667	0.828525538889517
15.6135566798866	0.800000000000001
15.3333333333333	0.696457778464978
15	0.566007015198124
14.9213047337963	0.533333333333335
14.6666666666667	0.473146399614441
14.3333333333333	0.389404838088027
14	0.299825600535156
13.8851722628258	0.266666666666666
6	129
-4.68546855145579	-20
-5	-19.90859118023
-5.33333333333333	-19.8061639543517
-5.55819274308315	-19.7333333333333
-5.66666666666667	-19.6982323346658
-6	-19.5849094765862
-6.33035732645371	-19.4666666666667
-6.33333333333333	-19.4656019552321
-6.66666666666667	-19.3408756707309
-7	-19.2098284983575
-7.0239561751538	-19.2
-7.33333333333333	-19.0730208168771
-7.6579465473643	-18.9333333333333
-7.66666666666667	-18.9295781750576
-8	-18.7800548021896
-8.24167386445068	-18.6666666666667
-8.33333333333333	-18.6236001615124
-8.66666666666667	-18.4603860714859
-8.78502598930366	-18.4
-9	-18.2900726540404
-9.29379091564899	-18.1333333333333
-9.33333333333333	-18.1121792665997
-9.66666666666667	-17.9268170661218
-9.77061243017773	-17.8666666666667
-10	-17.7334201024929
-10.220624793998	-17.6
-10.3333333333333	-17.5315380945341
-10.6469435599164	-17.3333333333333
-10.6666666666667	-17.3208041037545
-11	-17.1009968539779
-11.0501341242715	-17.0666666666667
-11.3333333333333	-16.8714484589488
-11.4331294399755	-16.8
-11.6666666666667	-16.6315303910164
-11.7977944096179	-16.5333333333333
-12	-16.3806016594092
-12.1453760005407	-16.2666666666667
-12.3333333333333	-16.1179182331137
-12.4770047827939	-16
-12.6666666666667	-15.842611595948
-12.793706408059	-15.7333333333333
-13	-15.5536619054407
-13.0964106194543	-15.4666666666667
-13.3333333333333	-15.2498642617281
-13.385958153888	-15.2
-13.6630422727282	-14.9333333333333
-13.6666666666667	-14.9297990086801
-13.9273231928853	-14.6666666666667
-14	-14.591941099165
-14.1804400956511	-14.4
-14.3333333333333	-14.2339664920863
-14.4229664179397	-14.1333333333333
-14.6552316967944	-13.8666666666667
-14.6666666666667	-13.85330783861
-14.876483574733	-13.6
-15	-13.446764347855
-15.0885490008431	-13.3333333333333
-15.2912230702773	-13.0666666666667
-15.3333333333333	-13.0099121666104
-15.4842710404645	-12.8
-15.6666666666667	-12.5369812234926
-15.6691207349693	-12.5333333333333
-15.8443726051789	-12.2666666666667
-16	-12.0195036753716
-16.0119247133516	-12
-16.1704623589011	-11.7333333333333
-16.3214812213216	-11.4666666666667
-16.3333333333333	-11.4450477176908
-16.4639212768926	-11.2
-16.5988112992105	-10.9333333333333
-16.6666666666667	-10.7926918655701
-16.7258573287207	-10.6666666666667
-16.845081555785	-10.4
-16.956873848121	-10.1333333333333
-17	-10.0244828489905
-17.0609805266869	-9.86666666666667
-17.1575265537222	-9.6
-17.2466387029137	-9.33333333333333
-17.3282695629781	-9.06666666666667
-17.3333333333333	-9.04881641532284
-17.4023626765561	-8.8
-17.4689582380593	-8.53333333333333
-17.527992724378	-8.26666666666667
-17.5793909758532	-8
-17.6230680787922	-7.73333333333333
-17.6589272653559	-7.46666666666667
-17.6666666666667	-7.39398250231836
-17.6869737917364	-7.2
-17.7069986145726	-6.93333333333333
-17.7187917123878	-6.66666666666667
-17.7221500984794	-6.4
-17.7168333279855	-6.13333333333333
-17.7025550080384	-5.86666666666667
-17.6789722509875	-5.6
-17.6666666666667	-5.50278866628272
-17.6459534395182	-5.33333333333333
-17.6031020576429	-5.06666666666667
-17.549715777868	-4.8
-17.4851146523693	-4.53333333333333
-17.4084580682722	-4.26666666666667
-17.3333333333333	-4.04423827279167
-17.3189917788605	-4
-17.2170748900877	-3.73333333333333
-17.0997804056655	-3.46666666666667
-17	-3.27009958779939
-16.9659861385359	-3.2
-16.8155232656838	-2.93333333333333
-16.6666666666667	-2.70400250376516
-16.6435806360953	-2.66666666666667
-16.4505557122392	-2.4
-16.3333333333333	-2.26149417971664
-16.2303611503321	-2.13333333333333
-16	-1.89099951652724
-15.9781124745305	-1.86666666666667
-15.688722303351	-1.6
-15.6666666666667	-1.5834955074952
-15.3513283450567	-1.33333333333333
-15.3333333333333	-1.32210075336996
-15	-1.10126784585373
-14.9511043458965	-1.06666666666667
-14.6666666666667	-0.916576758429727
-14.4608480548944	-0.800000000000001
-14.3333333333333	-0.75056084354127
-14	-0.611929313179864
-13.8254618476615	-0.533333333333335
-13.6666666666667	-0.492907633358002
-13.3333333333333	-0.401004215866299
-13	-0.300131099508933
-12.9001484765672	-0.266666666666666
6	127
14.2132475624696	-0.266666666666666
14.3333333333333	-0.298977929488222
14.6666666666667	-0.382959853744795
15	-0.461902130335315
15.3192652510077	-0.533333333333335
15.3333333333333	-0.538845951652468
15.6666666666667	-0.662600230053755
16	-0.779845117615734
16.0600871813218	-0.800000000000001
16.3333333333333	-0.932510066808531
16.6242106877894	-1.06666666666667
16.6666666666667	-1.09267196315074
17	-1.28749233123756
17.0820505502102	-1.33333333333333
17.3333333333333	-1.51045093983372
17.4661889116892	-1.6
17.6666666666667	-1.76512177390268
17.7954055875385	-1.86666666666667
18	-2.05947045868989
18.0817263006215	-2.13333333333333
18.3328616675323	-2.4
18.3333333333333	-2.40058462288839
18.556897505058	-2.66666666666667
18.6666666666667	-2.8169446908277
18.7550710983643	-2.93333333333333
18.9317035142449	-3.2
19	-3.31788368068986
19.0895020245343	-3.46666666666667
19.2301476953058	-3.73333333333333
19.3333333333333	-3.95562202597975
19.3546892508984	-4
19.4661554991365	-4.26666666666667
19.5638143718421	-4.53333333333333
19.6488642008769	-4.8
19.6666666666667	-4.86550807530828
19.7232070568516	-5.06666666666667
19.7867213647022	-5.33333333333333
19.8397892892248	-5.6
19.8829863250136	-5.86666666666667
19.9167898024282	-6.13333333333333
19.941596028006	-6.4
19.9577340823852	-6.66666666666667
19.9654770313337	-6.93333333333333
19.9650511083964	-7.2
19.9566432880384	-7.46666666666667
19.9404075677642	-7.73333333333333
19.9164702045028	-8
19.8849340964986	-8.26666666666667
19.8458824615288	-8.53333333333333
19.7993819316816	-8.8
19.7454851615194	-9.06666666666667
19.6842330283283	-9.33333333333333
19.6666666666667	-9.40263152624544
19.6158144926308	-9.6
19.540095668325	-9.86666666666667
19.4570189120089	-10.1333333333333
19.366586824482	-10.4
19.3333333333333	-10.4918638957968
19.2688009212339	-10.6666666666667
19.1635680803678	-10.9333333333333
19.0508566572282	-11.2
19	-11.3141168824117
18.9304930319074	-11.4666666666667
18.8023988762211	-11.7333333333333
18.6666666666667	-11.9999652405018
18.6666485404554	-12
18.522575415312	-12.2666666666667
18.3706600701014	-12.5333333333333
18.3333333333333	-12.5965828835279
18.2101181091134	-12.8
18.0413135718906	-13.0666666666667
18	-13.1299045759159
17.8633738200899	-13.3333333333333
17.6768677167786	-13.6
17.6666666666667	-13.6142281936001
17.4803332263123	-13.8666666666667
17.3333333333333	-14.0588571829774
17.2746076885685	-14.1333333333333
17.0586534959506	-14.4
17	-14.470631109117
16.8319630666837	-14.6666666666667
16.6666666666667	-14.8542939368589
16.5947015944178	-14.9333333333333
16.3461131965001	-15.2
16.3333333333333	-15.2134662177332
16.084720786513	-15.4666666666667
16	-15.5511533994355
15.8107764628844	-15.7333333333333
15.6666666666667	-15.8694977659694
15.5234470226922	-16
15.3333333333333	-16.1703651387128
15.2217781832137	-16.2666666666667
15	-16.4553128630739
14.9046851678897	-16.5333333333333
14.6666666666667	-16.7256472875606
14.5709417366098	-16.8
14.3333333333333	-16.98246936455
14.2191672765399	-17.0666666666667
14	-17.2267111288387
13.8478114923415	-17.3333333333333
13.6666666666667	-17.4591650887092
13.4551361403547	-17.6
13.3333333333333	-17.6805080504071
13.0391931348996	-17.8666666666667
13	-17.8913205265149
12.6666666666667	-18.0924076070696
12.5957605687603	-18.1333333333333
12.3333333333333	-18.2841653877926
12.1221567438018	-18.4
12	-18.4667854725964
11.6666666666667	-18.6407923884094
11.6148059609171	-18.6666666666667
11.3333333333333	-18.8068565881054
11.0662998417689	-18.9333333333333
11	-18.9647039824718
10.6666666666667	-19.1152240349925
10.469047188138	-19.2
10.3333333333333	-19.2582351873134
10	-19.3942311961421
9.81279787891322	-19.4666666666667
9.66666666666667	-19.5232885876795
9.33333333333333	-19.6457664499529
9.08112229355737	-19.7333333333333
9	-19.7615650351172
8.66666666666667	-19.8713512853975
8.33333333333333	-19.974640861727
8.24646655805821	-20
6	129
-12.9001484765672	0.266666666666666
-13	0.300131099508933
-13.3333333333333	0.401004215866299
-13.6666666666667	0.492907633358001
-13.8254618476615	0.533333333333335
-14	0.611929313179865
-14.3333333333333	0.750560843541269
-14.4608480548944	0.800000000000001
-14.6666666666667	0.916576758429725
-14.9511043458965	1.06666666666667
-15	1.10126784585373
-15.3333333333333	1.32210075336996
-15.3513283450567	1.33333333333333
-15.6666666666667	1.5834955074952
-15.688722303351	1.6
-15.9781124745305	1.86666666666667
-16	1.89099951652724
-16.2303611503321	2.13333333333333
-16.3333333333333	2.26149417971663
-16.4505557122392	2.4
-16.6435806360954	2.66666666666667
-16.6666666666667	2.70400250376515
-16.8155232656838	2.93333333333333
-16.9659861385359	3.2
-17	3.27009958779939
-17.0997804056655	3.46666666666667
-17.2170748900877	3.73333333333333
-17.3189917788605	4
-17.3333333333333	4.04423827279169
-17.4084580682722	4.26666666666667
-17.4851146523693	4.53333333333333
-17.549715777868	4.8
-17.6031020576429	5.06666666666667
-17.6459534395182	5.33333333333333
-17.6666666666667	5.50278866628274
-17.6789722509875	5.6
-17.7025550080384	5.86666666666667
-17.7168333279855	6.13333333333333
-17.7221500984794	6.4
-17.7187917123878	6.66666666666667
-17.7069986145726	6.93333333333333
-17.6869737917364	7.2
-17.6666666666667	7.39398250231837
-17.6589272653559	7.46666666666667
-17.6230680787922	7.73333333333333
-17.5793909758532	8
-17.527992724378	8.26666666666667
-17.4689582380593	8.53333333333333
-17.4023626765561	8.8
-17.3333333333333	9.04881641532285
-17.3282695629781	9.06666666666667
-17.2466387029137	9.33333333333333
-17.1575265537222	9.6
-17.0609805266869	9.86666666666667
-17	10.0244828489905
-16.956873848121	10.1333333333333
-16.845081555785	10.4
-16.7258573287207	10.6666666666667
-16.6666666666667	10.7926918655701
-16.5988112992105	10.9333333333333
-16.4639212768926	11.2
-16.3333333333333	11.4450477176909
-16.3214812213216	11.4666666666667
-16.1704623589011	11.7333333333333
-16.0119247133516	12
-16	12.0195036753716
-15.8443726051789	12.2666666666667
-15.6691207349693	12.5333333333333
-15.6666666666667	12.5369812234926
-15.4842710404646	12.8
-15.3333333333333	13.0099121666104
-15.2912230702773	13.0666666666667
-15.0885490008431	13.3333333333333
-15	13.446764347855
-14.876483574733	13.6
-14.6666666666667	13.85330783861
-14.6552316967944	13.8666666666667
-14.4229664179397	14.1333333333333
-14.3333333333333	14.2339664920863
-14.1804400956511	14.4
-14	14.591941099165
-13.9273231928853	14.6666666666667
-13.6666666666667	14.9297990086801
-13.6630422727282	14.9333333333333
-13.385958153888	15.2
-13.3333333333333	15.2498642617281
-13.0964106194543	15.4666666666667
-13	15.5536619054407
-12.793706408059	15.7333333333333
-12.6666666666667	15.842611595948
-12.4770047827939	16
-12.3333333333333	16.1179182331137
-12.1453760005407	16.2666666666667
-12	16.3806016594092
-11.7977944096179	16.5333333333333
-11.6666666666667	16.6315303910164
-11.4331294399755	16.8
-11.3333333333333	16.8714484589488
-11.0501341242715	17.0666666666667
-11	17.1009968539779
-10.6666666666667	17.3208041037545
-10.6469435599164	17.3333333333333
-10.3333333333333	17.5315380945341
-10.220624793998	17.6
-10	17.7334201024929
-9.77061243017773	17.8666666666667
-9.66666666666667	17.9268170661218
-9.33333333333333	18.1121792665997
-9.29379091564899	18.1333333333333
-9	18.2900726540404
-8.78502598930366	18.4
-8.66666666666667	18.4603860714859
-8.33333333333333	18.6236001615124
-8.24167386445069	18.6666666666667
-8	18.7800548021896
-7.66666666666667	18.9295781750576
-7.65794654736431	18.9333333333333
-7.33333333333333	19.0730208168771
-7.0239561751538	19.2
-7	19.2098284983575
-6.66666666666667	19.3408756707309
-6.33333333333333	19.4656019552321
-6.33035732645371	19.4666666666667
-6	19.5849094765862
-5.66666666666667	19.6982323346658
-5.55819274308316	19.7333333333333
-5.33333333333333	19.8061639543517
-5	19.90859118023
-4.68546855145579	20
6	127
8.24646655805821	20
8.33333333333333	19.974640861727
8.66666666666667	19.8713512853975
9	19.7615650351172
9.08112229355736	19.7333333333333
9.33333333333333	19.6457664499529
9.66666666666667	19.5232885876795
9.81279787891321	19.4666666666667
10	19.3942311961421
10.3333333333333	19.2582351873134
10.469047188138	19.2
10.6666666666667	19.1152240349925
11	18.9647039824718
11.0662998417689	18.9333333333333
11.3333333333333	18.8068565881054
11.6148059609171	18.6666666666667
11.6666666666667	18.6407923884094
12	18.4667854725964
12.1221567438018	18.4
12.3333333333333	18.2841653877926
12.5957605687603	18.1333333333333
12.6666666666667	18.0924076070696
13	17.8913205265149
13.0391931348996	17.8666666666667
13.3333333333333	17.6805080504071
13.4551361403547	17.6
13.6666666666667	17.4591650887092
13.8478114923415	17.3333333333333
14	17.2267111288387
14.2191672765399	17.0666666666667
14.3333333333333	16.98246936455
14.5709417366098	16.8
14.6666666666667	16.7256472875606
14.9046851678897	16.5333333333333
15	16.4553128630739
15.2217781832137	16.2666666666667
15.3333333333333	16.1703651387128
15.5234470226922	16
15.6666666666667	15.8694977659694
15.8107764628844	15.7333333333333
16	15.5511533994355
16.084720786513	15.4666666666667
16.3333333333333	15.2134662177332
16.3461131965001	15.2
16.5947015944178	14.9333333333333
16.6666666666667	14.8542939368589
16.8319630666837	14.6666666666667
17	14.470631109117
17.0586534959506	14.4
17.2746076885685	14.1333333333333
17.3333333333333	14.0588571829774
17.4803332263123	13.8666666666667
17.6666666666667	13.6142281936001
17.6768677167786	13.6
17.8633738200899	13.3333333333333
18	13.1299045759159
18.0413135718906	13.0666666666667
18.2101181091134	12.8
18.3333333333333	12.5965828835279
18.3706600701014	12.5333333333333
18.522575415312	12.2666666666667
18.6666485404554	12
18.6666666666667	11.9999652405018
18.8023988762211	11.7333333333333
18.9304930319074	11.4666666666667
19	11.3141168824117
19.0508566572282	11.2
19.1635680803678	10.9333333333333
19.2688009212339	10.6666666666667
19.3333333333333	10.4918638957968
19.366586824482	10.4
19.4570189120089	10.1333333333333
19.540095668325	9.86666666666667
19.6158144926308	9.6
19.6666666666667	9.40263152624544
19.6842330283283	9.33333333333333
19.7454851615194	9.06666666666667
19.7993819316816	8.8
19.8458824615288	8.53333333333333
19.8849340964986	8.26666666666667
19.9164702045028	8
19.9404075677642	7.73333333333333
19.9566432880384	7.46666666666667
19.9650511083964	7.2
19.9654770313337	6.93333333333333
19.9577340823852	6.66666666666667
19.941596028006	6.4
19.9167898024282	6.13333333333333
19.8829863250136	5.86666666666667
19.8397892892248	5.6
19.7867213647022	5.33333333333333
19.7232070568516	5.06666666666667
19.6666666666667	4.86550807530828
19.6488642008769	4.8
19.5638143718421	4.53333333333333
19.4661554991365	4.26666666666667
19.3546892508984	4
19.3333333333333	3.95562202597975
19.2301476953058	3.73333333333333
19.0895020245343	3.46666666666667
19	3.31788368068986
18.9317035142449	3.2
18.7550710983643	2.93333333333333
18.6666666666667	2.8169446908277
18.556897505058	2.66666666666667
18.3333333333333	2.40058462288839
18.3328616675323	2.4
18.0817263006215	2.13333333333333
18	2.05947045868989
17.7954055875385	1.86666666666667
17.6666666666667	1.76512177390268
17.4661889116892	1.6
17.3333333333333	1.51045093983372
17.0820505502102	1.33333333333333
17	1.28749233123756
16.6666666666667	1.09267196315074
16.6242106877894	1.06666666666667
16.3333333333333	0.932510066808532
16.0600871813218	0.800000000000001
16	0.779845117615734
15.6666666666667	0.662600230053755
15.3333333333333	0.538845951652468
15.3192652510077	0.533333333333335
15	0.461902130335315
14.6666666666667	0.382959853744795
14.3333333333333	0.298977929488222
14.2132475624696	0.266666666666666
7	120
-8.99953786093258	-20
-9	-19.9997736251028
-9.33333333333333	-19.8303438599262
-9.51654978686532	-19.7333333333333
-9.66666666666667	-19.6536070339396
-10	-19.4693639489415
-10.0047115244827	-19.4666666666667
-10.3333333333333	-19.2777713464594
-10.4635244826459	-19.2
-10.6666666666667	-19.0780846464171
-10.8989094369147	-18.9333333333333
-11	-18.8699910466395
-11.3126510372222	-18.6666666666667
-11.3333333333333	-18.6531353813573
-11.6666666666667	-18.4272579204103
-11.7055052758815	-18.4
-12	-18.1917644090258
-12.0797746166809	-18.1333333333333
-12.3333333333333	-17.9460511010872
-12.4371483938228	-17.8666666666667
-12.6666666666667	-17.6895095747125
-12.7787428376759	-17.6
-13	-17.4214383614644
-13.1055690929962	-17.3333333333333
-13.3333333333333	-17.1410251822896
-13.418543153504	-17.0666666666667
-13.6666666666667	-16.847325098791
-13.7184939563078	-16.8
-14	-16.5392335312336
-14.0061699052166	-16.5333333333333
-14.2814585380568	-16.2666666666667
-14.3333333333333	-16.2156037274822
-14.5455864701943	-16
-14.6666666666667	-15.8747488982936
-14.799227744219	-15.7333333333333
-15	-15.514781542504
-15.0428894512853	-15.4666666666667
-15.2762979921201	-15.2
-15.3333333333333	-15.1335113135395
-15.5000437925387	-14.9333333333333
-15.6666666666667	-14.7280403684165
-15.7150649727959	-14.6666666666667
-15.9208126901787	-14.4
-16	-14.2946912480522
-16.1179670896021	-14.1333333333333
-16.3070460188808	-13.8666666666667
-16.3333333333333	-13.8287039115979
-16.4874251432868	-13.6
-16.6604142841575	-13.3333333333333
-16.6666666666667	-13.3234552402915
-16.8249582199832	-13.0666666666667
-16.9824011156753	-12.8
-17	-12.7693023175381
-17.1318858878692	-12.5333333333333
-17.2742855651905	-12.2666666666667
-17.3333333333333	-12.1516317334611
-17.4093049039116	-12
-17.5371140301824	-11.7333333333333
-17.658024139402	-11.4666666666667
-17.6666666666667	-11.4468075114723
-17.7716620076205	-11.2
-17.8784342968293	-10.9333333333333
-17.9783508725002	-10.6666666666667
-18	-10.6055459629264
-18.0713013866238	-10.4
-18.1573993968352	-10.1333333333333
-18.2366480979516	-9.86666666666667
-18.3090113578015	-9.6
-18.3333333333333	-9.50212547463618
-18.3745211125284	-9.33333333333333
-18.4331486469326	-9.06666666666667
-18.4848062165258	-8.8
-18.5294269498665	-8.53333333333333
-18.5669340267324	-8.26666666666667
-18.5972388163141	-8
-18.6202386058172	-7.73333333333333
-18.6358138331447	-7.46666666666667
-18.6438247180519	-7.2
-18.6441071616217	-6.93333333333333
-18.6364677522971	-6.66666666666667
-18.6206776754149	-6.4
-18.5964652685178	-6.13333333333333
-18.5635068912765	-5.86666666666667
-18.5214156786837	-5.6
-18.4697276074302	-5.33333333333333
-18.4078841100186	-5.06666666666667
-18.3352101914127	-4.8
-18.3333333333333	-4.79416899529434
-18.2523436780471	-4.53333333333333
-18.1572884922728	-4.26666666666667
-18.0488546954363	-4
-18	-3.8954200104075
-17.9271824802618	-3.73333333333333
-17.7905417463992	-3.46666666666667
-17.6666666666667	-3.25396041165318
-17.63652291086	-3.2
-17.4653346255393	-2.93333333333333
-17.3333333333333	-2.75347857222381
-17.2723768097609	-2.66666666666667
-17.0560232058699	-2.4
-17	-2.34078387298722
-16.8127013890775	-2.13333333333333
-16.6666666666667	-1.99587921310864
-16.5359839242539	-1.86666666666667
-16.3333333333333	-1.69936338621836
-16.2190618174605	-1.6
-16	-1.44463080309041
-15.8514235723802	-1.33333333333333
-15.6666666666667	-1.224086165837
-15.4153200455213	-1.06666666666667
-15.3333333333333	-1.02809934281875
-15	-0.862080502634282
-14.8829850922573	-0.800000000000001
-14.6666666666667	-0.721128782988628
-14.3333333333333	-0.591369586452357
-14.1944373836888	-0.533333333333335
-14	-0.487192588408465
-13.6666666666667	-0.402161702228331
-13.3333333333333	-0.309815292600599
-13.1910583069283	-0.266666666666666
7	120
14.5631524477386	-0.266666666666666
14.6666666666667	-0.29277330787515
15	-0.371910505770802
15.3333333333333	-0.446644017453652
15.6666666666667	-0.517516916069952
15.7447512082011	-0.533333333333335
16	-0.62346894819212
16.3333333333333	-0.735476163038273
16.5343850162063	-0.800000000000001
16.6666666666667	-0.861244218016033
17	-1.00869583751043
17.1368045230871	-1.06666666666667
17.3333333333333	-1.17677808937671
17.625255808968	-1.33333333333333
17.6666666666667	-1.36129114940729
18	-1.57713586825481
18.0367358911958	-1.6
18.3333333333333	-1.82464038858309
18.3910561421987	-1.86666666666667
18.6666666666667	-2.10541864706067
18.7001502755905	-2.13333333333333
18.973227394914	-2.4
19	-2.43029681593878
19.2168491483412	-2.66666666666667
19.3333333333333	-2.81209017779394
19.4340340016256	-2.93333333333333
19.6285819795863	-3.2
19.6666666666667	-3.25937387788658
19.8043825021389	-3.46666666666667
19.9615966943812	-3.73333333333333
20	-3.80714618832126
20.1037915625035	-4
20.2311062249816	-4.26666666666667
20.3333333333333	-4.50777298006585
20.3445290509026	-4.53333333333333
20.4467011121805	-4.8
20.5367741231932	-5.06666666666667
20.6156602730638	-5.33333333333333
20.6666666666667	-5.5328063636026
20.6843825203776	-5.6
20.7438764761763	-5.86666666666667
20.7938853180561	-6.13333333333333
20.834877911395	-6.4
20.8672493509208	-6.66666666666667
20.8913327894315	-6.93333333333333
20.9074091331431	-7.2
20.915715051314	-7.46666666666667
20.916449639169	-7.73333333333333
20.9097799940415	-8
20.8958459063141	-8.26666666666667
20.8747638232235	-8.53333333333333
20.8466302107638	-8.8
20.811524413897	-9.06666666666667
20.7695110960041	-9.33333333333333
20.7206423235206	-9.6
20.6666666666667	-9.85862898142164
20.6649669231224	-9.86666666666667
20.6027444304967	-10.1333333333333
20.5337217768375	-10.4
20.4579089999373	-10.6666666666667
20.3753109182828	-10.9333333333333
20.3333333333333	-11.0597692902282
20.2859890725701	-11.2
20.1898758404871	-11.4666666666667
20.0868859146316	-11.7333333333333
20	-11.9449979800429
19.9769889341396	-12
19.8600597901968	-12.2666666666667
19.7361055896451	-12.5333333333333
19.6666666666667	-12.6759033275515
19.6049408368458	-12.8
19.4664316056998	-13.0666666666667
19.3333333333333	-13.310625428886
19.3206609457244	-13.3333333333333
19.167016564587	-13.6
19.0059842484755	-13.8666666666667
19	-13.8763091867318
18.8365727954766	-14.1333333333333
18.6666666666667	-14.3894656916632
18.6594981799549	-14.4
18.4735117929109	-14.6666666666667
18.3333333333333	-14.8605610948294
18.2792929973584	-14.9333333333333
18.0759596195096	-15.2
18	-15.2969766906054
17.8633134237456	-15.4666666666667
17.6666666666667	-15.7038445201454
17.6414949124149	-15.7333333333333
17.4091976471634	-16
17.3333333333333	-16.0850955696612
17.1665019002039	-16.2666666666667
17	-16.4437982560883
16.9131690732984	-16.5333333333333
16.6666666666667	-16.782331723835
16.6486022139837	-16.8
16.3715169361065	-17.0666666666667
16.3333333333333	-17.102804822789
16.0815499740321	-17.3333333333333
16	-17.4068055739683
15.7781250293336	-17.6
15.6666666666667	-17.6956576787671
15.4602999182888	-17.8666666666667
15.3333333333333	-17.9705285434667
15.1270152356249	-18.1333333333333
15	-18.2324145446276
14.7770836094901	-18.4
14.6666666666667	-18.4821691675765
14.4091771113716	-18.6666666666667
14.3333333333333	-18.7205260317873
14.02181243099	-18.9333333333333
14	-18.948117835422
13.6666666666667	-19.1657176358345
13.6120099914964	-19.2
13.3333333333333	-19.3737526214011
13.1779507229589	-19.4666666666667
13	-19.572540278048
12.7179366238409	-19.7333333333333
12.6666666666667	-19.7624383741658
12.3333333333333	-19.9441622792456
12.2263786211398	-20
7	120
-13.1910583069283	0.266666666666666
-13.3333333333333	0.309815292600599
-13.6666666666667	0.402161702228331
-14	0.487192588408466
-14.1944373836888	0.533333333333335
-14.3333333333333	0.591369586452356
-14.6666666666667	0.721128782988627
-14.8829850922573	0.800000000000001
-15	0.862080502634282
-15.3333333333333	1.02809934281875
-15.4153200455213	1.06666666666667
-15.6666666666667	1.224086165837
-15.8514235723802	1.33333333333333
-16	1.44463080309041
-16.2190618174605	1.6
-16.3333333333333	1.69936338621836
-16.5359839242539	1.86666666666667
-16.6666666666667	1.99587921310864
-16.8127013890775	2.13333333333333
-17	2.34078387298723
-17.0560232058699	2.4
-17.2723768097609	2.66666666666667
-17.3333333333333	2.7534785722238
-17.4653346255392	2.93333333333333
-17.63652291086	3.2
-17.6666666666667	3.25396041165317
-17.7905417463992	3.46666666666667
-17.9271824802618	3.73333333333333
-18	3.8954200104075
-18.0488546954363	4
-18.1572884922728	4.26666666666667
-18.2523436780471	4.53333333333333
-18.3333333333333	4.79416899529435
-18.3352101914127	4.8
-18.4078841100186	5.06666666666667
-18.4697276074302	5.33333333333333
-18.5214156786837	5.6
-18.5635068912765	5.86666666666667
-18.5964652685178	6.13333333333333
-18.6206776754149	6.4
-18.6364677522971	6.66666666666667
-18.6441071616217	6.93333333333333
-18.6438247180519	7.2
-18.6358138331447	7.46666666666667
-18.6202386058172	7.73333333333333
-18.5972388163141	8
-18.5669340267324	8.26666666666667
-18.5294269498665	8.53333333333333
-18.4848062165258	8.8
-18.4331486469326	9.06666666666667
-18.3745211125284	9.33333333333333
-18.3333333333333	9.50212547463617
-18.3090113578015	9.6
-18.2366480979516	9.86666666666667
-18.1573993968352	10.1333333333333
-18.0713013866238	10.4
-18	10.6055459629264
-17.9783508725002	10.6666666666667
-17.8784342968293	10.9333333333333
-17.7716620076205	11.2
-17.6666666666667	11.4468075114723
-17.658024139402	11.4666666666667
-17.5371140301824	11.7333333333333
-17.4093049039116	12
-17.3333333333333	12.1516317334611
-17.2742855651905	12.2666666666667
-17.1318858878692	12.5333333333333
-17	12.7693023175381
-16.9824011156753	12.8
-16.8249582199832	13.0666666666667
-16.6666666666667	13.3234552402915
-16.6604142841575	13.3333333333333
-16.4874251432868	13.6
-16.3333333333333	13.8287039115979
-16.3070460188808	13.8666666666667
-16.1179670896021	14.1333333333333
-16	14.2946912480522
-15.9208126901787	14.4
-15.7150649727959	14.6666666666667
-15.6666666666667	14.7280403684165
-15.5000437925387	14.9333333333333
-15.3333333333333	15.1335113135395
-15.2762979921201	15.2
-15.0428894512853	15.4666666666667
-15	15.514781542504
-14.799227744219	15.7333333333333
-14.6666666666667	15.8747488982936
-14.5455864701943	16
-14.3333333333333	16.2156037274822
-14.2814585380568	16.2666666666667
-14.0061699052166	16.5333333333333
-14	16.5392335312336
-13.7184939563078	16.8
-13.6666666666667	16.847325098791
-13.4185431535041	17.0666666666667
-13.3333333333333	17.1410251822896
-13.1055690929962	17.3333333333333
-13	17.4214383614644
-12.7787428376759	17.6
-12.6666666666667	17.6895095747125
-12.4371483938228	17.8666666666667
-12.3333333333333	17.9460511010872
-12.0797746166809	18.1333333333333
-12	18.1917644090258
-11.7055052758815	18.4
-11.6666666666667	18.4272579204103
-11.3333333333333	18.6531353813573
-11.3126510372222	18.6666666666667
-11	18.8699910466395
-10.8989094369147	18.9333333333333
-10.6666666666667	19.0780846464171
-10.4635244826459	19.2
-10.3333333333333	19.2777713464594
-10.0047115244827	19.4666666666667
-10	19.4693639489415
-9.66666666666667	19.6536070339396
-9.51654978686532	19.7333333333333
-9.33333333333333	19.8303438599262
-9	19.9997736251028
-8.99953786093258	20
7	120
12.2263786211398	20
12.3333333333333	19.9441622792456
12.6666666666667	19.7624383741658
12.7179366238409	19.7333333333333
13	19.572540278048
13.1779507229589	19.4666666666667
13.3333333333333	19.3737526214011
13.6120099914964	19.2
13.6666666666667	19.1657176358345
14	18.948117835422
14.02181243099	18.9333333333333
14.3333333333333	18.7205260317873
14.4091771113716	18.6666666666667
14.6666666666667	18.4821691675765
14.7770836094901	18.4
15	18.2324145446276
15.1270152356249	18.1333333333333
15.3333333333333	17.9705285434667
15.4602999182888	17.8666666666667
15.6666666666667	17.6956576787671
15.7781250293336	17.6
16	17.4068055739683
16.0815499740321	17.3333333333333
16.3333333333333	17.102804822789
16.3715169361065	17.0666666666667
16.6486022139837	16.8
16.6666666666667	16.782331723835
16.9131690732984	16.5333333333333
17	16.4437982560883
17.1665019002039	16.2666666666667
17.3333333333333	16.0850955696612
17.4091976471634	16
17.6414949124149	15.7333333333333
17.6666666666667	15.7038445201454
17.8633134237456	15.4666666666667
18	15.2969766906054
18.0759596195095	15.2
18.2792929973584	14.9333333333333
18.3333333333333	14.8605610948294
18.4735117929109	14.6666666666667
18.6594981799549	14.4
18.6666666666667	14.3894656916632
18.8365727954766	14.1333333333333
19	13.8763091867318
19.0059842484755	13.8666666666667
19.167016564587	13.6
19.3206609457243	13.3333333333333
19.3333333333333	13.310625428886
19.4664316056998	13.0666666666667
19.6049408368458	12.8
19.6666666666667	12.6759033275515
19.7361055896451	12.5333333333333
19.8600597901968	12.2666666666667
19.9769889341396	12
20	11.9449979800429
20.0868859146316	11.7333333333333
20.1898758404871	11.4666666666667
20.2859890725701	11.2
20.3333333333333	11.0597692902282
20.3753109182828	10.9333333333333
20.4579089999373	10.6666666666667
20.5337217768375	10.4
20.6027444304967	10.1333333333333
20.6649669231224	9.86666666666667
20.6666666666667	9.85862898142164
20.7206423235205	9.6
20.7695110960041	9.33333333333333
20.811524413897	9.06666666666667
20.8466302107638	8.8
20.8747638232235	8.53333333333333
20.8958459063141	8.26666666666667
20.9097799940415	8
20.916449639169	7.73333333333333
20.915715051314	7.46666666666667
20.9074091331431	7.2
20.8913327894315	6.93333333333333
20.8672493509208	6.66666666666667
20.834877911395	6.4
20.7938853180561	6.13333333333333
20.7438764761763	5.86666666666667
20.6843825203776	5.6
20.6666666666667	5.53280636360261
20.6156602730638	5.33333333333333
20.5367741231932	5.06666666666667
20.4467011121805	4.8
20.3445290509026	4.53333333333333
20.3333333333333	4.50777298006585
20.2311062249816	4.26666666666667
20.1037915625035	4
20	3.80714618832126
19.9615966943812	3.73333333333333
19.8043825021389	3.46666666666667
19.6666666666667	3.25937387788658
19.6285819795863	3.2
19.4340340016256	2.93333333333333
19.3333333333333	2.81209017779394
19.2168491483412	2.66666666666667
19	2.43029681593878
18.973227394914	2.4
18.7001502755905	2.13333333333333
18.6666666666667	2.10541864706067
18.3910561421987	1.86666666666667
18.3333333333333	1.82464038858309
18.0367358911958	1.6
18	1.57713586825481
17.6666666666667	1.36129114940729
17.625255808968	1.33333333333333
17.3333333333333	1.17677808937671
17.1368045230871	1.06666666666667
17	1.00869583751043
16.6666666666667	0.861244218016033
16.5343850162063	0.800000000000001
16.3333333333333	0.735476163038274
16	0.62346894819212
15.7447512082011	0.533333333333335
15.6666666666667	0.517516916069952
15.3333333333333	0.446644017453652
15	0.371910505770802
14.6666666666667	0.29277330787515
14.5631524477386	0.266666666666666
8	115
-12.1003595471663	-20
-12.3333333333333	-19.8389333375322
-12.4810378551219	-19.7333333333333
-12.6666666666667	-19.5995541538315
-12.8450821949335	-19.4666666666667
-13	-19.3502544591299
-13.1935888544116	-19.2
-13.3333333333333	-19.0904706497003
-13.5275512109127	-18.9333333333333
-13.6666666666667	-18.8195573174104
-13.8478698317488	-18.6666666666667
-14	-18.5367728131229
-14.155360942882	-18.4
-14.3333333333333	-18.241261748495
-14.4507634960639	-18.1333333333333
-14.6666666666667	-17.9320337044458
-14.7347450353374	-17.8666666666667
-15	-17.6079372053971
-15.0079065404941	-17.6
-15.2699888431892	-17.3333333333333
-15.3333333333333	-17.2677550195278
-15.5221556770932	-17.0666666666667
-15.6666666666667	-16.9097374291995
-15.7649671711567	-16.8
-15.9988076429011	-16.5333333333333
-16	-16.5319523447384
-16.2229360157057	-16.2666666666667
-16.3333333333333	-16.132071356095
-16.4388452364244	-16
-16.6466165924961	-15.7333333333333
-16.6666666666667	-15.7070937972126
-16.8457262556312	-15.4666666666667
-17	-15.2531325820456
-17.0374446381914	-15.2
-17.2210811280192	-14.9333333333333
-17.3333333333333	-14.7651195199622
-17.397470917841	-14.6666666666667
-17.566356266666	-14.4
-17.6666666666667	-14.2361714293692
-17.7281911845013	-14.1333333333333
-17.882821878225	-13.8666666666667
-18	-13.6563857808177
-18.0307316159777	-13.6
-18.1715603277253	-13.3333333333333
-18.3059168621615	-13.0666666666667
-18.3333333333333	-13.0102780616814
-18.4334481882198	-12.8
-18.55448923248	-12.5333333333333
-18.6666666666667	-12.2725132505334
-18.6691321679504	-12.2666666666667
-18.7771845071388	-12
-18.8789109594538	-11.7333333333333
-18.9742998192669	-11.4666666666667
-19	-11.3906703461526
-19.0633385724372	-11.2
-19.1460689976784	-10.9333333333333
-19.2224785350836	-10.6666666666667
-19.2925416643044	-10.4
-19.3333333333333	-10.2303080036068
-19.3562858858413	-10.1333333333333
-19.4137453876471	-9.86666666666667
-19.4647923364373	-9.6
-19.5093742637763	-9.33333333333333
-19.5474304762701	-9.06666666666667
-19.5788907193863	-8.8
-19.6036735834325	-8.53333333333333
-19.6216846027598	-8.26666666666667
-19.6328139893281	-8
-19.6369339294008	-7.73333333333333
-19.6338953565545	-7.46666666666667
-19.6235240943614	-7.2
-19.6056162365757	-6.93333333333333
-19.5799325994013	-6.66666666666667
-19.5461920365899	-6.4
-19.5040633495895	-6.13333333333333
-19.4531554458284	-5.86666666666667
-19.3930052897253	-5.6
-19.3333333333333	-5.37304160986235
-19.3232177989989	-5.33333333333333
-19.2441197501878	-5.06666666666667
-19.154122677581	-4.8
-19.0523313602082	-4.53333333333333
-19	-4.41267032588955
-18.9388266337938	-4.26666666666667
-18.8125426893701	-4
-18.6709875735593	-3.73333333333333
-18.6666666666667	-3.72617937146326
-18.5155922908137	-3.46666666666667
-18.3413808017799	-3.2
-18.3333333333333	-3.18920550199313
-18.1498245789005	-2.93333333333333
-18	-2.74930300957367
-17.9353945205696	-2.66666666666667
-17.6961669689973	-2.4
-17.6666666666667	-2.37165554152644
-17.4289156538117	-2.13333333333333
-17.3333333333333	-2.05154466593393
-17.1266352445722	-1.86666666666667
-17	-1.77163899689232
-16.7816176144679	-1.6
-16.6666666666667	-1.52593410974444
-16.3818564487897	-1.33333333333333
-16.3333333333333	-1.30729446891781
-16	-1.11962141784336
-15.9107600193533	-1.06666666666667
-15.6666666666667	-0.957561425852603
-15.3333971062626	-0.800000000000001
-15.3333333333333	-0.799979151254861
-15	-0.685132562858313
-14.6666666666667	-0.562983036466158
-14.5907237804126	-0.533333333333335
-14.3333333333333	-0.476050591370524
-14	-0.396783048191538
-13.6666666666667	-0.311415771098661
-13.5055062417519	-0.266666666666666
8	116
14.9358020083888	-0.266666666666666
15	-0.28191888120629
15.3333333333333	-0.356812771280413
15.6666666666667	-0.427819302415906
16	-0.495385340480706
16.1960455102199	-0.533333333333335
16.3333333333333	-0.579578644809732
16.6666666666667	-0.686854121875791
17	-0.789475303220548
17.0355785749053	-0.800000000000001
17.3333333333333	-0.926614686200086
17.6666666666667	-1.06246460168218
17.6773691961875	-1.06666666666667
18	-1.23357039578898
18.2006593002607	-1.33333333333333
18.3333333333333	-1.41606915168363
18.6399519397984	-1.6
18.6666666666667	-1.61946668336529
19	-1.85345027384945
19.0195113306948	-1.86666666666667
19.3333333333333	-2.1187266878656
19.352173841218	-2.13333333333333
19.6469545156671	-2.4
19.6666666666667	-2.42057324086196
19.9107983859271	-2.66666666666667
20	-2.76928129243446
20.1475036499022	-2.93333333333333
20.3333333333333	-3.16722306509459
20.3602428595346	-3.2
20.5538099168319	-3.46666666666667
20.6666666666667	-3.64092600078385
20.7284511425198	-3.73333333333333
20.8872629585086	-4
21	-4.2112038955701
21.0305334249883	-4.26666666666667
21.1611264276087	-4.53333333333333
21.278289614338	-4.8
21.3333333333333	-4.9407910825666
21.3840278343388	-5.06666666666667
21.4791246195263	-5.33333333333333
21.5634814098845	-5.6
21.6378123681664	-5.86666666666667
21.6666666666667	-5.98614448767943
21.7032251570853	-6.13333333333333
21.7599467846755	-6.4
21.8080099381754	-6.66666666666667
21.8478024307169	-6.93333333333333
21.8796552888366	-7.2
21.9038511699208	-7.46666666666667
21.9206313677406	-7.73333333333333
21.9302016824836	-8
21.9327373689902	-8.26666666666667
21.9283873301575	-8.53333333333333
21.9172776872538	-8.8
21.8995148320747	-9.06666666666667
21.8751880452756	-9.33333333333333
21.8443717492382	-9.6
21.8071274513341	-9.86666666666667
21.7635054235917	-10.1333333333333
21.7135461569259	-10.4
21.6666666666667	-10.6227829777048
21.6573232434528	-10.6666666666667
21.5950226579175	-10.9333333333333
21.5264263825527	-11.2
21.4515410680672	-11.4666666666667
21.37036890436	-11.7333333333333
21.3333333333333	-11.8473361715114
21.28299747712	-12
21.1893517124621	-12.2666666666667
21.0893389105933	-12.5333333333333
21	-12.7578542072423
20.9829457274766	-12.8
20.8701123566007	-13.0666666666667
20.7507809893113	-13.3333333333333
20.6666666666667	-13.5125640748547
20.6248623619074	-13.6
20.4921976398416	-13.8666666666667
20.3528698635473	-14.1333333333333
20.3333333333333	-14.1695409217457
20.2064464489793	-14.4
20.0531428852112	-14.6666666666667
20	-14.756164026561
19.8925108103525	-14.9333333333333
19.7246599503905	-15.2
19.6666666666667	-15.2894452332342
19.5491195635622	-15.4666666666667
19.3660847287186	-15.7333333333333
19.3333333333333	-15.7798925216591
19.174757753793	-16
19	-16.2347651676202
18.9756532491189	-16.2666666666667
18.7676742762381	-16.5333333333333
18.6666666666667	-16.6594267662272
18.5510963830116	-16.8
18.3333333333333	-17.057992542362
18.3258117071752	-17.0666666666667
18.090469107282	-17.3333333333333
18	-17.4335480554172
17.8454824579653	-17.6
17.6666666666667	-17.7885855840558
17.5904642464508	-17.8666666666667
17.3333333333333	-18.1250882138123
17.3248815655294	-18.1333333333333
17.0474600569309	-18.4
17	-18.4448730938094
16.7581330150754	-18.6666666666667
16.6666666666667	-18.7492534348362
16.4562768411861	-18.9333333333333
16.3333333333333	-19.0394027694943
16.1410688469304	-19.2
16	-19.3163477164875
15.8115883564238	-19.4666666666667
15.6666666666667	-19.5809737957078
15.4668078164335	-19.7333333333333
15.3333333333333	-19.8340470674949
15.1055824831798	-20
8	115
-13.5055062417519	0.266666666666666
-13.6666666666667	0.31141577109866
-14	0.396783048191539
-14.3333333333333	0.476050591370523
-14.5907237804126	0.533333333333335
-14.6666666666667	0.562983036466158
-15	0.685132562858313
-15.3333333333333	0.799979151254861
-15.3333971062626	0.800000000000001
-15.6666666666667	0.957561425852601
-15.9107600193533	1.06666666666667
-16	1.11962141784336
-16.3333333333333	1.30729446891781
-16.3818564487897	1.33333333333333
-16.6666666666667	1.52593410974443
-16.7816176144679	1.6
-17	1.77163899689233
-17.1266352445722	1.86666666666667
-17.3333333333333	2.05154466593392
-17.4289156538117	2.13333333333333
-17.6666666666667	2.37165554152645
-17.6961669689972	2.4
-17.9353945205696	2.66666666666667
-18	2.74930300957367
-18.1498245789005	2.93333333333333
-18.3333333333333	3.18920550199313
-18.3413808017799	3.2
-18.5155922908137	3.46666666666667
-18.6666666666667	3.72617937146325
-18.6709875735593	3.73333333333333
-18.8125426893701	4
-18.9388266337938	4.26666666666667
-19	4.41267032588956
-19.0523313602082	4.53333333333333
-19.154122677581	4.8
-19.2441197501878	5.06666666666667
-19.3232177989989	5.33333333333333
-19.3333333333333	5.37304160986235
-19.3930052897254	5.6
-19.4531554458284	5.86666666666667
-19.5040633495895	6.13333333333333
-19.5461920365899	6.4
-19.5799325994013	6.66666666666667
-19.6056162365757	6.93333333333333
-19.6235240943614	7.2
-19.6338953565545	7.46666666666667
-19.6369339294008	7.73333333333333
-19.6328139893281	8
-19.6216846027598	8.26666666666667
-19.6036735834325	8.53333333333333
-19.5788907193863	8.8
-19.5474304762701	9.06666666666667
-19.5093742637763	9.33333333333333
-19.4647923364373	9.6
-19.4137453876471	9.86666666666667
-19.3562858858413	10.1333333333333
-19.3333333333333	10.2303080036068
-19.2925416643044	10.4
-19.2224785350836	10.6666666666667
-19.1460689976784	10.9333333333333
-19.0633385724372	11.2
-19	11.3906703461526
-18.9742998192669	11.4666666666667
-18.8789109594538	11.7333333333333
-18.7771845071388	12
-18.6691321679504	12.2666666666667
-18.6666666666667	12.2725132505334
-18.55448923248	12.5333333333333
-18.4334481882198	12.8
-18.3333333333333	13.0102780616814
-18.3059168621615	13.0666666666667
-18.1715603277253	13.3333333333333
-18.0307316159777	13.6
-18	13.6563857808177
-17.882821878225	13.8666666666667
-17.7281911845013	14.1333333333333
-17.6666666666667	14.2361714293692
-17.566356266666	14.4
-17.397470917841	14.6666666666667
-17.3333333333333	14.7651195199622
-17.2210811280192	14.9333333333333
-17.0374446381914	15.2
-17	15.2531325820456
-16.8457262556312	15.4666666666667
-16.6666666666667	15.7070937972126
-16.6466165924961	15.7333333333333
-16.4388452364244	16
-16.3333333333333	16.132071356095
-16.2229360157057	16.2666666666667
-16	16.5319523447384
-15.9988076429011	16.5333333333333
-15.7649671711567	16.8
-15.6666666666667	16.9097374291995
-15.5221556770932	17.0666666666667
-15.3333333333333	17.2677550195279
-15.2699888431892	17.3333333333333
-15.0079065404941	17.6
-15	17.6079372053971
-14.7347450353374	17.8666666666667
-14.6666666666667	17.9320337044458
-14.4507634960639	18.1333333333333
-14.3333333333333	18.241261748495
-14.155360942882	18.4
-14	18.5367728131229
-13.8478698317488	18.6666666666667
-13.6666666666667	18.8195573174104
-13.5275512109127	18.9333333333333
-13.3333333333333	19.0904706497003
-13.1935888544116	19.2
-13	19.3502544591299
-12.8450821949334	19.4666666666667
-12.6666666666667	19.5995541538315
-12.4810378551219	19.7333333333333
-12.3333333333333	19.8389333375322
-12.1003595471663	20
8	116
15.1055824831798	20
15.3333333333333	19.8340470674949
15.4668078164335	19.7333333333333
15.6666666666667	19.5809737957078
15.8115883564238	19.4666666666667
16	19.3163477164874
16.1410688469304	19.2
16.3333333333333	19.0394027694943
16.4562768411861	18.9333333333333
16.6666666666667	18.7492534348362
16.7581330150754	18.6666666666667
17	18.4448730938094
17.0474600569309	18.4
17.3248815655294	18.1333333333333
17.3333333333333	18.1250882138123
17.5904642464508	17.8666666666667
17.6666666666667	17.7885855840558
17.8454824579653	17.6
18	17.4335480554172
18.090469107282	17.3333333333333
18.3258117071752	17.0666666666667
18.3333333333333	17.057992542362
18.5510963830116	16.8
18.6666666666667	16.6594267662272
18.7676742762381	16.5333333333333
18.9756532491189	16.2666666666667
19	16.2347651676202
19.174757753793	16
19.3333333333333	15.7798925216591
19.3660847287186	15.7333333333333
19.5491195635622	15.4666666666667
19.6666666666667	15.2894452332342
19.7246599503905	15.2
19.8925108103525	14.9333333333333
20	14.756164026561
20.0531428852112	14.6666666666667
20.2064464489793	14.4
20.3333333333333	14.1695409217457
20.3528698635473	14.1333333333333
20.4921976398416	13.8666666666667
20.6248623619074	13.6
20.6666666666667	13.5125640748547
20.7507809893113	13.3333333333333
20.8701123566007	13.0666666666667
20.9829457274766	12.8
21	12.7578542072423
21.0893389105933	12.5333333333333
21.1893517124621	12.2666666666667
21.28299747712	12
21.3333333333333	11.8473361715114
21.37036890436	11.7333333333333
21.4515410680672	11.4666666666667
21.5264263825527	11.2
21.5950226579175	10.9333333333333
21.6573232434528	10.6666666666667
21.6666666666667	10.6227829777048
21.7135461569259	10.4
21.7635054235917	10.1333333333333
21.8071274513341	9.86666666666667
21.8443717492382	9.6
21.8751880452756	9.33333333333333
21.8995148320747	9.06666666666667
21.9172776872538	8.8
21.9283873301575	8.53333333333333
21.9327373689902	8.26666666666667
21.9302016824836	8
21.9206313677406	7.73333333333333
21.9038511699208	7.46666666666667
21.8796552888366	7.2
21.8478024307169	6.93333333333333
21.8080099381754	6.66666666666667
21.7599467846755	6.4
21.7032251570853	6.13333333333333
21.6666666666667	5.98614448767944
21.6378123681664	5.86666666666667
21.5634814098845	5.6
21.4791246195263	5.33333333333333
21.3840278343388	5.06666666666667
21.3333333333333	4.9407910825666
21.278289614338	4.8
21.1611264276087	4.53333333333333
21.0305334249883	4.26666666666667
21	4.2112038955701
20.8872629585086	4
20.7284511425198	3.73333333333333
20.6666666666667	3.64092600078385
20.5538099168319	3.46666666666667
20.3602428595346	3.2
20.3333333333333	3.16722306509459
20.1475036499022	2.93333333333333
20	2.76928129243446
19.9107983859271	2.66666666666667
19.6666666666667	2.42057324086196
19.6469545156671	2.4
19.352173841218	2.13333333333333
19.3333333333333	2.1187266878656
19.0195113306948	1.86666666666667
19	1.85345027384945
18.6666666666667	1.61946668336529
18.6399519397984	1.6
18.3333333333333	1.41606915168363
18.2006593002607	1.33333333333333
18	1.23357039578898
17.6773691961875	1.06666666666667
17.6666666666667	1.06246460168218
17.3333333333333	0.926614686200086
17.0355785749053	0.800000000000001
17	0.789475303220548
16.6666666666667	0.686854121875791
16.3333333333333	0.579578644809733
16.1960455102199	0.533333333333335
16	0.495385340480706
15.6666666666667	0.427819302415906
15.3333333333333	0.356812771280413
15	0.28191888120629
14.9358020083888	0.266666666666666
9	45
-14.7090056250176	-20
-15	-19.7421815637258
-15.0097120469787	-19.7333333333333
-15.2989201589138	-19.4666666666667
-15.3333333333333	-19.4344999897325
-15.577431653906	-19.2
-15.6666666666667	-19.1129463719299
-15.8459135430269	-18.9333333333333
-16	-18.7763310485167
-16.1048468436376	-18.6666666666667
-16.3333333333333	-18.4233043169584
-16.3546611152597	-18.4
-16.5950285477775	-18.1333333333333
-16.6666666666667	-18.0523317292924
-16.826818578753	-17.8666666666667
-17	-17.6614120414643
-17.0505709479802	-17.6
-17.2659884348369	-17.3333333333333
-17.3333333333333	-17.2481736509557
-17.4735116400855	-17.0666666666667
-17.6666666666667	-16.8097205336671
-17.6738080243149	-16.8
-17.8661303947153	-16.5333333333333
-18	-16.3420817927514
-18.0516270181825	-16.2666666666667
-18.2298420182987	-16
-18.3333333333333	-15.840419178483
-18.4013065442581	-15.7333333333333
-18.5659054145402	-15.4666666666667
-18.6666666666667	-15.2979648486322
-18.7239854471026	-15.2
-18.8754200438134	-14.9333333333333
-19	-14.7052100064186
-19.0206387496655	-14.6666666666667
-19.1593182679517	-14.4
-19.2919570996031	-14.1333333333333
-19.3333333333333	-14.0471255873339
-19.4183536466314	-13.8666666666667
-19.5386859325744	-13.6
-19.653067665792	-13.3333333333333
-19.6666666666667	-13.3003620557719
-19.7614039545602	-13.0666666666667
-19.8638417417003	-12.8
-19.960395793351	-12.5333333333333
-20	-12.4179172361374
9	36
-20	-4.78422065956696
-19.8886663499026	-4.53333333333333
-19.7570806342557	-4.26666666666667
-19.6666666666667	-4.10254353700741
-19.611999675894	-4
-19.452836272645	-3.73333333333333
-19.3333333333333	-3.55404537116598
-19.2770577496145	-3.46666666666667
-19.084006728282	-3.2
-19	-3.097049511544
-18.871111011719	-2.93333333333333
-18.6666666666667	-2.70376833046084
-18.6348340686909	-2.66666666666667
-18.373232680139	-2.4
-18.3333333333333	-2.36473482836009
-18.081450853569	-2.13333333333333
-18	-2.06921786019577
-17.7528125652688	-1.86666666666667
-17.6666666666667	-1.80721161167893
-17.3786961546244	-1.6
-17.3333333333333	-1.57313201712857
-17	-1.36725251202755
-16.9474773488306	-1.33333333333333
-16.6666666666667	-1.18911000242191
-16.4393095262783	-1.06666666666667
-16.3333333333333	-1.02347309159652
-16	-0.881188636442761
-15.8192239105688	-0.800000000000001
-15.6666666666667	-0.752507409423996
-15.3333333333333	-0.643360589502496
-15.0158193809883	-0.533333333333335
-15	-0.530191177496225
-14.6666666666667	-0.460255369373731
-14.3333333333333	-0.385902686228094
-14	-0.306373507974611
-13.8452575143853	-0.266666666666666
9	116
15.3319324882705	-0.266666666666666
15.3333333333333	-0.266981525107173
15.6666666666667	-0.33812168876186
16	-0.405800315134925
16.3333333333333	-0.470390114058309
16.6666666666667	-0.532202386825963
16.6730191292854	-0.533333333333335
17	-0.634341595414763
17.3333333333333	-0.733079837035876
17.5682664745413	-0.800000000000001
17.6666666666667	-0.840232095482373
18	-0.971397823870678
18.2514169411135	-1.06666666666667
18.3333333333333	-1.1075054343305
18.6666666666667	-1.26776041957147
18.8079641306746	-1.33333333333333
19	-1.44478273088182
19.2771551576914	-1.6
19.3333333333333	-1.6381008308857
19.6666666666667	-1.8564898377476
19.6827124355088	-1.86666666666667
20	-2.10460276104295
20.0395903157938	-2.13333333333333
20.3333333333333	-2.38119427114498
20.3563463956516	-2.4
20.6404124140524	-2.66666666666667
20.6666666666667	-2.69472646052566
20.8970753824231	-2.93333333333333
21	-3.05358711106445
21.1292246940796	-3.2
21.3333333333333	-3.45910665767332
21.3394695951311	-3.46666666666667
21.5324501425614	-3.73333333333333
21.6666666666667	-3.93925032258018
21.7074366464365	-4
21.8679858941685	-4.26666666666667
22	-4.50910133881215
22.01357528624	-4.53333333333333
22.1474697057834	-4.8
22.2685792694406	-5.06666666666667
22.3333333333333	-5.22527117397362
22.3786798180812	-5.33333333333333
22.4787426295433	-5.6
22.5685059278098	-5.86666666666667
22.6486403764754	-6.13333333333333
22.6666666666667	-6.20160895156089
22.7204349698127	-6.4
22.7837288101218	-6.66666666666667
22.838706476459	-6.93333333333333
22.8857448752281	-7.2
22.9251689648616	-7.46666666666667
22.9572590942665	-7.73333333333333
22.9822571507853	-8
23	-8.2612680484315
23.0003754833731	-8.26666666666667
23.0118954430852	-8.53333333333333
23.0167958168723	-8.8
23.0152198652922	-9.06666666666667
23.0072910468668	-9.33333333333333
23	-9.47142907315356
22.9931681496913	-9.6
22.9729802316792	-9.86666666666667
22.9467373622847	-10.1333333333333
22.914497355589	-10.4
22.8763080504084	-10.6666666666667
22.8322085036344	-10.9333333333333
22.7822300349741	-11.2
22.7263971426569	-11.4666666666667
22.6666666666667	-11.7250724686876
22.6647360475138	-11.7333333333333
22.5974874512218	-12
22.5243931620907	-12.2666666666667
22.4454530938116	-12.5333333333333
22.3606638114791	-12.8
22.3333333333333	-12.8812677810875
22.2701295546215	-13.0666666666667
22.1737344861616	-13.3333333333333
22.071406873961	-13.6
22	-13.7767936438184
21.9631409601786	-13.8666666666667
21.8488831195053	-14.1333333333333
21.7285685203823	-14.4
21.6666666666667	-14.5316480321396
21.6021012794532	-14.6666666666667
21.4693976738775	-14.9333333333333
21.3333333333333	-15.1946144050093
21.3304775565216	-15.2
21.1849626968449	-15.4666666666667
21.0330920876917	-15.7333333333333
21	-15.7897971374282
20.8743893554607	-16
20.7090629325724	-16.2666666666667
20.6666666666667	-16.3332376878047
20.5365930319458	-16.5333333333333
20.3572551054558	-16.8
20.3333333333333	-16.8347650353374
20.1702853179138	-17.0666666666667
20	-17.3012408298065
19.9761735304159	-17.3333333333333
19.7739784136518	-17.6
19.6666666666667	-17.7378282219903
19.5639760584827	-17.8666666666667
19.3459871107482	-18.1333333333333
19.3333333333333	-18.1485416836321
19.1189574758117	-18.4
19	-18.5363171273622
18.8833476187288	-18.6666666666667
18.6666666666667	-18.9036393313094
18.6387989647425	-18.9333333333333
18.3843339948205	-19.2
18.3333333333333	-19.2525245406115
18.119743366666	-19.4666666666667
18	-19.5846231660801
17.8448008894987	-19.7333333333333
17.6666666666667	-19.9012804459348
17.5589338931555	-20
9	36
-13.8452575143853	0.266666666666666
-14	0.306373507974611
-14.3333333333333	0.385902686228094
-14.6666666666667	0.460255369373731
-15	0.530191177496225
-15.0158193809883	0.533333333333335
-15.3333333333333	0.643360589502496
-15.6666666666667	0.752507409423993
-15.8192239105688	0.800000000000001
-16	0.88118863644276
-16.3333333333333	1.02347309159652
-16.4393095262783	1.06666666666667
-16.6666666666667	1.18911000242191
-16.9474773488306	1.33333333333333
-17	1.36725251202756
-17.3333333333333	1.57313201712857
-17.3786961546244	1.6
-17.6666666666667	1.80721161167893
-17.7528125652688	1.86666666666667
-18	2.06921786019578
-18.081450853569	2.13333333333333
-18.3333333333333	2.3647348283601
-18.373232680139	2.4
-18.6348340686908	2.66666666666667
-18.6666666666667	2.70376833046084
-18.8711110117191	2.93333333333333
-19	3.097049511544
-19.084006728282	3.2
-19.2770577496145	3.46666666666667
-19.3333333333333	3.55404537116598
-19.452836272645	3.73333333333333
-19.611999675894	4
-19.6666666666667	4.1025435370074
-19.7570806342557	4.26666666666667
-19.8886663499026	4.53333333333333
-20	4.78422065956695
9	45
-20	12.4179172361374
-19.960395793351	12.5333333333333
-19.8638417417003	12.8
-19.7614039545602	13.0666666666667
-19.6666666666667	13.3003620557719
-19.653067665792	13.3333333333333
-19.5386859325744	13.6
-19.4183536466314	13.8666666666667
-19.3333333333333	14.0471255873339
-19.2919570996031	14.1333333333333
-19.1593182679517	14.4
-19.0206387496655	14.6666666666667
-19	14.7052100064186
-18.8754200438134	14.9333333333333
-18.7239854471026	15.2
-18.6666666666667	15.2979648486322
-18.5659054145402	15.4666666666667
-18.4013065442581	15.7333333333333
-18.3333333333333	15.840419178483
-18.2298420182987	16
-18.0516270181825	16.2666666666667
-18	16.3420817927514
-17.8661303947153	16.5333333333333
-17.6738080243149	16.8
-17.6666666666667	16.8097205336671
-17.4735116400855	17.0666666666667
-17.3333333333333	17.2481736509557
-17.2659884348369	17.3333333333333
-17.0505709479802	17.6
-17	17.6614120414643
-16.826818578753	17.8666666666667
-16.6666666666667	18.0523317292924
-16.5950285477775	18.1333333333333
-16.3546611152597	18.4
-16.3333333333333	18.4233043169584
-16.1048468436376	18.6666666666667
-16	18.7763310485167
-15.845913543027	18.9333333333333
-15.6666666666667	19.1129463719299
-15.577431653906	19.2
-15.3333333333333	19.4344999897325
-15.2989201589138	19.4666666666667
-15.0097120469787	19.7333333333333
-15	19.7421815637258
-14.7090056250176	20
9	116
17.5589338931555	20
17.6666666666667	19.9012804459348
17.8448008894987	19.7333333333333
18	19.5846231660801
18.119743366666	19.4666666666667
18.3333333333333	19.2525245406115
18.3843339948205	19.2
18.6387989647425	18.9333333333333
18.6666666666667	18.9036393313094
18.8833476187288	18.6666666666667
19	18.5363171273622
19.1189574758117	18.4
19.3333333333333	18.1485416836321
19.3459871107482	18.1333333333333
19.5639760584827	17.8666666666667
19.6666666666667	17.7378282219903
19.7739784136518	17.6
19.9761735304159	17.3333333333333
20	17.3012408298065
20.1702853179138	17.0666666666667
20.3333333333333	16.8347650353374
20.3572551054558	16.8
20.5365930319458	16.5333333333333
20.6666666666667	16.3332376878047
20.7090629325724	16.2666666666667
20.8743893554607	16
21	15.7897971374282
21.0330920876917	15.7333333333333
21.1849626968449	15.4666666666667
21.3304775565216	15.2
21.3333333333333	15.1946144050093
21.4693976738775	14.9333333333333
21.6021012794532	14.6666666666667
21.6666666666667	14.5316480321396
21.7285685203823	14.4
21.8488831195053	14.1333333333333
21.9631409601786	13.8666666666667
22	13.7767936438184
22.071406873961	13.6
22.1737344861616	13.3333333333333
22.2701295546215	13.0666666666667
22.3333333333333	12.8812677810875
22.3606638114791	12.8
22.4454530938116	12.5333333333333
22.5243931620907	12.2666666666667
22.5974874512218	12
22.6647360475138	11.7333333333333
22.6666666666667	11.7250724686876
22.7263971426569	11.4666666666667
22.7822300349741	11.2
22.8322085036344	10.9333333333333
22.8763080504084	10.6666666666667
22.914497355589	10.4
22.9467373622847	10.1333333333333
22.9729802316792	9.86666666666667
22.9931681496913	9.6
23	9.47142907315352
23.0072910468668	9.33333333333333
23.0152198652922	9.06666666666667
23.0167958168723	8.8
23.0118954430852	8.53333333333333
23.0003754833731	8.26666666666667
23	8.2612680484315
22.9822571507853	8
22.9572590942665	7.73333333333333
22.9251689648616	7.46666666666667
22.8857448752281	7.2
22.838706476459	6.93333333333333
22.7837288101218	6.66666666666667
22.7204349698127	6.4
22.6666666666667	6.20160895156089
22.6486403764754	6.13333333333333
22.5685059278098	5.86666666666667
22.4787426295433	5.6
22.3786798180812	5.33333333333333
22.3333333333333	5.22527117397362
22.2685792694406	5.06666666666667
22.1474697057834	4.8
22.01357528624	4.53333333333333
22	4.50910133881216
21.8679858941685	4.26666666666667
21.7074366464365	4
21.6666666666667	3.93925032258018
21.5324501425614	3.73333333333333
21.3394695951311	3.46666666666667
21.3333333333333	3.45910665767332
21.1292246940796	3.2
21	3.05358711106445
20.8970753824231	2.93333333333333
20.6666666666667	2.69472646052566
20.6404124140524	2.66666666666667
20.3563463956516	2.4
20.3333333333333	2.38119427114498
20.0395903157938	2.13333333333333
20	2.10460276104295
19.6827124355088	1.86666666666667
19.6666666666667	1.8564898377476
19.3333333333333	1.6381008308857
19.2771551576914	1.6
19	1.44478273088182
18.8079641306746	1.33333333333333
18.6666666666667	1.26776041957147
18.3333333333333	1.1075054343305
18.2514169411135	1.06666666666667
18	0.971397823870678
17.6666666666667	0.840232095482373
17.5682664745413	0.800000000000001
17.3333333333333	0.733079837035876
17	0.634341595414763
16.6730191292854	0.533333333333335
16.6666666666667	0.532202386825963
16.3333333333333	0.470390114058309
16	0.405800315134925
15.6666666666667	0.33812168876186
15.3333333333333	0.266981525107173
15.3319324882705	0.266666666666666
10	25
-17.0554457426643	-20
-17.3008422322429	-19.7333333333333
-17.3333333333333	-19.6974727896575
-17.5376266828992	-19.4666666666667
-17.6666666666667	-19.317906056182
-17.7666430574159	-19.2
-17.9880614948725	-18.9333333333333
-18	-18.9187226627063
-18.2014495628073	-18.6666666666667
-18.3333333333333	-18.4976062634242
-18.4078573209202	-18.4
-18.6070785502209	-18.1333333333333
-18.6666666666667	-18.0518257850005
-18.7992427645798	-17.8666666666667
-18.984908888691	-17.6
-19	-17.5778883968544
-19.1635848608219	-17.3333333333333
-19.3333333333333	-17.0711283618029
-19.3361662826444	-17.0666666666667
-19.5020194356431	-16.8
-19.6619912036653	-16.5333333333333
-19.6666666666667	-16.5253584229922
-19.8155422041796	-16.2666666666667
-19.9633017719904	-16
-20	-15.9318404375027
10	30
-20	-3.37054246423076
-19.8654095075438	-3.2
-19.6666666666667	-2.97508032529144
-19.6309857160785	-2.93333333333333
-19.3735066432255	-2.66666666666667
-19.3333333333333	-2.63009667812775
-19.0890946229662	-2.4
-19	-2.32689358595634
-18.7723345433829	-2.13333333333333
-18.6666666666667	-2.0561144206149
-18.4167618807544	-1.86666666666667
-18.3333333333333	-1.81322519664647
-18.0128426360737	-1.6
-18	-1.59294370976493
-17.6666666666667	-1.40293538696198
-17.5494497672601	-1.33333333333333
-17.3333333333333	-1.23089911460857
-17.0012214372771	-1.06666666666667
-17	-1.06620788711352
-16.6666666666667	-0.935936099714055
-16.3345484550201	-0.800000000000001
-16.3333333333333	-0.79965391081673
-16	-0.700531569440231
-15.6666666666667	-0.596457184664502
-15.474589665597	-0.533333333333335
-15.3333333333333	-0.506668392713591
-15	-0.440418537384656
-14.6666666666667	-0.3703150968185
-14.3333333333333	-0.295754781085664
-14.2115912342078	-0.266666666666666
10	113
15.7562842264034	-0.266666666666666
16	-0.316215289789145
16.3333333333333	-0.380900882925261
16.6666666666667	-0.442795378036263
17	-0.502164451344128
17.1819917067926	-0.533333333333335
17.3333333333333	-0.578253948375689
17.6666666666667	-0.673423905644546
18	-0.765064052612086
18.1316137387716	-0.800000000000001
18.3333333333333	-0.876666707633116
18.6666666666667	-0.998921556664372
18.8577452964176	-1.06666666666667
19	-1.13285572880832
19.3333333333333	-1.28279969198705
19.4493345484074	-1.33333333333333
19.6666666666667	-1.45144228049058
19.9491838921066	-1.6
20	-1.63227676851395
20.3333333333333	-1.83741451814093
20.3823324034199	-1.86666666666667
20.6666666666667	-2.06688706787114
20.7639587833034	-2.13333333333333
21	-2.32031774484643
21.1036479804292	-2.4
21.3333333333333	-2.60218545079047
21.4087658090802	-2.66666666666667
21.6666666666667	-2.91652374536336
21.684522620095	-2.93333333333333
21.9360232540676	-3.2
22	-3.27585108572063
22.1655512385348	-3.46666666666667
22.3333333333333	-3.68152407750282
22.3749217011908	-3.73333333333333
22.5676542765753	-4
22.6666666666667	-4.15128464724227
22.7442454026448	-4.26666666666667
22.9066443910073	-4.53333333333333
23	-4.70209969539655
23.0555984122995	-4.8
23.1927950242377	-5.06666666666667
23.317825832574	-5.33333333333333
23.3333333333333	-5.36999536541601
23.4331376203873	-5.6
23.5380844002157	-5.86666666666667
23.6331613817777	-6.13333333333333
23.6666666666667	-6.23814071492136
23.7197018611391	-6.4
23.7978183384724	-6.66666666666667
23.8675283421299	-6.93333333333333
23.9292509881921	-7.2
23.9833502214157	-7.46666666666667
24	-7.56229345220316
24.0304828231356	-7.73333333333333
24.0706626213653	-8
24.1039459159709	-8.26666666666667
24.1305523617205	-8.53333333333333
24.1506738296869	-8.8
24.164477808049	-9.06666666666667
24.1721103313359	-9.33333333333333
24.1736985144664	-9.6
24.1693527535225	-9.86666666666667
24.1591686438527	-10.1333333333333
24.1432286571205	-10.4
24.1216036117486	-10.6666666666667
24.0943539654591	-10.9333333333333
24.0615309539569	-11.2
24.0231775960289	-11.4666666666667
24	-11.6085220615427
23.9794390038394	-11.7333333333333
23.9303622589269	-12
23.8758349877153	-12.2666666666667
23.8158707698127	-12.5333333333333
23.7504787849315	-12.8
23.6796642867484	-13.0666666666667
23.6666666666667	-13.1126625349739
23.6036178552542	-13.3333333333333
23.5221592028667	-13.6
23.4352379392304	-13.8666666666667
23.3428443293308	-14.1333333333333
23.3333333333333	-14.1595819501661
23.2450915132714	-14.4
23.1418074081225	-14.6666666666667
23.0329581096912	-14.9333333333333
23	-15.0109300658105
22.9185388915665	-15.2
22.7984685471313	-15.4666666666667
22.6727092502812	-15.7333333333333
22.6666666666667	-15.7457613665677
22.541107629025	-16
22.4036920564703	-16.2666666666667
22.3333333333333	-16.3986225872349
22.2602969073045	-16.5333333333333
22.1108371984002	-16.8
22	-16.9909644309896
21.9552766686242	-17.0666666666667
21.7933319610504	-17.3333333333333
21.6666666666667	-17.53504868302
21.6251114853491	-17.6
21.4501915624457	-17.8666666666667
21.3333333333333	-18.0395589376207
21.2686943099818	-18.1333333333333
21.0802624815491	-18.4
21	-18.5107998376871
20.8847489843948	-18.6666666666667
20.6822241988348	-18.9333333333333
20.6666666666667	-18.9534462717806
20.4718310168741	-19.2
20.3333333333333	-19.3709271576325
20.2540189388127	-19.4666666666667
20.028326470714	-19.7333333333333
20	-19.7662323262653
19.7940442021836	-20
10	30
-14.2115912342078	0.266666666666666
-14.3333333333333	0.295754781085665
-14.6666666666667	0.3703150968185
-15	0.440418537384656
-15.3333333333333	0.506668392713591
-15.474589665597	0.533333333333335
-15.6666666666667	0.596457184664501
-16	0.70053156944023
-16.3333333333333	0.79965391081673
-16.3345484550201	0.800000000000001
-16.6666666666667	0.935936099714056
-17	1.06620788711352
-17.0012214372771	1.06666666666667
-17.3333333333333	1.23089911460857
-17.5494497672601	1.33333333333333
-17.6666666666667	1.40293538696198
-18	1.59294370976493
-18.0128426360737	1.6
-18.3333333333333	1.81322519664646
-18.4167618807544	1.86666666666667
-18.6666666666667	2.05611442061491
-18.7723345433829	2.13333333333333
-19	2.32689358595634
-19.0890946229662	2.4
-19.3333333333333	2.63009667812776
-19.3735066432255	2.66666666666667
-19.6309857160785	2.93333333333333
-19.6666666666667	2.97508032529144
-19.8654095075438	3.2
-20	3.37054246423077
10	25
-20	15.9318404375027
-19.9633017719904	16
-19.8155422041796	16.2666666666667
-19.6666666666667	16.5253584229922
-19.6619912036653	16.5333333333333
-19.5020194356431	16.8
-19.3361662826444	17.0666666666667
-19.3333333333333	17.0711283618029
-19.1635848608219	17.3333333333333
-19	17.5778883968544
-18.984908888691	17.6
-18.7992427645798	17.8666666666667
-18.6666666666667	18.0518257850005
-18.6070785502209	18.1333333333333
-18.4078573209202	18.4
-18.3333333333333	18.4976062634242
-18.2014495628073	18.6666666666667
-18	18.9187226627064
-17.9880614948725	18.9333333333333
-17.7666430574159	19.2
-17.6666666666667	19.317906056182
-17.5376266828992	19.4666666666667
-17.3333333333333	19.6974727896575
-17.3008422322429	19.7333333333333
-17.0554457426643	20
10	113
19.7940442021836	20
20	19.7662323262653
20.028326470714	19.7333333333333
20.2540189388127	19.4666666666667
20.3333333333333	19.3709271576325
20.4718310168741	19.2
20.6666666666667	18.9534462717806
20.6822241988348	18.9333333333333
20.8847489843948	18.6666666666667
21	18.5107998376871
21.0802624815491	18.4
21.2686943099818	18.1333333333333
21.3333333333333	18.0395589376207
21.4501915624457	17.8666666666667
21.6251114853491	17.6
21.6666666666667	17.53504868302
21.7933319610504	17.3333333333333
21.9552766686242	17.0666666666667
22	16.9909644309896
22.1108371984002	16.8
22.2602969073045	16.5333333333333
22.3333333333333	16.3986225872349
22.4036920564703	16.2666666666667
22.541107629025	16
22.6666666666667	15.7457613665677
22.6727092502812	15.7333333333333
22.7984685471313	15.4666666666667
22.9185388915665	15.2
23	15.0109300658105
23.0329581096912	14.9333333333333
23.1418074081225	14.6666666666667
23.2450915132714	14.4
23.3333333333333	14.1595819501661
23.3428443293308	14.1333333333333
23.4352379392304	13.8666666666667
23.5221592028667	13.6
23.6036178552542	13.3333333333333
23.6666666666667	13.1126625349738
23.6796642867484	13.0666666666667
23.7504787849315	12.8
23.8158707698127	12.5333333333333
23.8758349877153	12.2666666666667
23.9303622589269	12
23.9794390038394	11.7333333333333
24	11.6085220615427
24.0231775960289	11.4666666666667
24.0615309539569	11.2
24.0943539654591	10.9333333333333
24.1216036117486	10.6666666666667
24.1432286571205	10.4
24.1591686438527	10.1333333333333
24.1693527535225	9.86666666666667
24.1736985144664	9.6
24.1721103313359	9.33333333333333
24.164477808049	9.06666666666667
24.1506738296869	8.8
24.1305523617205	8.53333333333333
24.1039459159709	8.26666666666667
24.0706626213653	8
24.0304828231356	7.73333333333333
24	7.56229345220315
23.9833502214157	7.46666666666667
23.9292509881921	7.2
23.8675283421299	6.93333333333333
23.7978183384724	6.66666666666667
23.7197018611391	6.4
23.6666666666667	6.23814071492136
23.6331613817777	6.13333333333333
23.5380844002157	5.86666666666667
23.4331376203873	5.6
23.3333333333333	5.36999536541601
23.317825832574	5.33333333333333
23.1927950242377	5.06666666666667
23.0555984122995	4.8
23	4.70209969539655
22.9066443910073	4.53333333333333
22.7442454026448	4.26666666666667
22.6666666666667	4.15128464724227
22.5676542765753	4
22.3749217011908	3.73333333333333
22.3333333333333	3.68152407750283
22.1655512385348	3.46666666666667
22	3.27585108572063
21.9360232540676	3.2
21.684522620095	2.93333333333333
21.6666666666667	2.91652374536336
21.4087658090802	2.66666666666667
21.3333333333333	2.60218545079047
21.1036479804292	2.4
21	2.32031774484643
20.7639587833034	2.13333333333333
20.6666666666667	2.06688706787114
20.3823324034199	1.86666666666667
20.3333333333333	1.83741451814093
20	1.63227676851395
19.9491838921066	1.6
19.6666666666667	1.45144228049058
19.4493345484074	1.33333333333333
19.3333333333333	1.28279969198705
19	1.13285572880832
18.8577452964176	1.06666666666667
18.6666666666667	0.998921556664372
18.3333333333333	0.876666707633116
18.1316137387716	0.800000000000001
18	0.765064052612086
17.6666666666667	0.673423905644546
17.3333333333333	0.578253948375689
17.1819917067926	0.533333333333335
17	0.502164451344128
16.6666666666667	0.442795378036263
16.3333333333333	0.380900882925261
16	0.316215289789145
15.7562842264034	0.266666666666666
11	7
-19.2507064266012	-20
-19.3333333333333	-19.893096875947
-19.4544073594113	-19.7333333333333
-19.6516800746177	-19.4666666666667
-19.6666666666667	-19.4460470930955
-19.8421190441039	-19.2
-20	-18.9723394336824
11	26
-20	-2.53592652513962
-19.8453158892584	-2.4
-19.6666666666667	-2.26291436470206
-19.5032435336919	-2.13333333333333
-19.3333333333333	-2.01722596189136
-19.1203171394737	-1.86666666666667
-19	-1.79461547881847
-18.6860993677127	-1.6
-18.6666666666667	-1.59002315832254
-18.3333333333333	-1.41307753990849
-18.1885679180486	-1.33333333333333
-18	-1.25017343473835
-17.6666666666667	-1.09756102041277
-17.6016999938884	-1.06666666666667
-17.3333333333333	-0.969586465009097
-17	-0.844063300093421
-16.8876970054744	-0.800000000000001
-16.6666666666667	-0.739556742470522
-16.3333333333333	-0.644482795584303
-16	-0.544957436489992
-15.9628386525056	-0.533333333333335
-15.6666666666667	-0.480024307225242
-15.3333333333333	-0.417033114268378
-15	-0.350645897273087
-14.6666666666667	-0.280374824263268
-14.605437262882	-0.266666666666666
11	114
16.2059235433036	-0.266666666666666
16.3333333333333	-0.291411651792212
16.6666666666667	-0.353388369246563
17	-0.412828573062932
17.3333333333333	-0.46996103154595
17.6666666666667	-0.52498277456745
17.719080876677	-0.533333333333335
18	-0.610745100500035
18.3333333333333	-0.699363433820132
18.6666666666667	-0.784984772223024
18.7270216974331	-0.800000000000001
19	-0.897044105466438
19.3333333333333	-1.01169259130791
19.4982027713806	-1.06666666666667
19.6666666666667	-1.14023372902084
20	-1.28131723195452
20.1266011452953	-1.33333333333333
20.3333333333333	-1.43907877645365
20.6577188879494	-1.6
20.6666666666667	-1.60535020379207
21	-1.79903539485145
21.1198207172763	-1.86666666666667
21.3333333333333	-2.00852568528801
21.5266404629071	-2.13333333333333
21.6666666666667	-2.23797805938394
21.8896549526535	-2.4
22	-2.49160949786611
22.2167593640467	-2.66666666666667
22.3333333333333	-2.77314065343325
22.5135322694157	-2.93333333333333
22.6666666666667	-3.08601375876094
22.7840639938054	-3.2
23	-3.4335292381375
23.0314474101517	-3.46666666666667
23.2594004526311	-3.73333333333333
23.3333333333333	-3.82883676644724
23.4692669612874	-4
23.6620491093056	-4.26666666666667
23.6666666666667	-4.27370498081837
23.8413201688083	-4.53333333333333
24	-4.79088218805494
24.0057569592214	-4.8
24.1588830790207	-5.06666666666667
24.299375893145	-5.33333333333333
24.3333333333333	-5.40406727193815
24.4296727990285	-5.6
24.5495500653951	-5.86666666666667
24.6592924970622	-6.13333333333333
24.6666666666667	-6.15312419311948
24.760816705602	-6.4
24.8533863024428	-6.66666666666667
24.9374265642835	-6.93333333333333
25	-7.15338110103718
25.0135582206685	-7.2
25.0826546026776	-7.46666666666667
25.1442959214095	-7.73333333333333
25.1988000762671	-8
25.2464464882813	-8.26666666666667
25.2874809471621	-8.53333333333333
25.3221197423918	-8.8
25.3333333333333	-8.90589705880711
25.3507188971919	-9.06666666666667
25.3733160239906	-9.33333333333333
25.3899542277332	-9.6
25.4007700868231	-9.86666666666667
25.4058838193763	-10.1333333333333
25.4054010555047	-10.4
25.399414394257	-10.6666666666667
25.388004775526	-10.9333333333333
25.3712426922403	-11.2
25.3491892640983	-11.4666666666667
25.3333333333333	-11.6223835028664
25.3219682279328	-11.7333333333333
25.2896707646315	-12
25.2522270793696	-12.2666666666667
25.209664970299	-12.5333333333333
25.1620069261838	-12.8
25.1092706550501	-13.0666666666667
25.0514695570983	-13.3333333333333
25	-13.5521967507237
24.9886573684057	-13.6
24.9209929733541	-13.8666666666667
24.8482613521735	-14.1333333333333
24.7704595009356	-14.4
24.6875819963815	-14.6666666666667
24.6666666666667	-14.7307123853823
24.5997708412846	-14.9333333333333
24.5068834452164	-15.2
24.4088538922032	-15.4666666666667
24.3333333333333	-15.6625325423789
24.3056987679497	-15.7333333333333
24.1974291780665	-16
24.0839198268322	-16.2666666666667
24	-16.4558331637846
23.9651529701161	-16.5333333333333
23.8410751600585	-16.8
23.7116358458309	-17.0666666666667
23.6666666666667	-17.1564206216816
23.5767243256965	-17.3333333333333
23.436304269267	-17.6
23.3333333333333	-17.7889353850634
23.2903060472166	-17.8666666666667
23.1385469345523	-18.1333333333333
23	-18.3684647408831
22.9811105579003	-18.4
22.817609841816	-18.6666666666667
22.6666666666667	-18.9048245961947
22.6482827043299	-18.9333333333333
22.4725959788238	-19.2
22.3333333333333	-19.4051660082417
22.2908239663657	-19.4666666666667
22.1024668075523	-19.7333333333333
22	-19.8748084926962
21.9075933063348	-20
11	26
-14.605437262882	0.266666666666666
-14.6666666666667	0.280374824263268
-15	0.350645897273087
-15.3333333333333	0.417033114268378
-15.6666666666667	0.480024307225242
-15.9628386525056	0.533333333333335
-16	0.544957436489992
-16.3333333333333	0.644482795584304
-16.6666666666667	0.739556742470523
-16.8876970054744	0.800000000000001
-17	0.844063300093424
-17.3333333333333	0.969586465009097
-17.6016999938884	1.06666666666667
-17.6666666666667	1.09756102041277
-18	1.25017343473834
-18.1885679180486	1.33333333333333
-18.3333333333333	1.41307753990849
-18.6666666666667	1.59002315832255
-18.6860993677127	1.6
-19	1.79461547881847
-19.1203171394737	1.86666666666667
-19.3333333333333	2.01722596189136
-19.5032435336919	2.13333333333333
-19.6666666666667	2.26291436470206
-19.8453158892584	2.4
-20	2.53592652513962
11	7
-20	18.9723394336825
-19.8421190441039	19.2
-19.6666666666667	19.4460470930955
-19.6516800746177	19.4666666666667
-19.4544073594113	19.7333333333333
-19.3333333333333	19.893096875947
-19.2507064266012	20
11	114
21.9075933063348	20
22	19.8748084926962
22.1024668075523	19.7333333333333
22.2908239663657	19.4666666666667
22.3333333333333	19.4051660082417
22.4725959788238	19.2
22.64828270433	18.9333333333333
22.6666666666667	18.9048245961947
22.817609841816	18.6666666666667
22.9811105579003	18.4
23	18.3684647408831
23.1385469345523	18.1333333333333
23.2903060472166	17.8666666666667
23.3333333333333	17.7889353850634
23.436304269267	17.6
23.5767243256965	17.3333333333333
23.6666666666667	17.1564206216816
23.7116358458309	17.0666666666667
23.8410751600585	16.8
23.9651529701161	16.5333333333333
24	16.4558331637846
24.0839198268322	16.2666666666667
24.1974291780665	16
24.3056987679497	15.7333333333333
24.3333333333333	15.6625325423789
24.4088538922032	15.4666666666667
24.5068834452164	15.2
24.5997708412846	14.9333333333333
24.6666666666667	14.7307123853823
24.6875819963815	14.6666666666667
24.7704595009356	14.4
24.8482613521735	14.1333333333333
24.9209929733541	13.8666666666667
24.9886573684057	13.6
25	13.5521967507236
25.0514695570983	13.3333333333333
25.1092706550501	13.0666666666667
25.1620069261838	12.8
25.209664970299	12.5333333333333
25.2522270793696	12.2666666666667
25.2896707646314	12
25.3219682279328	11.7333333333333
25.3333333333333	11.6223835028664
25.3491892640983	11.4666666666667
25.3712426922403	11.2
25.388004775526	10.9333333333333
25.399414394257	10.6666666666667
25.4054010555047	10.4
25.4058838193763	10.1333333333333
25.4007700868231	9.86666666666667
25.3899542277332	9.6
25.3733160239906	9.33333333333333
25.3507188971919	9.06666666666667
25.3333333333333	8.90589705880711
25.3221197423918	8.8
25.2874809471621	8.53333333333333
25.2464464882813	8.26666666666667
25.1988000762671	8
25.1442959214094	7.73333333333333
25.0826546026776	7.46666666666667
25.0135582206685	7.2
25	7.15338110103717
24.9374265642835	6.93333333333333
24.8533863024428	6.66666666666667
24.760816705602	6.4
24.6666666666667	6.15312419311948
24.6592924970622	6.13333333333333
24.5495500653951	5.86666666666667
24.4296727990285	5.6
24.3333333333333	5.40406727193816
24.299375893145	5.33333333333333
24.1588830790207	5.06666666666667
24.0057569592214	4.8
24	4.79088218805495
23.8413201688083	4.53333333333333
23.6666666666667	4.27370498081838
23.6620491093056	4.26666666666667
23.4692669612874	4
23.3333333333333	3.82883676644724
23.2594004526311	3.73333333333333
23.0314474101517	3.46666666666667
23	3.4335292381375
22.7840639938054	3.2
22.6666666666667	3.08601375876094
22.5135322694157	2.93333333333333
22.3333333333333	2.77314065343325
22.2167593640467	2.66666666666667
22	2.49160949786611
21.8896549526535	2.4
21.6666666666667	2.23797805938394
21.5266404629071	2.13333333333333
21.3333333333333	2.00852568528801
21.1198207172763	1.86666666666667
21	1.79903539485145
20.6666666666667	1.60535020379207
20.6577188879494	1.6
20.3333333333333	1.43907877645365
20.1266011452953	1.33333333333333
20	1.28131723195452
19.6666666666667	1.14023372902084
19.4982027713806	1.06666666666667
19.3333333333333	1.01169259130791
19	0.897044105466438
18.7270216974331	0.800000000000001
18.6666666666667	0.784984772223025
18.3333333333333	0.699363433820132
18	0.610745100500034
17.719080876677	0.533333333333335
17.6666666666667	0.52498277456745
17.3333333333333	0.46996103154595
17	0.412828573062932
16.6666666666667	0.353388369246563
16.3333333333333	0.291411651792212
16.2059235433036	0.266666666666666
12	22
-20	-1.9562043965871
-19.8649825610729	-1.86666666666667
-19.6666666666667	-1.75498623312924
-19.4001156424453	-1.6
-19.3333333333333	-1.56777252066601
-19	-1.40183651175281
-18.8669032403797	-1.33333333333333
-18.6666666666667	-1.25062551793122
-18.3333333333333	-1.1081882611015
-18.2394676940179	-1.06666666666667
-18	-0.985880778475581
-17.6666666666667	-0.869326829181557
-17.4756886193617	-0.800000000000001
-17.3333333333333	-0.763889517626166
-17	-0.676121619592236
-16.6666666666667	-0.584729982832198
-16.4869341139785	-0.533333333333335
-16.3333333333333	-0.507986576487028
-16	-0.45058946302837
-15.6666666666667	-0.390503052935749
-15.3333333333333	-0.327397835823164
-15.0289883628725	-0.266666666666666
12	114
16.6816961070672	-0.266666666666666
17	-0.323492694781736
17.3333333333333	-0.380687126685015
17.6666666666667	-0.435763213869933
18	-0.488893304208691
18.2885447420921	-0.533333333333335
18.3333333333333	-0.545254778819026
18.6666666666667	-0.631063338365339
19	-0.714084147665751
19.3333333333333	-0.794521366616512
19.3567168120129	-0.800000000000001
19.6666666666667	-0.90360277375532
20	-1.01166025588611
20.1746394079764	-1.06666666666667
20.3333333333333	-1.13201686592125
20.6666666666667	-1.26537766924875
20.8413266183645	-1.33333333333333
21	-1.41005920625863
21.3333333333333	-1.5667864544213
21.4058594096221	-1.6
21.6666666666667	-1.74358076594517
21.896441165876	-1.86666666666667
22	-1.93185132319195
22.3288301351941	-2.13333333333333
22.3333333333333	-2.13652129950643
22.6666666666667	-2.36649399199519
22.7164949852865	-2.4
23	-2.61724113594776
23.0661562724248	-2.66666666666667
23.3333333333333	-2.89180335335948
23.3838612401703	-2.93333333333333
23.6666666666667	-3.19332466414352
23.6741076727997	-3.2
23.9413200386477	-3.46666666666667
24	-3.53140626715146
24.18750880849	-3.73333333333333
24.3333333333333	-3.90605242705742
24.4145572720113	-4
24.6247674264604	-4.26666666666667
24.6666666666667	-4.32487910767296
24.8202507868163	-4.53333333333333
25	-4.79890118643065
25.0007609573439	-4.8
25.1696323757943	-5.06666666666667
25.3253961861004	-5.33333333333333
25.3333333333333	-5.34817163638797
25.471100164492	-5.6
25.6056560001378	-5.86666666666667
25.6666666666667	-5.99830566136076
25.7306390857414	-6.13333333333333
25.8465653432067	-6.4
25.9532491945221	-6.66666666666667
26	-6.79447981283375
26.0518888399485	-6.93333333333333
26.1427779406095	-7.2
26.2257711406059	-7.46666666666667
26.3012608994517	-7.73333333333333
26.3333333333333	-7.85914139458041
26.3699936439018	-8
26.4321227428777	-8.26666666666667
26.4875634819315	-8.53333333333333
26.536563613511	-8.8
26.5793430361854	-9.06666666666667
26.6160970001163	-9.33333333333333
26.6469988793892	-9.6
26.6666666666667	-9.80857506538056
26.6722520118105	-9.86666666666667
26.6920619836957	-10.1333333333333
26.7063743767714	-10.4
26.7153020624456	-10.6666666666667
26.7189451592284	-10.9333333333333
26.7173923085206	-11.2
26.7107218063864	-11.4666666666667
26.6990026102011	-11.7333333333333
26.6822952361617	-12
26.6666666666667	-12.1931613042472
26.6606904183612	-12.2666666666667
26.6343166002701	-12.5333333333333
26.603106863778	-12.8
26.5670914329729	-13.0666666666667
26.5262955297065	-13.3333333333333
26.4807398350096	-13.6
26.4304409049002	-13.8666666666667
26.3754115454661	-14.1333333333333
26.3333333333333	-14.321784650018
26.3157322476371	-14.4
26.251506179084	-14.6666666666667
26.182554253854	-14.9333333333333
26.1088747836544	-15.2
26.0304638540522	-15.4666666666667
26	-15.5651221345488
25.9474519879558	-15.7333333333333
25.859753849354	-16
25.767271828124	-16.2666666666667
25.6699929184113	-16.5333333333333
25.6666666666667	-16.5421264276732
25.5680441026244	-16.8
25.4612360501431	-17.0666666666667
25.3495449914184	-17.3333333333333
25.3333333333333	-17.3708143500572
25.2330030118007	-17.6
25.1115044314934	-17.8666666666667
25	-18.102094589401
24.9850124244803	-18.1333333333333
24.8534553297474	-18.4
24.7168082270432	-18.6666666666667
24.6666666666667	-18.7617688555797
24.5749455023299	-18.9333333333333
24.4278376296708	-19.2
24.3333333333333	-19.3662420422977
24.2753991473944	-19.4666666666667
24.1174895177914	-19.7333333333333
24	-19.9259400984658
23.9541188832116	-20
12	22
-15.0289883628725	0.266666666666666
-15.3333333333333	0.327397835823164
-15.6666666666667	0.390503052935749
-16	0.45058946302837
-16.3333333333333	0.507986576487028
-16.4869341139785	0.533333333333335
-16.6666666666667	0.584729982832201
-17	0.676121619592237
-17.3333333333333	0.763889517626165
-17.4756886193617	0.800000000000001
-17.6666666666667	0.869326829181557
-18	0.985880778475581
-18.2394676940179	1.06666666666667
-18.3333333333333	1.1081882611015
-18.6666666666667	1.25062551793122
-18.8669032403797	1.33333333333333
-19	1.40183651175281
-19.3333333333333	1.56777252066601
-19.4001156424453	1.6
-19.6666666666667	1.75498623312924
-19.8649825610729	1.86666666666667
-20	1.9562043965871
12	114
23.9541188832116	20
24	19.9259400984658
24.1174895177914	19.7333333333333
24.2753991473944	19.4666666666667
24.3333333333333	19.3662420422977
24.4278376296708	19.2
24.5749455023299	18.9333333333333
24.6666666666667	18.7617688555797
24.7168082270432	18.6666666666667
24.8534553297474	18.4
24.9850124244803	18.1333333333333
25	18.102094589401
25.1115044314934	17.8666666666667
25.2330030118007	17.6
25.3333333333333	17.3708143500572
25.3495449914184	17.3333333333333
25.4612360501431	17.0666666666667
25.5680441026244	16.8
25.6666666666667	16.5421264276732
25.6699929184113	16.5333333333333
25.767271828124	16.2666666666667
25.859753849354	16
25.9474519879558	15.7333333333333
26	15.5651221345488
26.0304638540522	15.4666666666667
26.1088747836544	15.2
26.182554253854	14.9333333333333
26.251506179084	14.6666666666667
26.3157322476371	14.4
26.3333333333333	14.321784650018
26.375411545466	14.1333333333333
26.4304409049002	13.8666666666667
26.4807398350096	13.6
26.5262955297065	13.3333333333333
26.5670914329729	13.0666666666667
26.603106863778	12.8
26.6343166002701	12.5333333333333
26.6606904183612	12.2666666666667
26.6666666666667	12.1931613042472
26.6822952361617	12
26.6990026102011	11.7333333333333
26.7107218063864	11.4666666666667
26.7173923085206	11.2
26.7189451592284	10.9333333333333
26.7153020624456	10.6666666666667
26.7063743767714	10.4
26.6920619836957	10.1333333333333
26.6722520118105	9.86666666666667
26.6666666666667	9.8085750653806
26.6469988793892	9.6
26.6160970001163	9.33333333333333
26.5793430361854	9.06666666666667
26.536563613511	8.8
26.4875634819315	8.53333333333333
26.4321227428777	8.26666666666667
26.3699936439018	8
26.3333333333333	7.85914139458042
26.3012608994516	7.73333333333333
26.2257711406059	7.46666666666667
26.1427779406095	7.2
26.0518888399485	6.93333333333333
26	6.79447981283374
25.9532491945221	6.66666666666667
25.8465653432067	6.4
25.7306390857414	6.13333333333333
25.6666666666667	5.99830566136077
25.6056560001378	5.86666666666667
25.471100164492	5.6
25.3333333333333	5.34817163638798
25.3253961861004	5.33333333333333
25.1696323757943	5.06666666666667
25.0007609573439	4.8
25	4.79890118643065
24.8202507868163	4.53333333333333
24.6666666666667	4.32487910767296
24.6247674264604	4.26666666666667
24.4145572720113	4
24.3333333333333	3.90605242705742
24.18750880849	3.73333333333333
24	3.53140626715146
23.9413200386477	3.46666666666667
23.6741076727997	3.2
23.6666666666667	3.19332466414352
23.3838612401703	2.93333333333333
23.3333333333333	2.89180335335948
23.0661562724248	2.66666666666667
23	2.61724113594776
22.7164949852865	2.4
22.6666666666667	2.36649399199519
22.3333333333333	2.13652129950643
22.3288301351941	2.13333333333333
22	1.93185132319195
21.896441165876	1.86666666666667
21.6666666666667	1.74358076594517
21.4058594096221	1.6
21.3333333333333	1.5667864544213
21	1.41005920625863
20.8413266183645	1.33333333333333
20.6666666666667	1.26537766924875
20.3333333333333	1.13201686592125
20.1746394079764	1.06666666666667
20	1.01166025588611
19.6666666666667	0.903602773755321
19.3567168120129	0.800000000000001
19.3333333333333	0.794521366616512
19	0.714084147665751
18.6666666666667	0.631063338365339
18.3333333333333	0.545254778819026
18.2885447420921	0.533333333333335
18	0.48889330420869
17.6666666666667	0.435763213869933
17.3333333333333	0.380687126685015
17	0.323492694781736
16.6816961070672	0.266666666666666
13	19
-20	-1.52878299009155
-19.6666666666667	-1.37229917660958
-19.5861129777022	-1.33333333333333
-19.3333333333333	-1.23500788554594
-19	-1.10121586394108
-18.9165888024769	-1.06666666666667
-18.6666666666667	-0.987556062666627
-18.3333333333333	-0.878545094572077
-18.1012244484613	-0.800000000000001
-18	-0.776014665223602
-17.6666666666667	-0.694326309506278
-17.3333333333333	-0.60961703426373
-17.0443992973319	-0.533333333333335
-17	-0.526554454654648
-16.6666666666667	-0.473694388382266
-16.3333333333333	-0.418642259293324
-16	-0.361163945728367
-15.6666666666667	-0.300981798646256
-15.4856294762965	-0.266666666666666
13	115
17.1892079370701	-0.266666666666666
17.3333333333333	-0.291413221824081
17.6666666666667	-0.346543653172417
18	-0.399721678290811
18.3333333333333	-0.451099013713368
18.6666666666667	-0.500809184389689
18.8917447858225	-0.533333333333335
19	-0.56033017011355
19.3333333333333	-0.640917813422205
19.6666666666667	-0.719087690564489
20	-0.79500237783866
20.0225560341341	-0.800000000000001
20.3333333333333	-0.898103145676038
20.6666666666667	-1.00037920755038
20.8886259490335	-1.06666666666667
21	-1.11009101243465
21.3333333333333	-1.23664236559518
21.5948572516556	-1.33333333333333
21.6666666666667	-1.36628100740622
22	-1.5153680713965
22.194115543551	-1.6
22.3333333333333	-1.67286044633841
22.6666666666667	-1.84294634686392
22.714273595152	-1.86666666666667
23	-2.03357974725443
23.1750310044712	-2.13333333333333
23.3333333333333	-2.23733349987088
23.5870402047594	-2.4
23.6666666666667	-2.45809009776197
23.9595189054774	-2.66666666666667
24	-2.69913571019924
24.2989748289273	-2.93333333333333
24.3333333333333	-2.9633906008945
24.6101705477965	-3.2
24.6666666666667	-3.25355360963843
24.8966964932528	-3.46666666666667
25	-3.57219717013445
25.1613281661378	-3.73333333333333
25.3333333333333	-3.92183263044674
25.4062578655134	-4
25.6337574160715	-4.26666666666667
25.6666666666667	-4.30877425684178
25.8460498827161	-4.53333333333333
26	-4.74258215829235
26.0431608047177	-4.8
26.2275802143164	-5.06666666666667
26.3333333333333	-5.23220038198737
26.3993234443828	-5.33333333333333
26.5599206470654	-5.6
26.6666666666667	-5.79146845650003
26.7094704066044	-5.86666666666667
26.8495379716748	-6.13333333333333
26.9794689072971	-6.4
27	-6.44574496879657
27.1011924276471	-6.66666666666667
27.214161488658	-6.93333333333333
27.3186579262011	-7.2
27.3333333333333	-7.24084458219538
27.4161002800541	-7.46666666666667
27.5060038725325	-7.73333333333333
27.588578119681	-8
27.6641623541281	-8.26666666666667
27.6666666666667	-8.27644354057992
27.7337490742565	-8.53333333333333
27.7968414370184	-8.8
27.8536596166613	-9.06666666666667
27.9044242849993	-9.33333333333333
27.9493328049608	-9.6
27.988561755157	-9.86666666666667
28	-9.95772992694588
28.0224661049068	-10.1333333333333
28.0510308289079	-10.4
28.0742834417945	-10.6666666666667
28.0923418663873	-10.9333333333333
28.105311657841	-11.2
28.1132871887079	-11.4666666666667
28.1163527036727	-11.7333333333333
28.1145832607986	-12
28.1080455735828	-12.2666666666667
28.0967987660011	-12.5333333333333
28.0808950509719	-12.8
28.0603803412007	-13.0666666666667
28.0352948001363	-13.3333333333333
28.005673339738	-13.6
28	-13.6447223256912
27.9716986846664	-13.8666666666667
27.9332831537375	-14.1333333333333
27.890413860426	-14.4
27.8431060858074	-14.6666666666667
27.7913718455836	-14.9333333333333
27.7352201635611	-15.2
27.6746573205178	-15.4666666666667
27.6666666666667	-15.4997829715593
27.6098953637385	-15.7333333333333
27.5407461015822	-16
27.4671758235273	-16.2666666666667
27.3891798826091	-16.5333333333333
27.3333333333333	-16.7146637839186
27.3068217965292	-16.8
27.2201593987513	-17.0666666666667
27.1290233219886	-17.3333333333333
27.0334011813285	-17.6
27	-17.6896468350103
26.9333874813793	-17.8666666666667
26.8288884019696	-18.1333333333333
26.7198263593829	-18.4
26.6666666666667	-18.5255182012925
26.6062328964739	-18.6666666666667
26.4880546869663	-18.9333333333333
26.3652178633063	-19.2
26.3333333333333	-19.2672713955624
26.2377034850118	-19.4666666666667
26.1054490607242	-19.7333333333333
26	-19.93911445757
25.9684062208845	-20
13	19
-15.4856294762965	0.266666666666666
-15.6666666666667	0.300981798646257
-16	0.361163945728367
-16.3333333333333	0.418642259293324
-16.6666666666667	0.473694388382268
-17	0.526554454654648
-17.0443992973319	0.533333333333335
-17.3333333333333	0.60961703426373
-17.6666666666667	0.694326309506279
-18	0.776014665223602
-18.1012244484613	0.800000000000001
-18.3333333333333	0.878545094572074
-18.6666666666667	0.987556062666627
-18.9165888024769	1.06666666666667
-19	1.10121586394108
-19.3333333333333	1.23500788554594
-19.5861129777022	1.33333333333333
-19.6666666666667	1.37229917660958
-20	1.52878299009155
13	115
25.9684062208845	20
26	19.93911445757
26.1054490607242	19.7333333333333
26.2377034850118	19.4666666666667
26.3333333333333	19.2672713955624
26.3652178633063	19.2
26.4880546869662	18.9333333333333
26.6062328964739	18.6666666666667
26.6666666666667	18.5255182012925
26.7198263593829	18.4
26.8288884019696	18.1333333333333
26.9333874813792	17.8666666666667
27	17.6896468350103
27.0334011813285	17.6
27.1290233219886	17.3333333333333
27.2201593987512	17.0666666666667
27.3068217965292	16.8
27.3333333333333	16.7146637839186
27.3891798826091	16.5333333333333
27.4671758235273	16.2666666666667
27.5407461015822	16
27.6098953637385	15.7333333333333
27.6666666666667	15.4997829715593
27.6746573205178	15.4666666666667
27.7352201635611	15.2
27.7913718455836	14.9333333333333
27.8431060858074	14.6666666666667
27.890413860426	14.4
27.9332831537375	14.1333333333333
27.9716986846664	13.8666666666667
28	13.6447223256912
28.005673339738	13.6
28.0352948001363	13.3333333333333
28.0603803412007	13.0666666666667
28.0808950509719	12.8
28.0967987660011	12.5333333333333
28.1080455735828	12.2666666666667
28.1145832607986	12
28.1163527036727	11.7333333333333
28.1132871887079	11.4666666666667
28.105311657841	11.2
28.0923418663873	10.9333333333333
28.0742834417945	10.6666666666667
28.0510308289079	10.4
28.0224661049068	10.1333333333333
28	9.95772992694587
27.988561755157	9.86666666666667
27.9493328049608	9.6
27.9044242849993	9.33333333333333
27.8536596166613	9.06666666666667
27.7968414370184	8.8
27.7337490742565	8.53333333333333
27.6666666666667	8.27644354057994
27.6641623541281	8.26666666666667
27.588578119681	8
27.5060038725325	7.73333333333333
27.4161002800541	7.46666666666667
27.3333333333333	7.24084458219538
27.3186579262011	7.2
27.214161488658	6.93333333333333
27.1011924276471	6.66666666666667
27	6.44574496879656
26.9794689072971	6.4
26.8495379716748	6.13333333333333
26.7094704066044	5.86666666666667
26.6666666666667	5.79146845650003
26.5599206470654	5.6
26.3993234443828	5.33333333333333
26.3333333333333	5.23220038198736
26.2275802143164	5.06666666666667
26.0431608047177	4.8
26	4.74258215829235
25.8460498827161	4.53333333333333
25.6666666666667	4.30877425684178
25.6337574160715	4.26666666666667
25.4062578655134	4
25.3333333333333	3.92183263044674
25.1613281661378	3.73333333333333
25	3.57219717013445
24.8966964932528	3.46666666666667
24.6666666666667	3.25355360963843
24.6101705477965	3.2
24.3333333333333	2.9633906008945
24.2989748289273	2.93333333333333
24	2.69913571019924
23.9595189054774	2.66666666666667
23.6666666666667	2.45809009776197
23.5870402047594	2.4
23.3333333333333	2.23733349987088
23.1750310044712	2.13333333333333
23	2.03357974725443
22.714273595152	1.86666666666667
22.6666666666667	1.84294634686392
22.3333333333333	1.67286044633841
22.194115543551	1.6
22	1.5153680713965
21.6666666666667	1.36628100740622
21.5948572516556	1.33333333333333
21.3333333333333	1.23664236559518
21	1.11009101243465
20.8886259490335	1.06666666666667
20.6666666666667	1.00037920755038
20.3333333333333	0.898103145676038
20.0225560341341	0.800000000000001
20	0.79500237783866
19.6666666666667	0.719087690564489
19.3333333333333	0.640917813422205
19	0.56033017011355
18.8917447858225	0.533333333333335
18.6666666666667	0.500809184389689
18.3333333333333	0.451099013713368
18	0.39972167829081
17.6666666666667	0.346543653172417
17.3333333333333	0.291413221824081
17.1892079370701	0.266666666666666
14	17
-20	-1.20544535247575
-19.6666666666667	-1.07912022029276
-19.6347319194806	-1.06666666666667
-19.3333333333333	-0.976691712213104
-19	-0.874139263174489
-18.766422424583	-0.800000000000001
-18.6666666666667	-0.777792315113333
-18.3333333333333	-0.701261875877517
-18	-0.622165338957961
-17.6666666666667	-0.540278966329061
-17.6393712812677	-0.533333333333335
-17.3333333333333	-0.488259234149666
-17	-0.437339597542671
-16.6666666666667	-0.384419567127873
-16.3333333333333	-0.32929794209962
-16	-0.271738428428364
-15.9719259434653	-0.266666666666666
14	115
17.7251496287795	-0.266666666666666
18	-0.31055005237293
18.3333333333333	-0.3619698970034
18.6666666666667	-0.411717952060696
19	-0.459913114487739
19.3333333333333	-0.506661216883124
19.529157302288	-0.533333333333335
19.6666666666667	-0.565619802152375
20	-0.641657297058524
20.3333333333333	-0.715573677155844
20.6666666666667	-0.787500855362002
20.7261083703244	-0.800000000000001
21	-0.88196188479858
21.3333333333333	-0.979114909830521
21.6415102143188	-1.06666666666667
21.6666666666667	-1.07598580129802
22	-1.1964748231686
22.3333333333333	-1.31396875041333
22.3895611528538	-1.33333333333333
22.6666666666667	-1.45155027447754
23	-1.5903202730762
23.0237762150278	-1.6
23.3333333333333	-1.75100407836428
23.5761201083596	-1.86666666666667
23.6666666666667	-1.91717791544723
24	-2.09892261115566
24.0645174813765	-2.13333333333333
24.3333333333333	-2.29829571477601
24.5028456219964	-2.4
24.6666666666667	-2.51162024179825
24.8993463708892	-2.66666666666667
25	-2.74204939842383
25.2610830931278	-2.93333333333333
25.3333333333333	-2.99233072629231
25.5932237370529	-3.2
25.6666666666667	-3.26495494791471
25.8996617141671	-3.46666666666667
26	-3.56225388100778
26.1834033665616	-3.73333333333333
26.3333333333333	-3.88646748579638
26.4468196115561	-4
26.6666666666667	-4.2397915620668
26.6918149203541	-4.26666666666667
26.9210769568726	-4.53333333333333
27	-4.6328531163543
27.1352588001477	-4.8
27.3333333333333	-5.06442266283322
27.3350480271914	-5.06666666666667
27.5232556284381	-5.33333333333333
27.6666666666667	-5.55194273626091
27.6988171916516	-5.6
27.8640983552547	-5.86666666666667
28	-6.10210542494694
28.0183770415414	-6.13333333333333
28.1638030372437	-6.4
28.2993839724111	-6.66666666666667
28.3333333333333	-6.73867825401837
28.4268609017059	-6.93333333333333
28.5459692938649	-7.2
28.6568186596055	-7.46666666666667
28.6666666666667	-7.49232795673609
28.7608938185001	-7.73333333333333
28.8575586394963	-8
28.9470728104236	-8.26666666666667
29	-8.43783020805726
29.0300733687998	-8.53333333333333
29.1070034672486	-8.8
29.1775785002996	-9.06666666666667
29.2420425551484	-9.33333333333333
29.3006150837541	-9.6
29.3333333333333	-9.76553068798787
29.3536779938784	-9.86666666666667
29.401458458226	-10.1333333333333
29.4438149902341	-10.4
29.4808965766449	-10.6666666666667
29.5128376493197	-10.9333333333333
29.5397594791048	-11.2
29.5617714126107	-11.4666666666667
29.5789719729479	-11.7333333333333
29.5914498421739	-12
29.5992847405052	-12.2666666666667
29.6025482151034	-12.5333333333333
29.6013043493868	-12.8
29.5956104022609	-13.0666666666667
29.5855173853603	-13.3333333333333
29.5710705852956	-13.6
29.5523100369747	-13.8666666666667
29.5292709532792	-14.1333333333333
29.5019841157108	-14.4
29.4704762300489	-14.6666666666667
29.4347702505743	-14.9333333333333
29.3948856759896	-15.2
29.3508388198088	-15.4666666666667
29.3333333333333	-15.5641440788014
29.3027790732041	-15.7333333333333
29.2506611047824	-16
29.1944100448065	-16.2666666666667
29.13402976231	-16.5333333333333
29.0695220623641	-16.8
29.0008868433648	-17.0666666666667
29	-17.0699502927499
28.9283494018524	-17.3333333333333
28.8516680891208	-17.6
28.770833297285	-17.8666666666667
28.6858370504801	-18.1333333333333
28.6666666666667	-18.1911447999434
28.5968294906301	-18.4
28.5036658517126	-18.6666666666667
28.4062863150742	-18.9333333333333
28.3333333333333	-19.1253758785995
28.3047222268089	-19.2
28.1990129156766	-19.4666666666667
28.0890146003696	-19.7333333333333
28	-19.9415017062956
27.9747320413719	-20
14	17
-15.9719259434653	0.266666666666666
-16	0.271738428428363
-16.3333333333333	0.32929794209962
-16.6666666666667	0.384419567127875
-17	0.437339597542671
-17.3333333333333	0.488259234149666
-17.6393712812677	0.533333333333335
-17.6666666666667	0.540278966329063
-18	0.622165338957962
-18.3333333333333	0.701261875877515
-18.6666666666667	0.777792315113333
-18.766422424583	0.800000000000001
-19	0.874139263174489
-19.3333333333333	0.976691712213104
-19.6347319194806	1.06666666666667
-19.6666666666667	1.07912022029276
-20	1.20544535247575
14	115
27.9747320413719	20
28	19.9415017062956
28.0890146003696	19.7333333333333
28.1990129156766	19.4666666666667
28.3047222268089	19.2
28.3333333333333	19.1253758785995
28.4062863150742	18.9333333333333
28.5036658517126	18.6666666666667
28.5968294906301	18.4
28.6666666666667	18.1911447999434
28.6858370504801	18.1333333333333
28.770833297285	17.8666666666667
28.8516680891208	17.6
28.9283494018524	17.3333333333333
29	17.0699502927499
29.0008868433648	17.0666666666667
29.0695220623641	16.8
29.13402976231	16.5333333333333
29.1944100448066	16.2666666666667
29.2506611047824	16
29.3027790732041	15.7333333333333
29.3333333333333	15.5641440788014
29.3508388198088	15.4666666666667
29.3948856759896	15.2
29.4347702505743	14.9333333333333
29.4704762300489	14.6666666666667
29.5019841157108	14.4
29.5292709532792	14.1333333333333
29.5523100369747	13.8666666666667
29.5710705852956	13.6
29.5855173853603	13.3333333333333
29.5956104022609	13.0666666666667
29.6013043493868	12.8
29.6025482151034	12.5333333333333
29.5992847405052	12.2666666666667
29.5914498421739	12
29.5789719729479	11.7333333333333
29.5617714126107	11.4666666666667
29.5397594791047	11.2
29.5128376493197	10.9333333333333
29.4808965766449	10.6666666666667
29.4438149902341	10.4
29.401458458226	10.1333333333333
29.3536779938784	9.86666666666667
29.3333333333333	9.76553068798788
29.3006150837541	9.6
29.2420425551483	9.33333333333333
29.1775785002996	9.06666666666667
29.1070034672486	8.8
29.0300733687998	8.53333333333333
29	8.43783020805726
28.9470728104236	8.26666666666667
28.8575586394963	8
28.7608938185	7.73333333333333
28.6666666666667	7.49232795673609
28.6568186596055	7.46666666666667
28.5459692938649	7.2
28.4268609017059	6.93333333333333
28.3333333333333	6.73867825401837
28.2993839724111	6.66666666666667
28.1638030372437	6.4
28.0183770415414	6.13333333333333
28	6.10210542494694
27.8640983552547	5.86666666666667
27.6988171916516	5.6
27.6666666666667	5.55194273626091
27.5232556284381	5.33333333333333
27.3350480271914	5.06666666666667
27.3333333333333	5.06442266283322
27.1352588001477	4.8
27	4.6328531163543
26.9210769568726	4.53333333333333
26.6918149203541	4.26666666666667
26.6666666666667	4.23979156206681
26.4468196115561	4
26.3333333333333	3.88646748579638
26.1834033665616	3.73333333333333
26	3.56225388100778
25.8996617141671	3.46666666666667
25.6666666666667	3.26495494791471
25.5932237370529	3.2
25.3333333333333	2.99233072629231
25.2610830931278	2.93333333333333
25	2.74204939842383
24.8993463708892	2.66666666666667
24.6666666666667	2.51162024179825
24.5028456219964	2.4
24.3333333333333	2.29829571477601
24.0645174813765	2.13333333333333
24	2.09892261115566
23.6666666666667	1.91717791544723
23.5761201083596	1.86666666666667
23.3333333333333	1.75100407836428
23.0237762150278	1.6
23	1.5903202730762
22.6666666666667	1.45155027447754
22.3895611528538	1.33333333333333
22.3333333333333	1.31396875041333
22	1.1964748231686
21.6666666666667	1.07598580129802
21.6415102143188	1.06666666666667
21.3333333333333	0.979114909830521
21	0.88196188479858
20.7261083703244	0.800000000000001
20.6666666666667	0.787500855362002
20.3333333333333	0.715573677155844
20	0.641657297058524
19.6666666666667	0.565619802152375
19.529157302288	0.533333333333335
19.3333333333333	0.506661216883124
19	0.459913114487739
18.6666666666667	0.411717952060696
18.3333333333333	0.3619698970034
18	0.31055005237293
17.7251496287795	0.266666666666666
15	2
30	-19.9750096463779
29.9911149868393	-20
15	14
-20	-0.954914570089036
-19.6666666666667	-0.857972594228032
-19.4729421961799	-0.800000000000001
-19.3333333333333	-0.770658486911939
-19	-0.69857276155246
-18.6666666666667	-0.624273884613064
-18.3333333333333	-0.547587703740584
-18.2733384270655	-0.533333333333335
-18	-0.495689057881495
-17.6666666666667	-0.448234286699187
-17.3333333333333	-0.399096498182492
-17	-0.348124740430695
-16.6666666666667	-0.29514474587348
-16.4946051448796	-0.266666666666666
15	64
18.2933254154798	-0.266666666666666
18.3333333333333	-0.272840780293432
18.6666666666667	-0.322626719731703
19	-0.370855798966794
19.3333333333333	-0.417634394274638
19.6666666666667	-0.463057644363197
20	-0.50721103784232
20.2026634908176	-0.533333333333335
20.3333333333333	-0.562340149708321
20.6666666666667	-0.634368985400325
21	-0.704518851082318
21.3333333333333	-0.772898485658751
21.4687153427383	-0.800000000000001
21.6666666666667	-0.856340604286324
22	-0.948914888725756
22.3333333333333	-1.03928188265482
22.4366794455573	-1.06666666666667
22.6666666666667	-1.14601242083751
23	-1.25836661055591
23.2274905156708	-1.33333333333333
23.3333333333333	-1.37649549969971
23.6666666666667	-1.50944625705345
23.8987862259508	-1.6
24	-1.6472621354565
24.3333333333333	-1.79958714696414
24.4832843087899	-1.86666666666667
24.6666666666667	-1.96257425398658
25	-2.13316225064518
25.0003410176842	-2.13333333333333
25.3333333333333	-2.32524148604771
25.4658021736512	-2.4
25.6666666666667	-2.52852203947221
25.8870981189612	-2.66666666666667
26	-2.74605828685193
26.2718422134042	-2.93333333333333
26.3333333333333	-2.9804667651404
26.6256049127461	-3.2
26.6666666666667	-3.2340785211895
26.9525816328915	-3.46666666666667
27	-3.50903948678415
27.2560098766831	-3.73333333333333
27.3333333333333	-3.80737913811331
27.5384403803831	-4
27.6666666666667	-4.13105910602842
27.8019193592291	-4.26666666666667
28	-4.48200875746064
28.0481145273523	-4.53333333333333
28.2791325841142	-4.8
28.3333333333333	-4.86753616985441
28.4961746883658	-5.06666666666667
28.6666666666667	-5.290891672675
28.6995406415501	-5.33333333333333
28.8914133327699	-5.6
29	-5.7618585113509
29.0716109880393	-5.86666666666667
29.2414277040263	-6.13333333333333
29.3333333333333	-6.28791081344955
29.4011906875937	-6.4
29.5518164182428	-6.66666666666667
29.6666666666667	-6.88401860588651
29.6931924543856	-6.93333333333333
29.8268130276531	-7.2
29.9519011406547	-7.46666666666667
30	-7.57668813358017
15	14
-16.4946051448796	0.266666666666666
-16.6666666666667	0.295144745873482
-17	0.348124740430695
-17.3333333333333	0.399096498182492
-17.6666666666667	0.448234286699188
-18	0.495689057881496
-18.2733384270655	0.533333333333335
-18.3333333333333	0.547587703740584
-18.6666666666667	0.624273884613064
-19	0.698572761552459
-19.3333333333333	0.770658486911939
-19.4729421961799	0.800000000000001
-19.6666666666667	0.857972594228032
-20	0.954914570089036
15	64
30	7.57668813358017
29.9519011406547	7.46666666666667
29.8268130276531	7.2
29.6931924543856	6.93333333333333
29.6666666666667	6.88401860588651
29.5518164182428	6.66666666666667
29.4011906875937	6.4
29.3333333333333	6.28791081344956
29.2414277040263	6.13333333333333
29.0716109880393	5.86666666666667
29	5.7618585113509
28.8914133327699	5.6
28.6995406415501	5.33333333333333
28.6666666666667	5.290891672675
28.4961746883658	5.06666666666667
28.3333333333333	4.86753616985441
28.2791325841142	4.8
28.0481145273523	4.53333333333333
28	4.48200875746064
27.8019193592291	4.26666666666667
27.6666666666667	4.13105910602842
27.5384403803831	4
27.3333333333333	3.80737913811331
27.2560098766831	3.73333333333333
27	3.50903948678415
26.9525816328915	3.46666666666667
26.6666666666667	3.2340785211895
26.6256049127461	3.2
26.3333333333333	2.9804667651404
26.2718422134042	2.93333333333333
26	2.74605828685193
25.8870981189612	2.66666666666667
25.6666666666667	2.52852203947221
25.4658021736512	2.4
25.3333333333333	2.32524148604771
25.0003410176842	2.13333333333333
25	2.13316225064518
24.6666666666667	1.96257425398658
24.4832843087899	1.86666666666667
24.3333333333333	1.79958714696414
24	1.6472621354565
23.8987862259508	1.6
23.6666666666667	1.50944625705345
23.3333333333333	1.37649549969971
23.2274905156708	1.33333333333333
23	1.25836661055591
22.6666666666667	1.14601242083751
22.4366794455573	1.06666666666667
22.3333333333333	1.03928188265482
22	0.948914888725756
21.6666666666667	0.856340604286324
21.4687153427383	0.800000000000001
21.3333333333333	0.772898485658751
21	0.704518851082318
20.6666666666667	0.634368985400324
20.3333333333333	0.562340149708321
20.2026634908176	0.533333333333335
20	0.50721103784232
19.6666666666667	0.463057644363197
19.3333333333333	0.417634394274638
19	0.370855798966794
18.6666666666667	0.322626719731703
18.3333333333333	0.272840780293432
18.2933254154798	0.266666666666666
15	2
29.9911149868393	20
30	19.9750096463778
16	5
-20	-0.75574938523634
-19.6666666666667	-0.68754318591051
-19.3333333333333	-0.617404080035944
-19	-0.545193478970914
-18.9468497911892	-0.533333333333335
16	47
20.9138476767853	-0.533333333333335
21	-0.551479900443574
21.3333333333333	-0.619944707867098
21.6666666666667	-0.686731204991003
22	-0.751930247697307
22.2515364559611	-0.800000000000001
22.3333333333333	-0.822206740867133
22.6666666666667	-0.910658555952137
23	-0.997117635253811
23.2741040678893	-1.06666666666667
23.3333333333333	-1.08621689227725
23.6666666666667	-1.19390823913791
24	-1.29928495467321
24.1099328196139	-1.33333333333333
24.3333333333333	-1.41884577797721
24.6666666666667	-1.54379127897062
24.8196725517614	-1.6
25	-1.67918830919067
25.3333333333333	-1.82261362599768
25.4377334849303	-1.86666666666667
25.6666666666667	-1.97945359027266
25.9853945707561	-2.13333333333333
26	-2.14142635943388
26.3333333333333	-2.32264374224312
26.4784275794213	-2.4
26.6666666666667	-2.51362731205498
26.9251730539387	-2.66666666666667
27	-2.71630127563341
27.3333333333333	-2.93319654912656
27.3335473998125	-2.93333333333333
27.6666666666667	-3.16971677774961
27.7101464495871	-3.2
28	-3.42263009583002
28.0584015215762	-3.46666666666667
28.3333333333333	-3.69394248185357
28.381861521208	-3.73333333333333
28.6666666666667	-3.9855169483427
28.6833210020205	-4
28.9654830055851	-4.26666666666667
29	-4.30199288476921
29.230132609061	-4.53333333333333
29.3333333333333	-4.64528001188095
29.4785147538716	-4.8
29.6666666666667	-5.01574538279607
29.711858714998	-5.06666666666667
29.9320412575036	-5.33333333333333
30	-5.42159564907556
16	6
-18.612213094827	-0.489770475861578
-18.3333333333333	-0.452551125974885
-18	-0.406612080255776
-17.6666666666667	-0.359117157981033
-17.3333333333333	-0.309933762215318
-17.0506490975029	-0.266666666666666
16	7
18.8954632356525	-0.266666666666666
19	-0.281798483445849
19.3333333333333	-0.328607571666151
19.6666666666667	-0.374058343734688
20	-0.418236668162792
20.3333333333333	-0.461220014156021
20.6217974939542	-0.497437995163362
16	6
-17.0506490975029	0.266666666666666
-17.3333333333333	0.309933762215318
-17.6666666666667	0.359117157981034
-18	0.406612080255777
-18.3333333333333	0.452551125974885
-18.612213094827	0.489770475861578
16	7
20.6217974939542	0.497437995163362
20.3333333333333	0.461220014156022
20	0.418236668162792
19.6666666666667	0.374058343734688
19.3333333333333	0.328607571666151
19	0.281798483445849
18.8954632356525	0.266666666666666
16	5
-18.9468497911892	0.533333333333335
-19	0.545193478970913
-19.3333333333333	0.617404080035944
-19.6666666666667	0.687543185910509
-20	0.75574938523634
16	47
30	5.42159564907556
29.9320412575036	5.33333333333333
29.711858714998	5.06666666666667
29.6666666666667	5.01574538279607
29.4785147538716	4.8
29.3333333333333	4.64528001188095
29.230132609061	4.53333333333333
29	4.30199288476922
28.9654830055851	4.26666666666667
28.6833210020205	4
28.6666666666667	3.9855169483427
28.381861521208	3.73333333333333
28.3333333333333	3.69394248185357
28.0584015215762	3.46666666666667
28	3.42263009583002
27.7101464495871	3.2
27.6666666666667	3.16971677774961
27.3335473998125	2.93333333333333
27.3333333333333	2.93319654912656
27	2.71630127563341
26.9251730539387	2.66666666666667
26.6666666666667	2.51362731205498
26.4784275794213	2.4
26.3333333333333	2.32264374224312
26	2.14142635943389
25.9853945707561	2.13333333333333
25.6666666666667	1.97945359027266
25.4377334849303	1.86666666666667
25.3333333333333	1.82261362599768
25	1.67918830919067
24.8196725517614	1.6
24.6666666666667	1.54379127897062
24.3333333333333	1.41884577797721
24.1099328196139	1.33333333333333
24	1.29928495467321
23.6666666666667	1.19390823913791
23.3333333333333	1.08621689227725
23.2741040678893	1.06666666666667
23	0.997117635253811
22.6666666666667	0.910658555952137
22.3333333333333	0.822206740867133
22.2515364559611	0.800000000000001
22	0.751930247697306
21.6666666666667	0.686731204991003
21.3333333333333	0.619944707867098
21	0.551479900443573
20.9138476767853	0.533333333333335
17	34
23.0771709611125	-0.800000000000001
23.3333333333333	-0.865093071094268
23.6666666666667	-0.947999673715293
24	-1.02918276497895
24.1570410514202	-1.06666666666667
24.3333333333333	-1.12134835085733
24.6666666666667	-1.22267217666196
25	-1.32198029468104
25.038834088331	-1.33333333333333
25.3333333333333	-1.43962393044808
25.6666666666667	-1.55758549623843
25.7887771891816	-1.6
26	-1.68760404157001
26.3333333333333	-1.82324117571692
26.4420150378518	-1.86666666666667
26.6666666666667	-1.97135145381086
27	-2.12377924177051
27.0212611539468	-2.13333333333333
27.3333333333333	-2.29403490936575
27.5429376788036	-2.4
27.6666666666667	-2.47073730580181
28	-2.65787632449659
28.0159271567025	-2.66666666666667
28.3333333333333	-2.8626350461088
28.4498945120557	-2.93333333333333
28.6666666666667	-3.07917049390279
28.8494573373727	-3.2
29	-3.3096066726286
29.2195133722167	-3.46666666666667
29.3333333333333	-3.55583695122196
29.5638409547803	-3.73333333333333
29.6666666666667	-3.8195962199599
29.8854144856311	-4
30	-4.10251190923898
17	3
-20	-0.602709301301883
-19.6666666666667	-0.534401308789018
-19.6615956185524	-0.533333333333335
17	6
21.664061213	-0.533333333333335
21.6666666666667	-0.533855707178291
22	-0.599126875092834
22.3333333333333	-0.662888176993429
22.6666666666667	-0.725216419469994
22.9776008420878	-0.782080673670239
17	5
-18.478625523818	-0.382900419054412
-18.3333333333333	-0.363509693659027
-18	-0.317535102630057
-17.6666666666667	-0.270000029262879
-17.6440854460161	-0.266666666666666
17	5
19.5318348468525	-0.266666666666666
19.6666666666667	-0.285059043106179
20	-0.329262298483263
20.3333333333333	-0.372268304993919
20.4899088348776	-0.391927067902071
17	5
-17.6440854460161	0.266666666666666
-17.6666666666667	0.270000029262879
-18	0.317535102630058
-18.3333333333333	0.363509693659028
-18.478625523818	0.382900419054412
17	5
20.4899088348776	0.391927067902071
20.3333333333333	0.372268304993919
20	0.329262298483263
19.6666666666667	0.285059043106179
19.5318348468525	0.266666666666666
17	3
-19.6615956185524	0.533333333333335
-19.6666666666667	0.534401308789018
-20	0.602709301301884
17	6
22.9776008420878	0.782080673670238
22.6666666666667	0.725216419469994
22.3333333333333	0.662888176993429
22	0.599126875092834
21.6666666666667	0.533855707178291
21.664061213	0.533333333333335
17	34
30	4.10251190923897
29.8854144856311	4
29.6666666666667	3.81959621995991
29.5638409547802	3.73333333333333
29.3333333333333	3.55583695122196
29.2195133722167	3.46666666666667
29	3.3096066726286
28.8494573373727	3.2
28.6666666666667	3.07917049390279
28.4498945120557	2.93333333333333
28.3333333333333	2.8626350461088
28.0159271567025	2.66666666666667
28	2.65787632449659
27.6666666666667	2.47073730580181
27.5429376788036	2.4
27.3333333333333	2.29403490936575
27.0212611539468	2.13333333333333
27	2.12377924177051
26.6666666666667	1.97135145381086
26.4420150378518	1.86666666666667
26.3333333333333	1.82324117571692
26	1.68760404157001
25.7887771891816	1.6
25.6666666666667	1.55758549623843
25.3333333333333	1.43962393044808
25.038834088331	1.33333333333333
25	1.32198029468104
24.6666666666667	1.22267217666196
24.3333333333333	1.12134835085733
24.1570410514202	1.06666666666667
24	1.02918276497895
23.6666666666667	0.947999673715293
23.3333333333333	0.865093071094268
23.0771709611125	0.800000000000001


==> anc/bistatic_baseline_opt.tikz <==
\pgfplotsset{compat=1.18}%
\begin{tikzpicture}[font=\footnotesize,inner frame sep=0]
\begin{axis}[%
width=\columnwidth-37pt,
height=0.73\columnwidth,
at={(0\columnwidth,0\columnwidth)},
unbounded coords=jump,
point meta min=-13.010299956639813,
point meta max=17,
colormap={mymap}{[1pt] rgb(0pt)=(0.2081,0.1663,0.5292); rgb(1pt)=(0.211624,0.189781,0.577676); rgb(2pt)=(0.212252,0.213771,0.626971); rgb(3pt)=(0.2081,0.2386,0.677086); rgb(4pt)=(0.195905,0.264457,0.7279); rgb(5pt)=(0.170729,0.291938,0.779248); rgb(6pt)=(0.125271,0.324243,0.830271); rgb(7pt)=(0.0591333,0.359833,0.868333); rgb(8pt)=(0.0116952,0.38751,0.881957); rgb(9pt)=(0.00595714,0.408614,0.882843); rgb(10pt)=(0.0165143,0.4266,0.878633); rgb(11pt)=(0.0328524,0.443043,0.871957); rgb(12pt)=(0.0498143,0.458571,0.864057); rgb(13pt)=(0.0629333,0.47369,0.855438); rgb(14pt)=(0.0722667,0.488667,0.8467); rgb(15pt)=(0.0779429,0.503986,0.838371); rgb(16pt)=(0.0793476,0.520024,0.831181); rgb(17pt)=(0.0749429,0.537543,0.826271); rgb(18pt)=(0.0640571,0.556986,0.823957); rgb(19pt)=(0.0487714,0.577224,0.822829); rgb(20pt)=(0.0343429,0.596581,0.819852); rgb(21pt)=(0.0265,0.6137,0.8135); rgb(22pt)=(0.0238905,0.628662,0.803762); rgb(23pt)=(0.0230905,0.641786,0.791267); rgb(24pt)=(0.0227714,0.653486,0.776757); rgb(25pt)=(0.0266619,0.664195,0.760719); rgb(26pt)=(0.0383714,0.674271,0.743552); rgb(27pt)=(0.0589714,0.683757,0.725386); rgb(28pt)=(0.0843,0.692833,0.706167); rgb(29pt)=(0.113295,0.7015,0.685857); rgb(30pt)=(0.145271,0.709757,0.664629); rgb(31pt)=(0.180133,0.717657,0.642433); rgb(32pt)=(0.217829,0.725043,0.619262); rgb(33pt)=(0.258643,0.731714,0.595429); rgb(34pt)=(0.302171,0.737605,0.571186); rgb(35pt)=(0.348167,0.742433,0.547267); rgb(36pt)=(0.395257,0.7459,0.524443); rgb(37pt)=(0.44201,0.748081,0.503314); rgb(38pt)=(0.487124,0.749062,0.483976); rgb(39pt)=(0.530029,0.749114,0.466114); rgb(40pt)=(0.570857,0.748519,0.44939); rgb(41pt)=(0.609852,0.747314,0.433686); rgb(42pt)=(0.6473,0.7456,0.4188); rgb(43pt)=(0.683419,0.743476,0.404433); rgb(44pt)=(0.71841,0.741133,0.390476); rgb(45pt)=(0.752486,0.7384,0.376814); rgb(46pt)=(0.785843,0.735567,0.363271); rgb(47pt)=(0.818505,0.732733,0.34979); rgb(48pt)=(0.850657,0.7299,0.336029); rgb(49pt)=(0.882433,0.727433,0.3217); rgb(50pt)=(0.913933,0.725786,0.306276); rgb(51pt)=(0.944957,0.726114,0.288643); rgb(52pt)=(0.973895,0.731395,0.266648); rgb(53pt)=(0.993771,0.745457,0.240348); rgb(54pt)=(0.999043,0.765314,0.216414); rgb(55pt)=(0.995533,0.786057,0.196652); rgb(56pt)=(0.988,0.8066,0.179367); rgb(57pt)=(0.978857,0.827143,0.163314); rgb(58pt)=(0.9697,0.848138,0.147452); rgb(59pt)=(0.962586,0.870514,0.1309); rgb(60pt)=(0.958871,0.8949,0.113243); rgb(61pt)=(0.959824,0.921833,0.0948381); rgb(62pt)=(0.9661,0.951443,0.0755333); rgb(63pt)=(0.9763,0.9831,0.0538)},
xmin=-20,
xmax=30,
xtick distance=10,
xlabel={$x_\mathrm{S}$ in \si{\meter}},
ymin=-20,
ymax=20,
ytick distance=10,
ylabel={$y_\mathrm{S}$ in \si{\meter}},
axis background/.style={fill=white},
xmajorgrids,
ymajorgrids,
colorbar,
colorbar style={
ytick={-13.010299956639813,-10,-6.989700043360188,-3.010299956639812,0,3.010299956639812,6.989700043360188,10,13.010299956639813,16.989700043360187},
xlabel={$\operatorname{PEB}$ in $\si{\meter}$},
xlabel style={yshift=-5mm},
yticklabels={$\num{0.05}$,$\num{0.1}$,$\num{0.2}$,$\num{0.5}$,$\num{1}$,$\num{2}$,$\num{5}$,$\num{10}$,$\num{20}$,$\num{50}$}},
colorbar/width=3mm
]
\addplot[contour prepared, contour prepared format=matlab, contour/labels=false] table[] {%
bistatic_baseline_opt-1.tsv};
\node at (axis cs:-10,0){\contour{white}{$\vect p_\mathrm{T}$}};
\node at (axis cs:10,0){\contour{white}{$\vect p_\mathrm{R}$}};
\end{axis}
\end{tikzpicture}%


==> anc/bistaticgeometry.tikz <==
\tikzset{/pgf/outer sep=auto}
\begin{tikzpicture}[thicker,font=\footnotesize,scale=0.2]
	\draw (-10,0) to node[midway,above]{$d_\mathrm{TS}$} (-1,4);
	\draw (-1,4) to node[midway,above]{$d_\mathrm{SR}$} (10,0);
\node at (-1,4){\contour{white}{$\vect p_\mathrm{S}$}};
\node at (-10,0){\contour{white}{$\vect p_\mathrm{T}$}};
\node at (10,0){\contour{white}{$\vect p_\mathrm{R}$}};
\draw[thicker,<-] (-10,0) ++(atan{9/4}:2) arc[start angle=atan{9/4}, end angle=-90,radius=2] node[pos=1,left,inner ysep=0pt,outer ysep=0pt] {$\tilde{\theta}_{\mathrm{T},1}$};
\pgfmathsetmacro{\angle}{atan2(4,-11)}
\draw[thicker,<-] (10,0) ++(\angle:2) arc[start angle=\angle,end angle=-90,radius=2] node[pos=0.6,right] {$\tilde{\theta}_{\mathrm{R},1}$};
\end{tikzpicture}%


==> anc/powerat_normal-1.tsv <==
0.1	3
10.0041715783665	-0.263329403973501
10.0201011767119	-0.266666666666666
10	-0.31982938932012
0.1	3
10	0.319829365856303
10.020101165189	0.266666666666666
10.0041715761651	0.263329405734591
0.2	7
10.0407451066961	-0.234070581309779
10.196334460939	-0.266666666666666
10.2479071983315	-0.533333333333335
10.0210360196824	-0.800000000000001
10	-0.816070479822124
9.66666666666667	-0.851470966531818
9.51555184591159	-0.800000000000001
0.2	7
9.51555185596012	0.800000000000001
9.66666666666667	0.851470963260441
10	0.816070515926619
10.0210360658102	0.800000000000001
10.2479071611974	0.533333333333335
10.1963344425692	0.266666666666666
10.0407451047393	0.234070582875192
0.3	16
10.0773186350258	-0.204811758646057
10.3333333333333	-0.258447028226427
10.3598148808579	-0.266666666666666
10.5319052711206	-0.533333333333335
10.5726615122991	-0.800000000000001
10.478695269397	-1.06666666666667
10.3333333333333	-1.25329412715485
10.191189355404	-1.33333333333333
10	-1.43151923239522
9.66666666666667	-1.47873781085763
9.33333333333333	-1.43254612225513
9.08553946374845	-1.33333333333333
9	-1.29486733789456
8.68941988114323	-1.06666666666667
8.66666666666667	-1.04516940668898
8.45613746794319	-0.800000000000001
0.3	16
8.45613751647016	0.800000000000001
8.66666666666667	1.04516939271721
8.68941988892941	1.06666666666667
9	1.29486733755829
9.0855395078621	1.33333333333333
9.33333333333333	1.43254608509375
9.66666666666667	1.47873784651918
10	1.43151924377817
10.1911893553988	1.33333333333333
10.3333333333333	1.25329414188808
10.4786952947257	1.06666666666667
10.5726615135298	0.800000000000001
10.5319052562631	0.533333333333335
10.3598148659185	0.266666666666666
10.3333333333333	0.258447033036998
10.0773186333136	0.204811760015793
0.4	27
10.1138921633554	-0.175552935982334
10.3333333333333	-0.22152602419408
10.4787647994032	-0.266666666666666
10.6666666666667	-0.474406902698348
10.7631194388551	-0.533333333333335
10.9136596635326	-0.800000000000001
10.9719873708757	-1.06666666666667
10.9440298488876	-1.33333333333333
10.8302558855441	-1.6
10.6666666666667	-1.8260485485824
10.618541715513	-1.86666666666667
10.3333333333333	-2.07518492277317
10.1840919759376	-2.13333333333333
10	-2.20554810753181
9.66666666666667	-2.25951485653164
9.33333333333333	-2.24987752127283
9	-2.18056038378569
8.8740903764702	-2.13333333333333
8.66666666666667	-2.05150342242633
8.35516279204013	-1.86666666666667
8.33333333333333	-1.85215770500783
8.0352872424988	-1.6
8	-1.56439558226634
7.79966897675904	-1.33333333333333
7.66666666666667	-1.13985986445142
7.61929942537317	-1.06666666666667
7.47832207051874	-0.800000000000001
0.4	27
7.47832205682568	0.800000000000001
7.61929953330907	1.06666666666667
7.66666666666667	1.1398597293958
7.7996689863847	1.33333333333333
8	1.56439557046775
8.03528724581875	1.6
8.33333333333333	1.85215778242921
8.35516267835166	1.86666666666667
8.66666666666667	2.05150344066054
8.87409028753902	2.13333333333333
9	2.18056041435616
9.33333333333333	2.24987753724579
9.66666666666667	2.25951487365075
10	2.20554803611477
10.1840918647744	2.13333333333333
10.3333333333333	2.07518491342634
10.618541710814	1.86666666666667
10.6666666666667	1.82604855062083
10.8302558796158	1.6
10.9440299032782	1.33333333333333
10.9719873717501	1.06666666666667
10.9136596826558	0.800000000000001
10.7631194342728	0.533333333333335
10.6666666666667	0.474406906431419
10.4787647891886	0.266666666666666
10.3333333333333	0.221526028317427
10.1138921618878	0.175552937156394
0.5	43
10.1504656916851	-0.146294113318612
10.3333333333333	-0.184605020161734
10.5977147179486	-0.266666666666666
10.6666666666667	-0.342898448235187
10.9783769194543	-0.533333333333335
11	-0.565562876548097
11.223216813227	-0.800000000000001
11.3333333333333	-1.00950046507512
11.3719570949345	-1.06666666666667
11.4498203947834	-1.33333333333333
11.4693860734131	-1.6
11.436368368542	-1.86666666666667
11.3523650941166	-2.13333333333333
11.3333333333333	-2.1760325683253
11.2020525486468	-2.4
11	-2.65537220807076
10.9875226326812	-2.66666666666667
10.6666666666667	-2.92751564968497
10.6560021522353	-2.93333333333333
10.3333333333333	-3.10629183819614
10.0489092275044	-3.2
10	-3.21663007893978
9.66666666666667	-3.2779319582339
9.33333333333333	-3.29244605653558
9	-3.26376247466084
8.7025221709476	-3.2
8.66666666666667	-3.19235278425973
8.33333333333333	-3.08025729406729
8.02896492296247	-2.93333333333333
8	-2.91865322245983
7.66666666666667	-2.70519664014945
7.61651657967185	-2.66666666666667
7.33333333333333	-2.42685049128658
7.30552635387305	-2.4
7.0567483305066	-2.13333333333333
7	-2.06346643610449
6.85101049339101	-1.86666666666667
6.68090153981796	-1.6
6.66666666666667	-1.57426567549369
6.53611679490734	-1.33333333333333
6.41677947621598	-1.06666666666667
6.33333333333333	-0.837854190799725
6.27818302511091	-0.800000000000001
0.5	43
6.27818240886478	0.800000000000001
6.33333333333333	0.837854600432063
6.41677945227424	1.06666666666667
6.53611687722717	1.33333333333333
6.66666666666667	1.57426583976557
6.68090143821086	1.6
6.85101047157151	1.86666666666667
7	2.06346644229053
7.05674832319968	2.13333333333333
7.3055264543496	2.4
7.33333333333333	2.42685041402932
7.61651645423602	2.66666666666667
7.66666666666667	2.70519670307162
8	2.91865321604664
8.0289649202668	2.93333333333333
8.33333333333333	3.0802573019782
8.66666666666667	3.19235278745857
8.70252213153756	3.2
9	3.26376251351476
9.33333333333333	3.29244610125914
9.66666666666667	3.2779319909576
10	3.21663008381902
10.0489092304881	3.2
10.3333333333333	3.10629184254147
10.6560022119107	2.93333333333333
10.6666666666667	2.92751568342046
10.9875226186221	2.66666666666667
11	2.65537219327803
11.2020525496875	2.4
11.3333333333333	2.17603247131983
11.3523650438291	2.13333333333333
11.4363683426192	1.86666666666667
11.4693860775062	1.6
11.4498203888786	1.33333333333333
11.3719570986936	1.06666666666667
11.3333333333333	1.00950045681207
11.2232168127232	0.800000000000001
11	0.565562873586113
10.9783769189989	0.533333333333335
10.6666666666667	0.34289845153045
10.5977147124587	0.266666666666666
10.3333333333333	0.184605023597856
10.1504656904621	0.146294114296995
0.6	64
10.1870392200147	-0.117035290654889
10.3333333333333	-0.147684016129387
10.6666666666667	-0.241309398322363
10.7409197937887	-0.266666666666666
11	-0.431953031076831
11.2204560277604	-0.533333333333335
11.3333333333333	-0.64497748941556
11.5448745188925	-0.800000000000001
11.6666666666667	-0.958956682414088
11.7714848243296	-1.06666666666667
11.9281472193163	-1.33333333333333
12	-1.52597273618935
12.0328455903844	-1.6
12.0938640414403	-1.86666666666667
12.1153856301509	-2.13333333333333
12.1010268486335	-2.4
12.0522399947039	-2.66666666666667
12	-2.84195736987896
11.9677249276503	-2.93333333333333
11.8432485939439	-3.2
11.6812697593331	-3.46666666666667
11.6666666666667	-3.48810434221087
11.4616625539389	-3.73333333333333
11.3333333333333	-3.8697860389379
11.1782947300559	-4
11	-4.14208086510831
10.7956201197716	-4.26666666666667
10.6666666666667	-4.34442185771212
10.3333333333333	-4.4943042296605
10.2102368953302	-4.53333333333333
10	-4.6024656401934
9.66666666666667	-4.67330956839673
9.33333333333333	-4.70948345774985
9	-4.71372288669469
8.66666666666667	-4.68700547483606
8.33333333333333	-4.62889555681582
8	-4.53778297707196
7.98764059418577	-4.53333333333333
7.66666666666667	-4.41610036314185
7.35457807706291	-4.26666666666667
7.33333333333333	-4.25616724349774
7	-4.05842618195303
6.91624149037211	-4
6.66666666666667	-3.81510431908916
6.56957999029841	-3.73333333333333
6.33333333333333	-3.51819385864244
6.28199808394504	-3.46666666666667
6.03756687631206	-3.2
6	-3.15510936128825
5.89928373170034	-3.2
5.66666666666667	-3.28501978951111
5.33333333333333	-3.40734782881574
5	-3.37344037177611
4.81140912662971	-3.2
4.74136303164699	-2.93333333333333
4.71057722401104	-2.66666666666667
4.68391016816716	-2.4
4.66666666666667	-2.19240952918217
4.66164683543333	-2.13333333333333
4.64385202083896	-1.86666666666667
4.63174453982714	-1.6
4.62580198424647	-1.33333333333333
4.62649847172827	-1.06666666666667
4.63431963505783	-0.800000000000001
0.6	64
4.63431963221019	0.800000000000001
4.62649848092653	1.06666666666667
4.62580185776099	1.33333333333333
4.63174453397146	1.6
4.64385200517008	1.86666666666667
4.66164688138986	2.13333333333333
4.66666666666667	2.19240910940042
4.68391017081002	2.4
4.71057721876621	2.66666666666667
4.7413630515614	2.93333333333333
4.81140882102138	3.2
5	3.37344094984224
5.33333333333333	3.40734697755948
5.66666666666667	3.28501918936492
5.89928274209669	3.2
6	3.15510923201615
6.0375669933272	3.2
6.28199803511445	3.46666666666667
6.33333333333333	3.51819393225385
6.5695798523451	3.73333333333333
6.66666666666667	3.81510436077526
6.91624152465175	4
7	4.05842610495237
7.33333333333333	4.25616724679061
7.35457806689891	4.26666666666667
7.66666666666667	4.41610049120304
7.98764060891147	4.53333333333333
8	4.53778296492597
8.33333333333333	4.62889554867281
8.66666666666667	4.68700547770275
9	4.71372287304775
9.33333333333333	4.70948345941701
9.66666666666667	4.67330955454474
10	4.60246565051856
10.2102368361136	4.53333333333333
10.3333333333333	4.49430418811406
10.6666666666667	4.34442176615473
10.7956200084547	4.26666666666667
11	4.1420808331667
11.178294673609	4
11.3333333333333	3.86978603009292
11.46166255654	3.73333333333333
11.6666666666667	3.48810426137461
11.6812696952692	3.46666666666667
11.84324859456	3.2
11.9677249254803	2.93333333333333
12	2.84195737791774
12.0522399974485	2.66666666666667
12.1010267973833	2.4
12.11538569108	2.13333333333333
12.0938639980799	1.86666666666667
12.0328455903137	1.6
12	1.52597273730119
11.9281472333138	1.33333333333333
11.7714847863783	1.06666666666667
11.6666666666667	0.95895671708259
11.544874515738	0.800000000000001
11.3333333333333	0.644977493520147
11.220456027789	0.533333333333335
11	0.431953032227402
10.7409197895687	0.266666666666666
10.6666666666667	0.24130939958492
10.3333333333333	0.147684018878285
10.1870392190363	0.117035291437596
0.7	241
14.9168476854806	-20
15	-19.9625450079958
15.3333333333333	-19.8087060190058
15.4926594399069	-19.7333333333333
15.6666666666667	-19.6523842334654
16	-19.4931705297776
16.0539313996516	-19.4666666666667
16.3333333333333	-19.3316243918931
16.5978266029967	-19.2
16.6666666666667	-19.166316677252
17	-18.9980131969845
17.1240733443349	-18.9333333333333
17.3333333333333	-18.8259862102149
17.6335966399284	-18.6666666666667
17.6666666666667	-18.6493971646799
18	-18.4692412507402
18.1236855155778	-18.4
18.3333333333333	-18.2843170100308
18.5970621791797	-18.1333333333333
18.6666666666667	-18.094033735622
19	-17.898750340257
19.0528259468603	-17.8666666666667
19.3333333333333	-17.6982927728192
19.4909589954706	-17.6
19.6666666666667	-17.4916080511267
19.9135002536541	-17.3333333333333
20	-17.2784032055305
20.320669843936	-17.0666666666667
20.3333333333333	-17.0583753026566
20.6666666666667	-16.8318527472315
20.7118276531181	-16.8
21	-16.5978605803164
21.0886118378446	-16.5333333333333
21.3333333333333	-16.3558283144971
21.4517995014962	-16.2666666666667
21.6666666666667	-16.1053198199244
21.801925205603	-16
22	-15.8458483262802
22.1395433079037	-15.7333333333333
22.3333333333333	-15.5768693851533
22.4652117149644	-15.4666666666667
22.6666666666667	-15.2977685338149
22.7794721011901	-15.2
23	-15.0078512162264
23.0828398915467	-14.9333333333333
23.3333333333333	-14.7063311942454
23.375790485444	-14.6666666666667
23.6587104719864	-14.4
23.6666666666667	-14.3924496281455
23.9318706727572	-14.1333333333333
24	-14.065925672776
24.1959540838016	-13.8666666666667
24.3333333333333	-13.7248762631979
24.451271919412	-13.6
24.6666666666667	-13.3679762423258
24.6980740594707	-13.3333333333333
24.9367182729492	-13.0666666666667
25	-12.9947033998082
25.16756202721	-12.8
25.3333333333333	-12.6028724347514
25.3906788187437	-12.5333333333333
25.6065263252919	-12.2666666666667
25.6666666666667	-12.1908265750235
25.8154223597557	-12
26	-11.7561722328558
26.0170307099093	-11.7333333333333
26.2125648202353	-11.4666666666667
26.3333333333333	-11.2967327036378
26.4012311994039	-11.2
26.5837931266742	-10.9333333333333
26.6666666666667	-10.8087327964637
26.7602481134826	-10.6666666666667
26.9306397889757	-10.4
27	-10.2882130989912
27.0954421411994	-10.1333333333333
27.2544410717206	-9.86666666666667
27.3333333333333	-9.72990917962478
27.4079751805087	-9.6
27.5563099003836	-9.33333333333333
27.6666666666667	-9.12684347447707
27.6987898036201	-9.06666666666667
27.8371237896016	-8.8
27.9692772084565	-8.53333333333333
28	-8.46932171877149
28.0975226187879	-8.26666666666667
28.2205572146906	-8
28.3333333333333	-7.7436962020577
28.3379175933457	-7.73333333333333
28.4523133147546	-7.46666666666667
28.561205206308	-7.2
28.6647010144956	-6.93333333333333
28.6666666666667	-6.92808308359196
28.765540038254	-6.66666666666667
28.8612827384072	-6.4
28.9519851690949	-6.13333333333333
29	-5.98503085304295
29.0388511824848	-5.86666666666667
29.1222392495225	-5.6
29.2008957819783	-5.33333333333333
29.2749229526396	-5.06666666666667
29.3333333333333	-4.84299025361126
29.3447648201975	-4.8
29.4118964918031	-4.53333333333333
29.4746391216152	-4.26666666666667
29.5330804119818	-4
29.5873057087398	-3.73333333333333
29.6373974872702	-3.46666666666667
29.6666666666667	-3.29765193797922
29.6839905536642	-3.2
29.7274677267904	-2.93333333333333
29.7669361042216	-2.66666666666667
29.8024555583748	-2.4
29.8340814463912	-2.13333333333333
29.8618640793352	-1.86666666666667
29.88584859323	-1.6
29.9060747401453	-1.33333333333333
29.9225763881389	-1.06666666666667
29.9353816090685	-0.800000000000001
29.9445123857923	-0.533333333333335
29.9499845153288	-0.266666666666666
29.9518074922807	0
29.9499845151338	0.266666666666666
29.9445123951479	0.533333333333335
29.9353816090685	0.800000000000001
29.9225764062226	1.06666666666667
29.9060747322433	1.33333333333333
29.8858486053167	1.6
29.8618640793352	1.86666666666667
29.8340814391005	2.13333333333333
29.8024555712323	2.4
29.7669361042216	2.66666666666667
29.7274677445423	2.93333333333333
29.6839904787	3.2
29.6666666666667	3.29765153017681
29.6373974332104	3.46666666666667
29.5873057277445	3.73333333333333
29.5330804127765	4
29.4746391268996	4.26666666666667
29.4118964713885	4.53333333333333
29.3447649025919	4.8
29.3333333333333	4.84299041864034
29.2749228116998	5.06666666666667
29.2008957832372	5.33333333333333
29.1222392179578	5.6
29.0388512504152	5.86666666666667
29	5.98503099979977
28.951985169099	6.13333333333333
28.8612827840905	6.4
28.7655400502811	6.66666666666667
28.6666666666667	6.92808309413226
28.6647010179463	6.93333333333333
28.5612052284297	7.2
28.4523132559861	7.46666666666667
28.3379176231959	7.73333333333333
28.3333333333333	7.74369626642935
28.2205571866616	8
28.0975227690013	8.26666666666667
28	8.46932186150645
27.969277259628	8.53333333333333
27.8371237801186	8.8
27.6987897876366	9.06666666666667
27.6666666666667	9.12684349010564
27.5563099033999	9.33333333333333
27.407975055219	9.6
27.3333333333333	9.72990905286827
27.2544411300095	9.86666666666667
27.0954421476271	10.1333333333333
27	10.2882129910241
26.9306396551827	10.4
26.7602480671899	10.6666666666667
26.6666666666667	10.8087327213327
26.5837930433364	10.9333333333333
26.4012311721537	11.2
26.3333333333333	11.2967325575761
26.2125646378089	11.4666666666667
26.0170307955548	11.7333333333333
26	11.7561723347473
25.8154225245299	12
25.6666666666667	12.1908267869525
25.6065263989655	12.2666666666667
25.3906791291878	12.5333333333333
25.3333333333333	12.6028727791926
25.1675620530554	12.8
25	12.994703246582
24.9367181176993	13.0666666666667
24.6980740603128	13.3333333333333
24.6666666666667	13.367976253218
24.4512717725365	13.6
24.3333333333333	13.724876107033
24.1959541584359	13.8666666666667
24	14.0659258932952
23.9318708871772	14.1333333333333
23.6666666666667	14.3924496828754
23.6587105315282	14.4
23.375790485781	14.6666666666667
23.3333333333333	14.7063311945413
23.0828399004229	14.9333333333333
23	15.0078510653787
22.779471826879	15.2
22.6666666666667	15.2977683726946
22.4652115226502	15.4666666666667
22.3333333333333	15.5768694964608
22.1395435356353	15.7333333333333
22	15.8458483341453
21.8019251832345	16
21.6666666666667	16.105319792488
21.4517996904669	16.2666666666667
21.3333333333333	16.3558285638573
21.0886117523622	16.5333333333333
21	16.5978604600644
20.7118277978122	16.8
20.6666666666667	16.8318528511794
20.3333333333333	17.0583757074464
20.3206704289979	17.0666666666667
20	17.2784031617991
19.9135003447859	17.3333333333333
19.6666666666667	17.4916082833527
19.4909589237747	17.6
19.3333333333333	17.6982927735549
19.0528260887179	17.8666666666667
19	17.8987503576701
18.6666666666667	18.0940337120748
18.5970621854986	18.1333333333333
18.3333333333333	18.2843170173664
18.1236855368236	18.4
18	18.4692412893668
17.6666666666667	18.6493970012728
17.6335963508362	18.6666666666667
17.3333333333333	18.8259862629739
17.1240731577448	18.9333333333333
17	18.9980130343437
16.6666666666667	19.1663165750487
16.5978266101082	19.2
16.3333333333333	19.3316244250132
16.0539314568972	19.4666666666667
16	19.4931706227608
15.6666666666667	19.6523838942528
15.4926592309881	19.7333333333333
15.3333333333333	19.8087064094521
15	19.962545939095
14.9168494904508	20
0.7	91
10.2236127483444	-0.0877764679911671
10.3333333333333	-0.11076301209704
10.6666666666667	-0.180982048741773
10.91757503506	-0.266666666666666
11	-0.319251628639631
11.3333333333333	-0.463284366205782
11.505853855815	-0.533333333333335
11.6666666666667	-0.651509137176893
11.9134566945154	-0.800000000000001
12	-0.887189477177155
12.2177101899201	-1.06666666666667
12.3333333333333	-1.21248167773854
12.4483742713549	-1.33333333333333
12.62318240457	-1.6
12.6666666666667	-1.69456766921071
12.7593975410343	-1.86666666666667
12.8589043009621	-2.13333333333333
12.9267724199757	-2.4
12.9675855530649	-2.66666666666667
12.9835631429518	-2.93333333333333
12.975759692645	-3.2
12.9446252075016	-3.46666666666667
12.8902893704801	-3.73333333333333
12.8127146888912	-4
12.7117833809757	-4.26666666666667
12.6666666666667	-4.36830935464008
12.584311734566	-4.53333333333333
12.4299156854462	-4.8
12.3333333333333	-4.94830138116706
12.2448913490445	-5.06666666666667
12.0265139593845	-5.33333333333333
12	-5.36401574793237
11.7625279649991	-5.6
11.6666666666667	-5.69065076873125
11.4464368330103	-5.86666666666667
11.3333333333333	-5.95498990555745
11.0588501196913	-6.13333333333333
11	-6.17143985867848
10.6666666666667	-6.34996811823782
10.5503449140255	-6.4
10.3333333333333	-6.49552801920429
10	-6.61069800508413
9.78525823160327	-6.66666666666667
9.66666666666667	-6.69888250855212
9.33333333333333	-6.7630844756124
9	-6.8026426486072
8.66666666666667	-6.81883279499261
8.33333333333333	-6.81223716723148
8	-6.78283432386081
7.66666666666667	-6.73006335986404
7.39107966968174	-6.66666666666667
7.33333333333333	-6.65336953523704
7	-6.55369455885684
6.66666666666667	-6.42642287383495
6.6081889936652	-6.4
6.33333333333333	-6.27269263810601
6.04393505784063	-6.4
6	-6.43305002374605
5.66666666666667	-6.60395847520304
5.34089010111612	-6.66666666666667
5.33333333333333	-6.66816903426025
5.29957199031363	-6.66666666666667
5	-6.65419448067027
4.66666666666667	-6.57173487973301
4.33333333333333	-6.41990391271651
4.30269503086134	-6.4
4	-6.20197852082961
3.92041834975236	-6.13333333333333
3.66666666666667	-5.90707679450452
3.62997521081271	-5.86666666666667
3.39716616401229	-5.6
3.33333333333333	-5.5226053254923
3.20069266779051	-5.33333333333333
3.02966222767461	-5.06666666666667
3	-5.01767491195264
2.88365481832069	-4.8
2.75516737062144	-4.53333333333333
2.70894433604483	-4.26666666666667
2.71487063648089	-4
2.71850761557903	-3.73333333333333
2.72044488594662	-3.46666666666667
2.72124679012775	-3.2
2.72145337391311	-2.93333333333333
2.72157854655988	-2.66666666666667
2.72211220468031	-2.4
2.72352065901272	-2.13333333333333
2.7262499539407	-1.86666666666667
2.73072740667641	-1.6
2.73736639659981	-1.33333333333333
2.74657054187145	-1.06666666666667
2.75873730135328	-0.800000000000001
0.7	91
2.7587373696762	0.800000000000001
2.74657048207943	1.06666666666667
2.73736654610613	1.33333333333333
2.73072741506315	1.6
2.72624990516194	1.86666666666667
2.72352072468582	2.13333333333333
2.72211236866324	2.4
2.72157854766302	2.66666666666667
2.72145330551474	2.93333333333333
2.72124679060586	3.2
2.72044485046542	3.46666666666667
2.7185076459116	3.73333333333333
2.71487061062505	4
2.70894429777106	4.26666666666667
2.75516755470549	4.53333333333333
2.88365485614455	4.8
3	5.01767490753687
3.02966221145649	5.06666666666667
3.20069255602726	5.33333333333333
3.33333333333333	5.52260544922041
3.39716623350396	5.6
3.62997518560707	5.86666666666667
3.66666666666667	5.90707689632963
3.92041808419773	6.13333333333333
4	6.2019785918285
4.30269495414203	6.4
4.33333333333333	6.41990393777683
4.66666666666667	6.5717353124949
5	6.65419417698544
5.29957331338989	6.66666666666667
5.33333333333333	6.66816900901444
5.34088996236384	6.66666666666667
5.66666666666667	6.60395852597961
6	6.43305016385974
6.04393531274078	6.4
6.33333333333333	6.2726926212088
6.60818884049143	6.4
6.66666666666667	6.42642294109499
7	6.55369451747594
7.33333333333333	6.65336968716361
7.39107926241693	6.66666666666667
7.66666666666667	6.73006320438774
8	6.78283432348352
8.33333333333333	6.81223706463071
8.66666666666667	6.81883270490902
9	6.80264255547662
9.33333333333333	6.76308433424899
9.66666666666667	6.69888241985608
9.78525796824768	6.66666666666667
10	6.61069797818094
10.3333333333333	6.49552802848613
10.5503453652524	6.4
10.6666666666667	6.34996829624186
11	6.17143982464117
11.0588501184923	6.13333333333333
11.3333333333333	5.95498990555745
11.4464368330103	5.86666666666667
11.6666666666667	5.69065079908381
11.7625279204921	5.6
12	5.36401568906336
12.0265139365203	5.33333333333333
12.2448912614748	5.06666666666667
12.3333333333333	4.94830130713787
12.4299156811556	4.8
12.5843117394655	4.53333333333333
12.6666666666667	4.36830927015066
12.711783322763	4.26666666666667
12.812714703732	4
12.8902893177485	3.73333333333333
12.9446252533695	3.46666666666667
12.9757597174667	3.2
12.9835631173696	2.93333333333333
12.9675855463806	2.66666666666667
12.9267724891134	2.4
12.8589043462262	2.13333333333333
12.7593975230036	1.86666666666667
12.6666666666667	1.69456768563311
12.6231824046242	1.6
12.4483742572713	1.33333333333333
12.3333333333333	1.21248167482136
12.2177101873883	1.06666666666667
12	0.887189446029966
11.9134567267214	0.800000000000001
11.6666666666667	0.651509142564763
11.5058538479258	0.533333333333335
11.3333333333333	0.463284366192507
11	0.319251631045465
10.9175750305201	0.266666666666666
10.6666666666667	0.18098204968869
10.3333333333333	0.110763014158714
10.2236127476106	0.0877764685781969
0.8	137
-20	-10.2893902770382
-19.9026035873703	-10.4
-19.6666666666667	-10.6597836751459
-19.6602567608432	-10.6666666666667
-19.40576746045	-10.9333333333333
-19.3333333333333	-11.0071676644759
-19.138872875321	-11.2
-19	-11.334137790435
-18.8586622663081	-11.4666666666667
-18.6666666666667	-11.6423258881669
-18.5639771683667	-11.7333333333333
-18.3333333333333	-11.933115315693
-18.2534389510362	-12
-18	-12.2077167724478
-17.9254066243428	-12.2666666666667
-17.6666666666667	-12.4671843926383
-17.5779323004798	-12.5333333333333
-17.3333333333333	-12.7124325037271
-17.2086981653533	-12.8
-17	-12.9442508859363
-16.8149502502849	-13.0666666666667
-16.6666666666667	-13.1633194777939
-16.3934088730557	-13.3333333333333
-16.3333333333333	-13.3702176405294
-16	-13.5655057694983
-15.9381238521102	-13.6
-15.6666666666667	-13.7496889892166
-15.442461268377	-13.8666666666667
-15.3333333333333	-13.9230668974826
-15	-14.0860856840946
-14.8975864622972	-14.1333333333333
-14.6666666666667	-14.2391080790626
-14.3333333333333	-14.3822280372043
-14.2892431178925	-14.4
-14	-14.5160243896382
-13.6666666666667	-14.6403317128431
-13.5907383493328	-14.6666666666667
-13.3333333333333	-14.7557113140068
-13	-14.8620529055911
-12.7562995153151	-14.9333333333333
-12.6666666666667	-14.9595379831842
-12.3333333333333	-15.0485253334911
-12	-15.1287801407151
-11.6685773539148	-15.2
-11.6666666666667	-15.2004116392979
-11.3333333333333	-15.2638544591283
-11	-15.3187778657809
-10.6666666666667	-15.3652170656808
-10.3333333333333	-15.4031813427504
-10	-15.4326547903519
-9.66666666666667	-15.4535921318989
-9.33333333333333	-15.4659177385051
-9.26377441703561	-15.4666666666667
-9	-15.4695355834913
-8.8187679971028	-15.4666666666667
-8.66666666666667	-15.4642564177524
-8.33333333333333	-15.4499383252697
-8	-15.4263373832442
-7.66666666666667	-15.3931777498447
-7.33333333333333	-15.3501310943645
-7	-15.2968135866446
-6.66666666666667	-15.2327777663855
-6.52027115943246	-15.2
-6.33333333333333	-15.1575979999971
-6	-15.0705985181398
-5.66666666666667	-14.9709676099445
-5.55422466970788	-14.9333333333333
-5.33333333333333	-14.8578732439296
-5	-14.7301730900457
-4.85043726800951	-14.6666666666667
-4.66666666666667	-14.5865087419191
-4.33333333333333	-14.4252314433019
-4.28551894196882	-14.4
-4	-14.2440068163513
-3.81565268003652	-14.1333333333333
-3.66666666666667	-14.0402279964022
-3.41239231202834	-13.8666666666667
-3.33333333333333	-13.8101443933541
-3.06276205183782	-13.6
-3	-13.5485716548895
-2.75700925748386	-13.3333333333333
-2.66666666666667	-13.2481743685905
-2.48772396390407	-13.0666666666667
-2.33333333333333	-12.8982712206841
-2.24924757876707	-12.8
-2.03801899086014	-12.5333333333333
-2	-12.4817553872007
-1.8514591298166	-12.2666666666667
-1.68508823063273	-12
-1.66666666666667	-11.968232797206
-1.53859989987495	-11.7333333333333
-1.40831639767682	-11.4666666666667
-1.33333333333333	-11.2969098886414
-1.29296282562275	-11.2
-1.19146056906329	-10.9333333333333
-1.10148712422322	-10.6666666666667
-1.0217739316988	-10.4
-1	-10.3203448796708
-0.951714882589372	-10.1333333333333
-0.889869452080594	-9.86666666666667
-0.834956843172655	-9.6
-0.786009888932989	-9.33333333333333
-0.742131385448807	-9.06666666666667
-0.702487432122544	-8.8
-0.666666666666668	-8.53608234371438
-0.666314861016623	-8.53333333333333
-0.633416934567743	-8.26666666666667
-0.602685096537948	-8
-0.573527540299732	-7.73333333333333
-0.545404188786534	-7.46666666666667
-0.517822941504272	-7.2
-0.490334348413593	-6.93333333333333
-0.462528966403135	-6.66666666666667
-0.434034346527243	-6.4
-0.404508314628894	-6.13333333333333
-0.37363774580539	-5.86666666666667
-0.341132525490062	-5.6
-0.333333333333332	-5.54140244035534
-0.30759153731909	-5.33333333333333
-0.272369033652261	-5.06666666666667
-0.235017285962646	-4.8
-0.181644423725588	-4.53333333333333
-0.119465772106514	-4.26666666666667
-0.0651136695811707	-4
-0.0178845053764921	-3.73333333333333
0	-3.61694987953393
0.0220686136300233	-3.46666666666667
0.0557433138390033	-3.2
0.0843440872451123	-2.93333333333333
0.108410327842871	-2.66666666666667
0.128452750679093	-2.4
0.144955940369524	-2.13333333333333
0.158379818879585	-1.86666666666667
0.169163002018132	-1.6
0.177724673034523	-1.33333333333333
0.184467262085843	-1.06666666666667
0.189779160488423	-0.800000000000001
0.8	315
10.260186276674	-0.0585176453274447
10.3333333333333	-0.0738420080646934
10.6666666666667	-0.120654699161182
11	-0.210519660634027
11.1697451706568	-0.266666666666666
11.3333333333333	-0.333423596747529
11.6666666666667	-0.449904762014254
11.8886226611359	-0.533333333333335
12	-0.598055884830446
12.3333333333333	-0.770316814431506
12.394448650888	-0.800000000000001
12.6666666666667	-0.990821041860062
12.7857322743236	-1.06666666666667
13	-1.25974469385015
13.0926218431392	-1.33333333333333
13.3333333333333	-1.59527421888325
13.3382984764841	-1.6
13.5503311882473	-1.86666666666667
13.6666666666667	-2.0580383808243
13.7193772142591	-2.13333333333333
13.8627873053513	-2.4
13.9755416880232	-2.66666666666667
14	-2.7423520692315
14.0702916484884	-2.93333333333333
14.1439046073155	-3.2
14.1975524506596	-3.46666666666667
14.2334636386771	-3.73333333333333
14.252988229986	-4
14.2569318691873	-4.26666666666667
14.2457529880423	-4.53333333333333
14.2196836962189	-4.8
14.1788048125307	-5.06666666666667
14.1230948309366	-5.33333333333333
14.0524602296308	-5.6
14	-5.76696617327966
13.9670045206451	-5.86666666666667
13.8664622071561	-6.13333333333333
13.7500696752581	-6.4
13.6666666666667	-6.57155795926915
13.6170971267696	-6.66666666666667
13.4665389701507	-6.93333333333333
13.3333333333333	-7.14772454993198
13.2980908684317	-7.2
13.1087190703976	-7.46666666666667
13	-7.61017370928072
12.8978121038383	-7.73333333333333
12.6666666666667	-7.99739030742465
12.66414175887	-8
12.4002063897109	-8.26666666666667
12.3333333333333	-8.33210105429899
12.1046387902595	-8.53333333333333
12	-8.62363966177058
11.771048465173	-8.8
11.6666666666667	-8.87972061240506
11.3904488511796	-9.06666666666667
11.3333333333333	-9.10533870213186
11	-9.30484753766661
10.9456393020741	-9.33333333333333
10.6666666666667	-9.48160257331142
10.408731402895	-9.6
10.4068076212362	-9.86666666666667
10.6560404276542	-10.1333333333333
10.6666666666667	-10.1446061160947
10.9375643465215	-10.4
11	-10.4571085745415
11.2613212011898	-10.6666666666667
11.3333333333333	-10.7233285037542
11.6423175480763	-10.9333333333333
11.6666666666667	-10.9497198885
12	-11.1450111195756
12.1116472577888	-11.2
12.3333333333333	-11.3101900896657
12.6666666666667	-11.4466445288604
12.7252049535226	-11.4666666666667
13	-11.5628168201978
13.3333333333333	-11.6558387448322
13.6666666666667	-11.7276074896027
13.7016430715143	-11.7333333333333
14	-11.7841043180465
14.3333333333333	-11.8229232796152
14.6666666666667	-11.845117485
15	-11.8517195176514
15.3333333333333	-11.8434081366511
15.6666666666667	-11.8205714368828
16	-11.7833550129446
16.3228313262483	-11.7333333333333
16.3333333333333	-11.7317937652368
16.6666666666667	-11.6691790048971
17	-11.5920763002323
17.3333333333333	-11.4998979908681
17.4373467581637	-11.4666666666667
17.6666666666667	-11.3958307188683
18	-11.2773548344362
18.1923110669893	-11.2
18.3333333333333	-11.1445744882001
18.6666666666667	-10.9978014841446
18.7988750482971	-10.9333333333333
19	-10.8365076312923
19.3177490862947	-10.6666666666667
19.3333333333333	-10.6583941554649
19.6666666666667	-10.4665453501103
19.7729694852461	-10.4
20	-10.257452062245
20.1829258141221	-10.1333333333333
20.3333333333333	-10.0303687123538
20.556410538518	-9.86666666666667
20.6666666666667	-9.78455208143001
20.8996397954115	-9.6
21	-9.51883923215341
21.2172852070803	-9.33333333333333
21.3333333333333	-9.23159893333865
21.5128258337423	-9.06666666666667
21.6666666666667	-8.92067507984486
21.7888180450522	-8.8
22	-8.58331948413473
22.0471018842815	-8.53333333333333
22.2898808441663	-8.26666666666667
22.3333333333333	-8.21710246988735
22.5189001304694	-8
22.6666666666667	-7.81782595712074
22.733876177321	-7.73333333333333
22.9369551323085	-7.46666666666667
23	-7.37985871817947
23.1291247574513	-7.2
23.3092188150216	-6.93333333333333
23.3333333333333	-6.89608156474315
23.4812771845581	-6.66666666666667
23.6416168920539	-6.4
23.6666666666667	-6.3563566750086
23.7951276324322	-6.13333333333333
23.9383227054845	-5.86666666666667
24	-5.7447033703446
24.0739423173712	-5.6
24.2020288983882	-5.33333333333333
24.3203386649675	-5.06666666666667
24.3333333333333	-5.03570234674351
24.4341990124057	-4.8
24.5397850222597	-4.53333333333333
24.636865712807	-4.26666666666667
24.6666666666667	-4.17882580499618
24.7290461584206	-4
24.8149291315577	-3.73333333333333
24.8932855266165	-3.46666666666667
24.9644384227002	-3.2
25	-3.0536379967402
25.0303505675822	-2.93333333333333
25.0914295698469	-2.66666666666667
25.1459145963755	-2.4
25.1940322014556	-2.13333333333333
25.2359885650221	-1.86666666666667
25.2719685506717	-1.6
25.3021338570538	-1.33333333333333
25.3266231553216	-1.06666666666667
25.3333333333333	-0.972472875725297
25.3463002121892	-0.800000000000001
25.3605883025729	-0.533333333333335
25.3691375506929	-0.266666666666666
25.3719833446147	0
25.3691375571174	0.266666666666666
25.3605883027146	0.533333333333335
25.3463001860797	0.800000000000001
25.3333333333333	0.972472761935758
25.3266231568159	1.06666666666667
25.3021338598729	1.33333333333333
25.2719685506717	1.6
25.2359885590843	1.86666666666667
25.1940322004717	2.13333333333333
25.1459145765812	2.4
25.0914295874734	2.66666666666667
25.0303505710638	2.93333333333333
25	3.0536380020098
24.9644384547257	3.2
24.8932855240514	3.46666666666667
24.8149291941371	3.73333333333333
24.7290462096711	4
24.6666666666667	4.17882586453461
24.6368657110393	4.26666666666667
24.5397850171346	4.53333333333333
24.4341989553768	4.8
24.3333333333333	5.03570229828305
24.3203386513416	5.06666666666667
24.2020288995933	5.33333333333333
24.0739422403377	5.6
24	5.74470367595501
23.9383230026453	5.86666666666667
23.7951273944993	6.13333333333333
23.6666666666667	6.3563565658736
23.6416168414844	6.4
23.4812773329724	6.66666666666667
23.3333333333333	6.89608155292324
23.3092188143579	6.93333333333333
23.129124969626	7.2
23	7.37985854483901
22.9369548593436	7.46666666666667
22.7338764287187	7.73333333333333
22.6666666666667	7.81782613231535
22.5189003358032	8
22.3333333333333	8.21710246362078
22.2898808236269	8.26666666666667
22.0471019042868	8.53333333333333
22	8.5833194892136
21.7888180114467	8.8
21.6666666666667	8.92067502179095
21.5128257892172	9.06666666666667
21.3333333333333	9.23159888280211
21.2172851091186	9.33333333333333
21	9.51883897923423
20.8996395257238	9.6
20.6666666666667	9.78455198104499
20.5564103621292	9.86666666666667
20.3333333333333	10.0303687893552
20.1829259558124	10.1333333333333
20	10.2574521386481
19.7729697561482	10.4
19.6666666666667	10.4665454954462
19.3333333333333	10.6583939421491
19.3177486896557	10.6666666666667
19	10.8365074817828
18.7988749432604	10.9333333333333
18.6666666666667	10.9978015289038
18.3333333333333	11.1445745786367
18.1923112360322	11.2
18	11.277354887804
17.6666666666667	11.3958306660074
17.4373467368908	11.4666666666667
17.3333333333333	11.4998980686449
17	11.5920763488159
16.6666666666667	11.6691788523114
16.3333333333333	11.731793749413
16.3228311669252	11.7333333333333
16	11.783354849991
15.6666666666667	11.8205714875708
15.3333333333333	11.8434082050457
15	11.8517194329091
14.6666666666667	11.8451173102445
14.3333333333333	11.8229234699442
14	11.784104438084
13.7016416529658	11.7333333333333
13.6666666666667	11.7276077481177
13.3333333333333	11.655838744851
13	11.5628169297501
12.7252045016175	11.4666666666667
12.6666666666667	11.4466446622965
12.3333333333333	11.3101899272838
12.111647360892	11.2
12	11.1450110907239
11.6666666666667	10.9497197539519
11.6423177533737	10.9333333333333
11.3333333333333	10.7233287696493
11.2613207341104	10.6666666666667
11	10.4571087807312
10.9375642379243	10.4
10.6666666666667	10.1446056339108
10.6560408782103	10.1333333333333
10.4068076831187	9.86666666666667
10.408731459217	9.6
10.6666666666667	9.48160256369367
10.9456391341518	9.33333333333333
11	9.30484743400407
11.3333333333333	9.10533860477171
11.3904487740703	9.06666666666667
11.6666666666667	8.87972065009461
11.7710484656465	8.8
12	8.62363975515992
12.1046389101509	8.53333333333333
12.3333333333333	8.33210101923838
12.400206377239	8.26666666666667
12.664141708929	8
12.6666666666667	7.99739025566385
12.8978120395965	7.73333333333333
13	7.61017366085537
13.1087190833324	7.46666666666667
13.2980908730573	7.2
13.3333333333333	7.14772454357657
13.4665389849825	6.93333333333333
13.6170970860977	6.66666666666667
13.6666666666667	6.57155799024615
13.7500697785178	6.4
13.8664622414268	6.13333333333333
13.9670044731361	5.86666666666667
14	5.76696605198729
14.0524602414933	5.6
14.1230947590168	5.33333333333333
14.1788048133567	5.06666666666667
14.2196836910617	4.8
14.2457529728156	4.53333333333333
14.2569318565395	4.26666666666667
14.252988323647	4
14.233463766349	3.73333333333333
14.1975524729568	3.46666666666667
14.1439045405949	3.2
14.0702916679987	2.93333333333333
14	2.74235202778578
13.9755417002536	2.66666666666667
13.8627874120746	2.4
13.7193771607774	2.13333333333333
13.6666666666667	2.05803845581777
13.5503311838432	1.86666666666667
13.3382985640493	1.6
13.3333333333333	1.59527413642296
13.0926218417601	1.33333333333333
13	1.25974469900674
12.7857322662948	1.06666666666667
12.6666666666667	0.990821047170408
12.3944486122147	0.800000000000001
12.3333333333333	0.770316833322302
12	0.598055883761044
11.8886226452807	0.533333333333335
11.6666666666667	0.449904768593317
11.3333333333333	0.333423596775508
11.16974516645	0.266666666666666
11	0.210519662839744
10.6666666666667	0.12065469979246
10.3333333333333	0.0738420094391423
10.2601862761848	0.0585176457187979
0.8	137
0.189779183881878	0.800000000000001
0.184467220454293	1.06666666666667
0.177724662169265	1.33333333333333
0.169162963126934	1.6
0.158379852240073	1.86666666666667
0.144955837395597	2.13333333333333
0.128452769532872	2.4
0.108410275169127	2.66666666666667
0.0843441000233829	2.93333333333333
0.0557434518895213	3.2
0.0220686338522987	3.46666666666667
0	3.6169497856737
-0.0178845484999654	3.73333333333333
-0.0651136476995758	4
-0.119465662441323	4.26666666666667
-0.181644250561677	4.53333333333333
-0.235017190778393	4.8
-0.272368979127274	5.06666666666667
-0.307591636093928	5.33333333333333
-0.333333333333332	5.54140201534381
-0.341132559956791	5.6
-0.373637616335669	5.86666666666667
-0.404508230446284	6.13333333333333
-0.434034428848687	6.4
-0.462529204766963	6.66666666666667
-0.490334180048462	6.93333333333333
-0.517822829105968	7.2
-0.545404237133323	7.46666666666667
-0.573527468747094	7.73333333333333
-0.602684938175128	8
-0.633417181186669	8.26666666666667
-0.666315128833887	8.53333333333333
-0.666666666666668	8.53608023014258
-0.702487900327049	8.8
-0.742131361222687	9.06666666666667
-0.786009697618458	9.33333333333333
-0.834956764080885	9.6
-0.889869450940192	9.86666666666667
-0.951714923603817	10.1333333333333
-1	10.3203444257209
-1.0217740501949	10.4
-1.10148739481482	10.6666666666667
-1.1914609876342	10.9333333333333
-1.29296282305604	11.2
-1.33333333333333	11.2969100087696
-1.40831639899962	11.4666666666667
-1.53859999427199	11.7333333333333
-1.66666666666667	11.9682347537965
-1.68508703219691	12
-1.85145978356403	12.2666666666667
-2	12.4817556539505
-2.03801874579053	12.5333333333333
-2.2492476821956	12.8
-2.33333333333333	12.8982711607097
-2.48772393568479	13.0666666666667
-2.66666666666667	13.2481743851231
-2.7570092505324	13.3333333333333
-3	13.5485715786865
-3.06276207508162	13.6
-3.33333333333333	13.8101446339775
-3.41239209331515	13.8666666666667
-3.66666666666667	14.0402282418756
-3.81565202073271	14.1333333333333
-4	14.2440070497337
-4.28551769619977	14.4
-4.33333333333333	14.4252321440668
-4.66666666666667	14.5865082720769
-4.85043719215959	14.6666666666667
-5	14.7301735400264
-5.33333333333333	14.8578733624693
-5.55422568107233	14.9333333333333
-5.66666666666667	14.9709672166871
-6	15.0705983052969
-6.33333333333333	15.1575979841513
-6.52027127120647	15.2
-6.66666666666667	15.232777741426
-7	15.29681364195
-7.33333333333333	15.3501311349917
-7.66666666666667	15.3931777307335
-8	15.4263374841088
-8.33333333333333	15.4499383298544
-8.66666666666667	15.4642564740864
-8.81876692302159	15.4666666666667
-9	15.4695355439414
-9.26376803910683	15.4666666666667
-9.33333333333333	15.4659176600955
-9.66666666666667	15.453592470526
-10	15.4326551246241
-10.3333333333333	15.4031812857103
-10.6666666666667	15.3652170234144
-11	15.3187779567739
-11.3333333333333	15.2638541040886
-11.6666666666667	15.2004116392979
-11.6685773541218	15.2
-12	15.1287802532904
-12.3333333333333	15.0485253603954
-12.6666666666667	14.9595379678079
-12.7562996831059	14.9333333333333
-13	14.8620530016495
-13.3333333333333	14.7557114939254
-13.5907400251885	14.6666666666667
-13.6666666666667	14.6403323108329
-14	14.5160242310989
-14.2892431649202	14.4
-14.3333333333333	14.3822280173973
-14.6666666666667	14.2391079446417
-14.8975862318676	14.1333333333333
-15	14.0860856355286
-15.3333333333333	13.9230668784126
-15.4424610918126	13.8666666666667
-15.6666666666667	13.7496887677866
-15.9381237186387	13.6
-16	13.5655057809613
-16.3333333333333	13.3702173765148
-16.3934084048819	13.3333333333333
-16.6666666666667	13.1633189389889
-16.814949429707	13.0666666666667
-17	12.9442507222771
-17.2086975258535	12.8
-17.3333333333333	12.7124320101876
-17.5779326630357	12.5333333333333
-17.6666666666667	12.4671846811248
-17.9254064076103	12.2666666666667
-18	12.207716572179
-18.2534386216894	12
-18.3333333333333	11.9331151166456
-18.5639771396418	11.7333333333333
-18.6666666666667	11.6423257289281
-18.8586621535534	11.4666666666667
-19	11.3341378707697
-19.1388729729099	11.2
-19.3333333333333	11.0071679343716
-19.4057677472761	10.9333333333333
-19.6602569883068	10.6666666666667
-19.6666666666667	10.6597839183454
-19.9026034717376	10.4
-20	10.2893901459736
0.9	207
10.2967598050037	-0.0292588226637223
10.3333333333333	-0.0369210040323467
10.6666666666667	-0.0603273495805908
11	-0.105259830317014
11.3333333333333	-0.179460569122789
11.6136029546157	-0.266666666666666
11.6666666666667	-0.282104685522341
12	-0.362830158060589
12.3333333333333	-0.461124979168359
12.5478145521658	-0.533333333333335
12.6666666666667	-0.582137544987474
13	-0.715296510686242
13.1978564930361	-0.800000000000001
13.3333333333333	-0.873647562734821
13.6666666666667	-1.05339298588091
13.6924334322773	-1.06666666666667
14	-1.26538946809966
14.1084875262281	-1.33333333333333
14.3333333333333	-1.51116206357538
14.4537706727414	-1.6
14.6666666666667	-1.79736313403313
14.7484470778689	-1.86666666666667
15	-2.13226256028442
15.001121661729	-2.13333333333333
15.2337870564443	-2.4
15.3333333333333	-2.54064210580681
15.4336862198376	-2.66666666666667
15.6094079310192	-2.93333333333333
15.6666666666667	-3.03714451551766
15.768204402483	-3.2
15.9074109683472	-3.46666666666667
16	-3.67699178889358
16.0280395218156	-3.73333333333333
16.1398509953779	-4
16.234003186848	-4.26666666666667
16.3133947890446	-4.53333333333333
16.3333333333333	-4.61426736754524
16.3848449873917	-4.8
16.4451618920275	-5.06666666666667
16.4935883301246	-5.33333333333333
16.531165866939	-5.6
16.558643537111	-5.86666666666667
16.5765547382324	-6.13333333333333
16.5852704401795	-6.4
16.5850382172902	-6.66666666666667
16.5760094961716	-6.93333333333333
16.5582607404365	-7.2
16.5318083705214	-7.46666666666667
16.4966204197492	-7.73333333333333
16.45262445452	-8
16.3997149870133	-8.26666666666667
16.3377582497783	-8.53333333333333
16.6666666666667	-8.69350119514531
17	-8.60942583041937
17.2140758314189	-8.53333333333333
17.3333333333333	-8.49190238233566
17.6666666666667	-8.35750515612519
17.8618487981486	-8.26666666666667
18	-8.20267185036121
18.3333333333333	-8.02723437161079
18.3804150157972	-8
18.6666666666667	-7.8323993412453
18.8194370360994	-7.73333333333333
19	-7.61359962056261
19.2034738552629	-7.46666666666667
19.3333333333333	-7.36980130553786
19.5455863293229	-7.2
19.6666666666667	-7.09895018817362
19.8542825234682	-6.93333333333333
20	-6.79784851199721
20.1350808976039	-6.66666666666667
20.3333333333333	-6.46199004412926
20.3914822474877	-6.4
20.6275619763804	-6.13333333333333
20.6666666666667	-6.08643205997685
20.8469117329399	-5.86666666666667
21	-5.66339006016025
21.0473971730697	-5.6
21.2350126937477	-5.33333333333333
21.3333333333333	-5.18098707173951
21.4075796084059	-5.06666666666667
21.5682924168514	-4.8
21.6666666666667	-4.62086833819967
21.7156405265154	-4.53333333333333
21.8543275322901	-4.26666666666667
21.978690350623	-4
22	-3.95060857431055
22.0970458414975	-3.73333333333333
22.2045373981859	-3.46666666666667
22.3003971992179	-3.2
22.3333333333333	-3.09885491104059
22.3899166103031	-2.93333333333333
22.471698651098	-2.66666666666667
22.5436688857535	-2.4
22.6064260017143	-2.13333333333333
22.6605099676604	-1.86666666666667
22.6666666666667	-1.83147022252531
22.7100230648235	-1.6
22.7517221705505	-1.33333333333333
22.785386677485	-1.06666666666667
22.8112871364057	-0.800000000000001
22.8296357414912	-0.533333333333335
22.8405841151873	-0.266666666666666
22.8442235171038	0
22.8405841062227	0.266666666666666
22.829635741491	0.533333333333335
22.8112871466101	0.800000000000001
22.7853864608758	1.06666666666667
22.7517223627075	1.33333333333333
22.7100230650984	1.6
22.6666666666667	1.83146997107542
22.6605099172487	1.86666666666667
22.6064260631705	2.13333333333333
22.5436689007442	2.4
22.4716985848054	2.66666666666667
22.3899166343691	2.93333333333333
22.3333333333333	3.09885515865723
22.3003972980858	3.2
22.2045372834897	3.46666666666667
22.0970460409465	3.73333333333333
22	3.95060865508203
21.9786903225321	4
21.8543275210516	4.26666666666667
21.7156406174687	4.53333333333333
21.6666666666667	4.62086828589376
21.5682923582163	4.8
21.4075796154778	5.06666666666667
21.3333333333333	5.18098706789091
21.2350127129282	5.33333333333333
21.0473971312661	5.6
21	5.66339000267705
20.8469117269857	5.86666666666667
20.6666666666667	6.08643208417223
20.6275620024774	6.13333333333333
20.3914822493041	6.4
20.3333333333333	6.46199005165408
20.1350808583904	6.66666666666667
20	6.79784852402222
19.8542825990587	6.93333333333333
19.6666666666667	7.09895030860932
19.5455864556145	7.2
19.3333333333333	7.3698013762492
19.2034738550664	7.46666666666667
19	7.61359954412508
18.8194369249976	7.73333333333333
18.6666666666667	7.83239923439741
18.3804150007491	8
18.3333333333333	8.02723438205812
18	8.20267183427129
17.861848866331	8.26666666666667
17.6666666666667	8.35750521750516
17.3333333333333	8.49190233491434
17.214075897049	8.53333333333333
17	8.60942593366152
16.6666666666667	8.69350119265556
16.3377581648406	8.53333333333333
16.3997152766135	8.26666666666667
16.4526244342495	8
16.4966204725205	7.73333333333333
16.5318083750016	7.46666666666667
16.55826076457	7.2
16.5760094466146	6.93333333333333
16.5850382627554	6.66666666666667
16.5852705212424	6.4
16.5765546948446	6.13333333333333
16.5586435433202	5.86666666666667
16.531165912324	5.6
16.4935883526983	5.33333333333333
16.4451617460202	5.06666666666667
16.3848450056756	4.8
16.3333333333333	4.61426726719555
16.3133948320369	4.53333333333333
16.2340031418082	4.26666666666667
16.139850903633	4
16.0280395988873	3.73333333333333
16	3.6769916350821
15.9074109704761	3.46666666666667
15.7682042917643	3.2
15.6666666666667	3.03714451087012
15.6094079809839	2.93333333333333
15.433686196253	2.66666666666667
15.3333333333333	2.54064211909033
15.2337870079536	2.4
15.0011217780144	2.13333333333333
15	2.132262449694
14.748447081822	1.86666666666667
14.6666666666667	1.79736313581569
14.4537706388901	1.6
14.3333333333333	1.51116205529287
14.1084874593948	1.33333333333333
14	1.26538949806099
13.6924334382255	1.06666666666667
13.6666666666667	1.05339298648518
13.3333333333333	0.873647627823163
13.197856405035	0.800000000000001
13	0.715296520300935
12.6666666666667	0.582137586944916
12.5478144690335	0.533333333333335
12.3333333333333	0.46112498547216
12	0.362830160640489
11.6666666666667	0.282104689162861
11.613602944841	0.266666666666666
11.3333333333333	0.179460569168532
11	0.105259831419872
10.6666666666667	0.0603273498962299
10.3333333333333	0.0369210047195712
10.2967598047591	0.0292588228593989
0.9	173
-3.53887122679304	0.800000000000001
-3.51309939807601	1.06666666666667
-3.49762012177174	1.33333333333333
-3.49304364365957	1.6
-3.50003461100382	1.86666666666667
-3.51933122376411	2.13333333333333
-3.551766371583	2.4
-3.59828524197434	2.66666666666667
-3.65996039716279	2.93333333333333
-3.66666666666667	2.9565202735592
-3.74107092048915	3.2
-3.8414512429783	3.46666666666667
-4	3.70922419626941
-4.0200356883153	3.73333333333333
-4.26859630665854	4
-4.33333333333333	4.07091915189311
-4.52775792311516	4.26666666666667
-4.66666666666667	4.40905157121154
-4.79885427392206	4.53333333333333
-5	4.72542043651679
-5.0854010398333	4.8
-5.33333333333333	5.01941252792916
-5.39197341622341	5.06666666666667
-5.66666666666667	5.29050287912858
-5.72472035428719	5.33333333333333
-6	5.53831371988658
-6.09217533448776	5.6
-6.33333333333333	5.76263453195741
-6.50658293139328	5.86666666666667
-6.66666666666667	5.96342251296964
-6.98610444309009	6.13333333333333
-7	6.14076736984437
-7.33333333333333	6.29647367744839
-7.59328211376754	6.4
-7.66666666666667	6.42941378851721
-8	6.54144529774814
-8.33333333333333	6.63198933386135
-8.49845845523078	6.66666666666667
-8.66666666666667	6.70232325166236
-9	6.75277260942583
-9.33333333333333	6.78337718648087
-9.66666666666667	6.79446540527741
-10	6.78619461379429
-10.3333333333333	6.75855376586215
-10.6666666666667	6.71136641861826
-10.8897035026239	6.66666666666667
-11	6.64446249292632
-11.3333333333333	6.55755184954913
-11.6666666666667	6.44953444783127
-11.7952704880685	6.4
-12	6.3198236276898
-12.3333333333333	6.16706652664804
-12.3980983444408	6.13333333333333
-12.6666666666667	5.98974459304827
-12.8703558396651	5.86666666666667
-13	5.78573581117648
-13.2673875841822	5.6
-13.3333333333333	5.5523448523481
-13.6094442117316	5.33333333333333
-13.6666666666667	5.2857628909487
-13.9097356794309	5.06666666666667
-14	4.9807263438017
-14.1770312523232	4.8
-14.3333333333333	4.63008342442272
-14.4171867249432	4.53333333333333
-14.6334650208539	4.26666666666667
-14.6666666666667	4.22294542253027
-14.8280741927557	4
-15	3.74101105188797
-15.004901053792	3.73333333333333
-15.1638705908898	3.46666666666667
-15.3077824039812	3.2
-15.3333333333333	3.14833819721227
-15.436974244095	2.93333333333333
-15.5526548128819	2.66666666666667
-15.655419336521	2.4
-15.6666666666667	2.36730948731588
-15.7461313621524	2.13333333333333
-15.825124527994	1.86666666666667
-15.8927327882132	1.6
-15.9492991298054	1.33333333333333
-15.9951294067637	1.06666666666667
-16	1.03016593684856
-16.0308204177627	0.800000000000001
-16.0562225830683	0.533333333333335
-16.0714125438558	0.266666666666666
-16.076467258569	0
-16.0714124756016	-0.266666666666666
-16.0562225851988	-0.533333333333335
-16.0308201028694	-0.800000000000001
-16	-1.030165582168
-15.9951294032874	-1.06666666666667
-15.9492992487893	-1.33333333333333
-15.8927328518102	-1.6
-15.8251245391078	-1.86666666666667
-15.7461316464374	-2.13333333333333
-15.6666666666667	-2.36730904364277
-15.6554191320559	-2.4
-15.5526548866986	-2.66666666666667
-15.436974232316	-2.93333333333333
-15.3333333333333	-3.1483382200074
-15.3077824265473	-3.2
-15.1638703029257	-3.46666666666667
-15.0049009866414	-3.73333333333333
-15	-3.74101094910646
-14.8280742185152	-4
-14.6666666666667	-4.22294542939131
-14.6334650332352	-4.26666666666667
-14.4171867263096	-4.53333333333333
-14.3333333333333	-4.63008343754652
-14.1770312775368	-4.8
-14	-4.98072631908842
-13.9097356318437	-5.06666666666667
-13.6666666666667	-5.28576287701488
-13.6094442073983	-5.33333333333333
-13.3333333333333	-5.55234487325512
-13.2673876121628	-5.6
-13	-5.78573585022962
-12.8703558554944	-5.86666666666667
-12.6666666666667	-5.98974456170612
-12.3980984056068	-6.13333333333333
-12.3333333333333	-6.16706656237271
-12	-6.31982363303721
-11.7952704948685	-6.4
-11.6666666666667	-6.44953445786985
-11.3333333333333	-6.55755202889869
-11	-6.64446242817704
-10.8897032676796	-6.66666666666667
-10.6666666666667	-6.71136643953963
-10.3333333333333	-6.7585537137364
-10	-6.78619461831533
-9.66666666666667	-6.79446545234865
-9.33333333333333	-6.78337737254579
-9	-6.75277248064048
-8.66666666666667	-6.70232340887066
-8.49845790471129	-6.66666666666667
-8.33333333333333	-6.6319893890867
-8	-6.54144542568925
-7.66666666666667	-6.4294143096443
-7.59328066951132	-6.4
-7.33333333333333	-6.29647375602839
-7	-6.14076722432094
-6.98610471476666	-6.13333333333333
-6.66666666666667	-5.96342266965375
-6.50658254829175	-5.86666666666667
-6.33333333333333	-5.76263471776458
-6.09217594732581	-5.6
-6	-5.53831327172146
-5.72472060575406	-5.33333333333333
-5.66666666666667	-5.29050262920935
-5.39197400443009	-5.06666666666667
-5.33333333333333	-5.01941218473238
-5.08540123698312	-4.8
-5	-4.72542028758453
-4.79885401049253	-4.53333333333333
-4.66666666666667	-4.40905170099872
-4.52775789376791	-4.26666666666667
-4.33333333333333	-4.07091914331352
-4.26859629554199	-4
-4.02003576881854	-3.73333333333333
-4	-3.70922409054897
-3.84145127610479	-3.46666666666667
-3.74107066968037	-3.2
-3.66666666666667	-2.95652027864323
-3.65996043205871	-2.93333333333333
-3.59828528427809	-2.66666666666667
-3.55176648474543	-2.4
-3.5193311687832	-2.13333333333333
-3.50003444110427	-1.86666666666667
-3.49304353315802	-1.6
-3.4976200305442	-1.33333333333333
-3.51309939810746	-1.06666666666667
-3.53887119698325	-0.800000000000001
1	63
10.3333333333333	0
10.3333333333333	0
10.3333333333333	0
10.6666666666667	0
11	0
11.3333333333333	-3.88578058618805e-16
11.6666666666667	-6.66133814775094e-16
12	-1.0547118733939e-15
12.3333333333333	-6.27276008913213e-15
12.6666666666667	-9.27036225562006e-15
13	-1.34336985979644e-14
13.3333333333333	-1.90403248723214e-14
13.6666666666667	-2.65343302885412e-14
14	-3.63042929052426e-14
14.3333333333333	-4.90718576884319e-14
14.6666666666667	-6.53366249991905e-14
15	-8.58757509547559e-14
15.3333333333333	-1.11632925126059e-13
15.6666666666667	-1.43496325932801e-13
16	-1.82520665248376e-13
16.3333333333333	-2.2992718839987e-13
16.6666666666667	-2.87048163016834e-13
17	-3.55215856728819e-13
17.3333333333333	-4.3604009292153e-13
17.6666666666667	-5.31186206131906e-13
18	-6.42319530896884e-13
18.3333333333333	-7.7143846866079e-13
18.6666666666667	-9.20430398565486e-13
19	-1.09146025550899e-12
19.3333333333333	-1.28669297438933e-12
19.6666666666667	-1.50840451240697e-12
20	-1.75898184906487e-12
20.0133333333333	0
20	1.75897386768287e-12
19.6666666666667	1.50841421499192e-12
19.3333333333333	1.28670979799924e-12
19	1.09148325822336e-12
18.6666666666667	9.20453931663442e-13
18.3333333333333	7.71431841090955e-13
18	6.42327412221741e-13
17.6666666666667	5.31155420012543e-13
17.3333333333333	4.36037930447611e-13
17	3.55209394068137e-13
16.6666666666667	2.87016740633554e-13
16.3333333333333	2.29923550637567e-13
16	1.82510019436441e-13
15.6666666666667	1.43472687469798e-13
15.3333333333333	1.11625011804062e-13
15	8.58944500328874e-14
14.6666666666667	6.53200757726978e-14
14.3333333333333	4.90488598138654e-14
14	3.63308586617634e-14
13.6666666666667	2.65137180228711e-14
13.3333333333333	1.90364695047753e-14
13	1.34225886442756e-14
12.6666666666667	9.27268709142944e-15
12.3333333333333	6.25684704128689e-15
12	1.02671246988648e-15
11.6666666666667	6.52115154183481e-16
11.3333333333333	3.98482511806479e-16
11	0
10.6666666666667	0
10.3333333333333	0
1	7
20.6533333333333	0
20.6666666666667	-2.35655939206936e-12
21	-2.70877764663169e-12
21.0000000000004	0
21	2.7087675692338e-12
20.6666666666667	2.35657433644016e-12
20.6533333333333	0


==> anc/powerat_normal.tikz <==
\pgfplotsset{compat=1.18}%
\begin{tikzpicture}[font=\footnotesize]
\begin{axis}[%
	set layers,
width=\columnwidth-38.5pt,
height=0.73\columnwidth,
at={(0\columnwidth,0\columnwidth)},
point meta min=0,
point meta max=1,
colormap={mymap}{[1pt] rgb(0pt)=(0.2081,0.1663,0.5292); rgb(1pt)=(0.211624,0.189781,0.577676); rgb(2pt)=(0.212252,0.213771,0.626971); rgb(3pt)=(0.2081,0.2386,0.677086); rgb(4pt)=(0.195905,0.264457,0.7279); rgb(5pt)=(0.170729,0.291938,0.779248); rgb(6pt)=(0.125271,0.324243,0.830271); rgb(7pt)=(0.0591333,0.359833,0.868333); rgb(8pt)=(0.0116952,0.38751,0.881957); rgb(9pt)=(0.00595714,0.408614,0.882843); rgb(10pt)=(0.0165143,0.4266,0.878633); rgb(11pt)=(0.0328524,0.443043,0.871957); rgb(12pt)=(0.0498143,0.458571,0.864057); rgb(13pt)=(0.0629333,0.47369,0.855438); rgb(14pt)=(0.0722667,0.488667,0.8467); rgb(15pt)=(0.0779429,0.503986,0.838371); rgb(16pt)=(0.0793476,0.520024,0.831181); rgb(17pt)=(0.0749429,0.537543,0.826271); rgb(18pt)=(0.0640571,0.556986,0.823957); rgb(19pt)=(0.0487714,0.577224,0.822829); rgb(20pt)=(0.0343429,0.596581,0.819852); rgb(21pt)=(0.0265,0.6137,0.8135); rgb(22pt)=(0.0238905,0.628662,0.803762); rgb(23pt)=(0.0230905,0.641786,0.791267); rgb(24pt)=(0.0227714,0.653486,0.776757); rgb(25pt)=(0.0266619,0.664195,0.760719); rgb(26pt)=(0.0383714,0.674271,0.743552); rgb(27pt)=(0.0589714,0.683757,0.725386); rgb(28pt)=(0.0843,0.692833,0.706167); rgb(29pt)=(0.113295,0.7015,0.685857); rgb(30pt)=(0.145271,0.709757,0.664629); rgb(31pt)=(0.180133,0.717657,0.642433); rgb(32pt)=(0.217829,0.725043,0.619262); rgb(33pt)=(0.258643,0.731714,0.595429); rgb(34pt)=(0.302171,0.737605,0.571186); rgb(35pt)=(0.348167,0.742433,0.547267); rgb(36pt)=(0.395257,0.7459,0.524443); rgb(37pt)=(0.44201,0.748081,0.503314); rgb(38pt)=(0.487124,0.749062,0.483976); rgb(39pt)=(0.530029,0.749114,0.466114); rgb(40pt)=(0.570857,0.748519,0.44939); rgb(41pt)=(0.609852,0.747314,0.433686); rgb(42pt)=(0.6473,0.7456,0.4188); rgb(43pt)=(0.683419,0.743476,0.404433); rgb(44pt)=(0.71841,0.741133,0.390476); rgb(45pt)=(0.752486,0.7384,0.376814); rgb(46pt)=(0.785843,0.735567,0.363271); rgb(47pt)=(0.818505,0.732733,0.34979); rgb(48pt)=(0.850657,0.7299,0.336029); rgb(49pt)=(0.882433,0.727433,0.3217); rgb(50pt)=(0.913933,0.725786,0.306276); rgb(51pt)=(0.944957,0.726114,0.288643); rgb(52pt)=(0.973895,0.731395,0.266648); rgb(53pt)=(0.993771,0.745457,0.240348); rgb(54pt)=(0.999043,0.765314,0.216414); rgb(55pt)=(0.995533,0.786057,0.196652); rgb(56pt)=(0.988,0.8066,0.179367); rgb(57pt)=(0.978857,0.827143,0.163314); rgb(58pt)=(0.9697,0.848138,0.147452); rgb(59pt)=(0.962586,0.870514,0.1309); rgb(60pt)=(0.958871,0.8949,0.113243); rgb(61pt)=(0.959824,0.921833,0.0948381); rgb(62pt)=(0.9661,0.951443,0.0755333); rgb(63pt)=(0.9763,0.9831,0.0538)},
xmin=-20,
xmax=30,
xtick distance=10,
xlabel={$x_\mathrm{S}$ in \si{\meter}},
ymin=-20,
ymax=20,
ytick distance=10,
ylabel={$y_\mathrm{S}$ in \si{\meter}},
axis background/.style={fill=white},
xmajorgrids,
ymajorgrids,
colorbar,
colorbar style={ytick distance=0.1}
]
\addplot[fill=lightgray!50!white,draw=none,on layer=axis background,forget plot] table[] {rank_normal-2.tsv};
\addplot[fill=white, forget plot,draw=none] table[] {rank_normal-3.tsv};
\addplot[fill=white, forget plot,draw=none] table[] {rank_normal-4.tsv};
\addplot[contour prepared, contour prepared format=matlab, contour/labels=false] table[] {powerat_normal-1.tsv};
\node at (axis cs:-10,0){\contour{white}{$\vect p_\mathrm{T}$}};
\node at (axis cs:10,0){\contour{white}{$\vect p_\mathrm{R}$}};
\end{axis}%
\end{tikzpicture}%


==> anc/powerat_normalswitched-1.tsv <==
0.1	25
-4.22922771217319	-0.800000000000001
-4.33333333333333	-0.917344226096698
-4.47543389028777	-1.06666666666667
-4.66666666666667	-1.24353523381731
-4.77369121323701	-1.33333333333333
-5	-1.498584820128
-5.16092063146131	-1.6
-5.33333333333333	-1.69355826862238
-5.66666666666667	-1.83691087965652
-5.76090868016869	-1.86666666666667
-6	-1.93020887542604
-6.33333333333333	-1.97961591154164
-6.66666666666667	-1.98805349272086
-7	-1.9567735042516
-7.33333333333333	-1.88750306867001
-7.39107479301865	-1.86666666666667
-7.66666666666667	-1.77649178415639
-8	-1.62953036354832
-8.04592459818019	-1.6
-8.33333333333333	-1.44200244998329
-8.47809448208021	-1.33333333333333
-8.66666666666667	-1.21749106662985
-8.83783941798801	-1.06666666666667
-9	-0.956981713928801
-9.14826809448791	-0.800000000000001
0.1	25
-9.14826809571238	0.800000000000001
-9	0.956981690591472
-8.83783937029654	1.06666666666667
-8.66666666666667	1.21749128814981
-8.47809484620539	1.33333333333333
-8.33333333333333	1.4420025655539
-8.04592460698507	1.6
-8	1.62953033397019
-7.66666666666667	1.77649175175467
-7.3910747931234	1.86666666666667
-7.33333333333333	1.88750306867382
-7	1.95677346872541
-6.66666666666667	1.98805329306096
-6.33333333333333	1.97961589546315
-6	1.93020869805394
-5.76090797154836	1.86666666666667
-5.66666666666667	1.83691126063863
-5.33333333333333	1.69355817103472
-5.16092036301223	1.6
-5	1.49858500923684
-4.7736911613551	1.33333333333333
-4.66666666666667	1.24353530288421
-4.47543403378299	1.06666666666667
-4.33333333333333	0.917344182836931
-4.22922765565116	0.800000000000001
0.2	58
-0.111932368797018	-0.800000000000001
-0.225418265522035	-1.06666666666667
-0.333333333333332	-1.31038495018204
-0.343999461209571	-1.33333333333333
-0.473044409676523	-1.6
-0.609196384023589	-1.86666666666667
-0.666666666666668	-1.97357984355119
-0.757528811953903	-2.13333333333333
-0.918809477300227	-2.4
-1	-2.52603240186561
-1.09666471000141	-2.66666666666667
-1.29371498656302	-2.93333333333333
-1.33333333333333	-2.98346146139923
-1.5182760615818	-3.2
-1.66666666666667	-3.36013452747704
-1.77469591559705	-3.46666666666667
-2	-3.67095405024514
-2.07667193987141	-3.73333333333333
-2.33333333333333	-3.92495995092731
-2.44845231410253	-4
-2.66666666666667	-4.13034597710409
-2.93956126282279	-4.26666666666667
-3	-4.29431011028308
-3.33333333333333	-4.41868923736518
-3.66666666666667	-4.51017143238306
-3.79141619524672	-4.53333333333333
-4	-4.56869574351769
-4.33333333333333	-4.59705111930126
-4.66666666666667	-4.59703944102989
-5	-4.5694746586411
-5.21649634878936	-4.53333333333333
-5.33333333333333	-4.51444128457569
-5.66666666666667	-4.4313391583315
-6	-4.32149881483487
-6.12833917466384	-4.26666666666667
-6.33333333333333	-4.18293800332339
-6.66666666666667	-4.01541922695878
-6.69123769887698	-4
-7	-3.8163340265484
-7.11474606826406	-3.73333333333333
-7.33333333333333	-3.58436899587795
-7.47445222562661	-3.46666666666667
-7.66666666666667	-3.31653411688022
-7.78751505979346	-3.2
-8	-3.00911918541366
-8.06758671298595	-2.93333333333333
-8.3232040717231	-2.66666666666667
-8.33333333333333	-2.6569108348294
-8.5402074287258	-2.4
-8.66666666666667	-2.257151519469
-8.74980752643361	-2.13333333333333
-8.94447611226051	-1.86666666666667
-9	-1.79925483993495
-9.11629713446013	-1.6
-9.28962483132955	-1.33333333333333
-9.33333333333333	-1.27735573185786
-9.43522592817442	-1.06666666666667
-9.58178952584491	-0.800000000000001
0.2	58
-9.58178946259104	0.800000000000001
-9.43522599327453	1.06666666666667
-9.33333333333333	1.27735577368972
-9.28962484056202	1.33333333333333
-9.11629726466007	1.6
-9	1.79925478823773
-8.94447600013906	1.86666666666667
-8.74980726444756	2.13333333333333
-8.66666666666667	2.25715124737796
-8.54020751262728	2.4
-8.33333333333333	2.65691044014724
-8.32320366458533	2.66666666666667
-8.06758693511294	2.93333333333333
-8	3.00911948541262
-7.78751490450508	3.2
-7.66666666666667	3.31653411810057
-7.4744520063982	3.46666666666667
-7.33333333333333	3.5843687712218
-7.11474608744132	3.73333333333333
-7	3.81633420027508
-6.6912379121623	4
-6.66666666666667	4.01541933275498
-6.33333333333333	4.18293800331253
-6.12833913444899	4.26666666666667
-6	4.32149877524946
-5.66666666666667	4.43133909829128
-5.33333333333333	4.51444108200496
-5.21649474986373	4.53333333333333
-5	4.56947442637414
-4.66666666666667	4.59703974369206
-4.33333333333333	4.59705126050368
-4	4.56869575873826
-3.7914173724996	4.53333333333333
-3.66666666666667	4.51017111174898
-3.33333333333333	4.41868929782322
-3	4.29431024110225
-2.93956109049634	4.26666666666667
-2.66666666666667	4.13034602134124
-2.44845195581424	4
-2.33333333333333	3.92496006861499
-2.07667184263195	3.73333333333333
-2	3.67095410537873
-1.77469591985458	3.46666666666667
-1.66666666666667	3.36013456033472
-1.51827607082856	3.2
-1.33333333333333	2.98346142361091
-1.29371502749271	2.93333333333333
-1.09666428647515	2.66666666666667
-1	2.52603272138045
-0.91880961116479	2.4
-0.757528775500421	2.13333333333333
-0.666666666666668	1.9735796148929
-0.609196574058563	1.86666666666667
-0.473044422002843	1.6
-0.343999366042307	1.33333333333333
-0.333333333333332	1.31038513814955
-0.225418227255663	1.06666666666667
-0.111932441670384	0.800000000000001
0.3	86
2.61116272481726	-0.800000000000001
2.54475020993662	-1.06666666666667
2.47952516324095	-1.33333333333333
2.41476622575142	-1.6
2.34973282584062	-1.86666666666667
2.33333333333333	-1.93362903720515
2.28147614061646	-2.13333333333333
2.21069413708942	-2.4
2.13726201203547	-2.66666666666667
2.06027027875196	-2.93333333333333
2	-3.13158987768672
1.97788931794811	-3.2
1.88734894659905	-3.46666666666667
1.78999551879701	-3.73333333333333
1.68458658246489	-4
1.66666666666667	-4.04255599870171
1.56589439966691	-4.26666666666667
1.43518396557528	-4.53333333333333
1.33333333333333	-4.72388518574945
1.289682205099	-4.8
1.12420340471894	-5.06666666666667
1	-5.24902200786632
0.937913111834575	-5.33333333333333
0.723840487223213	-5.6
0.666666666666668	-5.66546242574801
0.474415296710307	-5.86666666666667
0.333333333333332	-6.00162735050315
0.180856347551099	-6.13333333333333
0	-6.27671810653017
-0.175155458624688	-6.4
-0.333333333333332	-6.50255508985331
-0.625381255771942	-6.66666666666667
-0.666666666666668	-6.68810808023271
-1	-6.83708502369081
-1.26439410742881	-6.93333333333333
-1.33333333333333	-6.95663529451458
-1.66666666666667	-7.04721515397325
-2	-7.11336790291214
-2.33333333333333	-7.1562834185981
-2.66666666666667	-7.17698560090308
-3	-7.17635148536751
-3.33333333333333	-7.15511377935894
-3.66666666666667	-7.11385615327771
-4	-7.05298642140015
-4.33333333333333	-6.97269223314355
-4.46198038299527	-6.93333333333333
-4.66666666666667	-6.87195985611931
-5	-6.75087606408873
-5.19580806940496	-6.66666666666667
-5.33333333333333	-6.60883886733215
-5.66666666666667	-6.44478868938573
-5.74491257398495	-6.4
-6	-6.25739812463009
-6.19303075104593	-6.13333333333333
-6.33333333333333	-6.04536222860773
-6.58109027613132	-5.86666666666667
-6.66666666666667	-5.80649477299098
-6.9216727490597	-5.6
-7	-5.53816833279023
-7.22494324933109	-5.33333333333333
-7.33333333333333	-5.2370145884511
-7.49919059079565	-5.06666666666667
-7.66666666666667	-4.89835564227031
-7.75116735501245	-4.8
-7.98405938974537	-4.53333333333333
-8	-4.51548905137894
-8.1896773288396	-4.26666666666667
-8.33333333333333	-4.08092940229741
-8.38660639491254	-4
-8.5637333647723	-3.73333333333333
-8.66666666666667	-3.58045699248797
-8.73086504478117	-3.46666666666667
-8.88191860883493	-3.2
-9	-2.99264000020016
-9.02773360064186	-2.93333333333333
-9.15349222379388	-2.66666666666667
-9.27728874419046	-2.4
-9.33333333333333	-2.28274342513372
-9.38873613699317	-2.13333333333333
-9.48673524368123	-1.86666666666667
-9.58203632354955	-1.6
-9.66666666666667	-1.36711280259012
-9.67518505273018	-1.33333333333333
-9.74533190256377	-1.06666666666667
-9.80858762777262	-0.800000000000001
-9.81434277469002	-0.681859113581321
0.3	86
-9.81434274685709	0.681859135847664
-9.80858760019521	0.800000000000001
-9.7453318994747	1.06666666666667
-9.67518523898853	1.33333333333333
-9.66666666666667	1.36711346548683
-9.58203639460197	1.6
-9.48673507837258	1.86666666666667
-9.38873613867945	2.13333333333333
-9.33333333333333	2.28274386778948
-9.2772890566597	2.4
-9.15349219601094	2.66666666666667
-9.0277336003887	2.93333333333333
-9	2.99264001184425
-8.88191863165705	3.2
-8.73086537506026	3.46666666666667
-8.66666666666667	3.58045743984964
-8.56373340013555	3.73333333333333
-8.386606394647	4
-8.33333333333333	4.08092946766826
-8.18967740539184	4.26666666666667
-8	4.51548924339882
-7.98405956358433	4.53333333333333
-7.75116734880466	4.8
-7.66666666666667	4.89835594824681
-7.49919098825152	5.06666666666667
-7.33333333333333	5.23701464165731
-7.22494327744359	5.33333333333333
-7	5.53816833208731
-6.92167290479454	5.6
-6.66666666666667	5.80649485818574
-6.58109017775104	5.86666666666667
-6.33333333333333	6.04536250894831
-6.19303086333216	6.13333333333333
-6	6.25739785631672
-5.74491268747676	6.4
-5.66666666666667	6.44478867838896
-5.33333333333333	6.60883850795733
-5.19580723647643	6.66666666666667
-5	6.75087594540633
-4.66666666666667	6.87195985886069
-4.4619802748391	6.93333333333333
-4.33333333333333	6.97269220807109
-4	7.05298642181105
-3.66666666666667	7.11385614084049
-3.33333333333333	7.15511337966251
-3	7.17635120908093
-2.66666666666667	7.17698585871692
-2.33333333333333	7.1562833878211
-2	7.11336765173566
-1.66666666666667	7.04721518834034
-1.33333333333333	6.95663551030423
-1.26439355102557	6.93333333333333
-1	6.83708489137954
-0.666666666666668	6.68810819800657
-0.625381064053109	6.66666666666667
-0.333333333333332	6.50255524698768
-0.17515537543288	6.4
0	6.27671794559421
0.180856331199823	6.13333333333333
0.333333333333332	6.00162733054182
0.47441526468785	5.86666666666667
0.666666666666668	5.66546223665589
0.723840347553721	5.6
0.937913146472569	5.33333333333333
1	5.24902226752944
1.12420351453508	5.06666666666667
1.28968211903155	4.8
1.33333333333333	4.7238850264097
1.43518396683652	4.53333333333333
1.56589430860563	4.26666666666667
1.66666666666667	4.04255574343212
1.68458646885996	4
1.78999543978561	3.73333333333333
1.887348609144	3.46666666666667
1.97788919699923	3.2
2	3.13158955637805
2.0602702641405	2.93333333333333
2.13726202745066	2.66666666666667
2.21069423615802	2.4
2.28147615343577	2.13333333333333
2.33333333333333	1.93362922206461
2.34973288827927	1.86666666666667
2.41476624118781	1.6
2.47952513482942	1.33333333333333
2.54475024905223	1.06666666666667
2.61116270703353	0.800000000000001
0.4	115
4.57105040737412	-0.800000000000001
4.53947494039858	-1.06666666666667
4.5133170651768	-1.33333333333333
4.49185495237092	-1.6
4.474372534146	-1.86666666666667
4.4601478380462	-2.13333333333333
4.44844013308657	-2.4
4.43848048909578	-2.66666666666667
4.42946317218381	-2.93333333333333
4.42053984733497	-3.2
4.41081354340863	-3.46666666666667
4.39933749462217	-3.73333333333333
4.38511382592153	-4
4.36709321449825	-4.26666666666667
4.34417663375078	-4.53333333333333
4.33333333333333	-4.63535136616368
4.31478019947273	-4.8
4.2777642290897	-5.06666666666667
4.23213413026112	-5.33333333333333
4.17657135472715	-5.6
4.10970604102714	-5.86666666666667
4.0301153166572	-6.13333333333333
4	-6.22089230191406
3.93478437223397	-6.4
3.82254778284527	-6.66666666666667
3.69240397922304	-6.93333333333333
3.66666666666667	-6.98040842447738
3.53900762011153	-7.2
3.3623275640366	-7.46666666666667
3.33333333333333	-7.50618655313942
3.15499296082575	-7.73333333333333
3	-7.90982943355717
2.91468630459485	-8
2.66666666666667	-8.23717060765776
2.63315067552022	-8.26666666666667
2.33333333333333	-8.50764758109195
2.2982320613758	-8.53333333333333
2	-8.73419182144407
1.89116677060047	-8.8
1.66666666666667	-8.9257628834709
1.38130671500724	-9.06666666666667
1.33333333333333	-9.08873998383908
1	-9.22427493237145
0.682696841806246	-9.33333333333333
0.666666666666668	-9.33850515580867
0.333333333333332	-9.43012565126996
0	-9.50341150979502
-0.333333333333332	-9.5591125771447
-0.666666666666668	-9.59789879311594
-0.697031235435393	-9.6
-1	-9.61993498090396
-1.33333333333333	-9.62650813041481
-1.66666666666667	-9.61803199562528
-1.92383135065407	-9.6
-2	-9.59470506333992
-2.33333333333333	-9.55634519792398
-2.66666666666667	-9.503461395947
-3	-9.43611127009881
-3.33333333333333	-9.35420962625576
-3.40417769599959	-9.33333333333333
-3.66666666666667	-9.25687731862158
-4	-9.14439994205209
-4.20104916496438	-9.06666666666667
-4.33333333333333	-9.01614048879595
-4.66666666666667	-8.8714539171276
-4.81289069356527	-8.8
-5	-8.70965492796838
-5.32685180499152	-8.53333333333333
-5.33333333333333	-8.52987869178965
-5.66666666666667	-8.33093384071268
-5.76361439878912	-8.26666666666667
-6	-8.11149483314719
-6.15305668010825	-8
-6.33333333333333	-7.86981552042341
-6.50373678802192	-7.73333333333333
-6.66666666666667	-7.60375073546093
-6.82214162893653	-7.46666666666667
-7	-7.31055897443585
-7.11367813251105	-7.2
-7.33333333333333	-6.98658826508338
-7.38283175906524	-6.93333333333333
-7.63011974891711	-6.66666666666667
-7.66666666666667	-6.6272847292041
-7.8563465595511	-6.4
-8	-6.22640927720369
-8.06934233605239	-6.13333333333333
-8.26580969918156	-5.86666666666667
-8.33333333333333	-5.77423373889397
-8.44742062678863	-5.6
-8.6181154727637	-5.33333333333333
-8.66666666666667	-5.25667684490424
-8.7740395678587	-5.06666666666667
-8.92002671657457	-4.8
-9	-4.65027421849682
-9.05547354068251	-4.53333333333333
-9.17817432874221	-4.26666666666667
-9.29450056985489	-4
-9.33333333333333	-3.90887632472451
-9.39880606721855	-3.73333333333333
-9.49305678821781	-3.46666666666667
-9.58046607624886	-3.2
-9.66132342597315	-2.93333333333333
-9.66666666666667	-2.91541184114004
-9.72931906598829	-2.66666666666667
-9.78949897240948	-2.4
-9.84236753643793	-2.13333333333333
-9.88796992628447	-1.86666666666667
-9.92634226252277	-1.6
-9.95751947277141	-1.33333333333333
-9.98155054288662	-1.06666666666667
-9.99854124382991	-0.800000000000001
-10	-0.770054848385843
-10.0068795682845	-0.533333333333335
-10.0092750101448	-0.266666666666666
-10.0069072568652	-0.261140861174501
0.4	115
-10.0069072568652	0.261140861174501
-10.0092750125469	0.266666666666666
-10.0068795687057	0.533333333333335
-10	0.770054848385843
-9.99854124361974	0.800000000000001
-9.98155054266283	1.06666666666667
-9.95751949713098	1.33333333333333
-9.92634226300274	1.6
-9.88796987964637	1.86666666666667
-9.84236753643793	2.13333333333333
-9.78949898198854	2.4
-9.72931908316023	2.66666666666667
-9.66666666666667	2.91541197097369
-9.66132346544246	2.93333333333333
-9.58046609283654	3.2
-9.49305674099772	3.46666666666667
-9.39880605180514	3.73333333333333
-9.33333333333333	3.90887605107616
-9.29450043440482	4
-9.1781742960858	4.26666666666667
-9.05547360456408	4.53333333333333
-9	4.6502742062583
-8.92002662708767	4.8
-8.77403964346941	5.06666666666667
-8.66666666666667	5.25667674493278
-8.61811537882322	5.33333333333333
-8.44742053086552	5.6
-8.33333333333333	5.77423377701372
-8.26580975500325	5.86666666666667
-8.06934233608179	6.13333333333333
-8	6.22640940827031
-7.85634674655824	6.4
-7.66666666666667	6.62728488248399
-7.63011989532212	6.66666666666667
-7.38283174319604	6.93333333333333
-7.33333333333333	6.9865882572768
-7.11367833529797	7.2
-7	7.31055916242653
-6.82214162515287	7.46666666666667
-6.66666666666667	7.60375063023044
-6.5037368399394	7.73333333333333
-6.33333333333333	7.86981572411256
-6.15305658232388	8
-6	8.11149471100765
-5.76361432812032	8.26666666666667
-5.66666666666667	8.33093375925612
-5.33333333333333	8.52987869230916
-5.32685180291227	8.53333333333333
-5	8.70965494442862
-4.81289089723684	8.8
-4.66666666666667	8.87145401795986
-4.33333333333333	9.01614060582285
-4.20104932242891	9.06666666666667
-4	9.14439994695599
-3.66666666666667	9.25687730411508
-3.40417776893028	9.33333333333333
-3.33333333333333	9.35420964738229
-3	9.43611132427813
-2.66666666666667	9.503461692365
-2.33333333333333	9.55634543719535
-2	9.59470534320053
-1.92383400079075	9.6
-1.66666666666667	9.61803186165063
-1.33333333333333	9.62650783855176
-1	9.61993531917357
-0.697023220735736	9.6
-0.666666666666668	9.59789935918091
-0.333333333333332	9.55911260521441
0	9.50341127095366
0.333333333333332	9.4301254479824
0.666666666666668	9.33850514868452
0.682696888012213	9.33333333333333
1	9.22427526653336
1.33333333333333	9.08873979725627
1.38130640252388	9.06666666666667
1.66666666666667	8.92576304816619
1.89116661836776	8.8
2	8.73419167966215
2.2982325492092	8.53333333333333
2.33333333333333	8.507647942825
2.63315073718106	8.26666666666667
2.66666666666667	8.23717071358903
2.91468653365502	8
3	7.90982953607494
3.1549929711716	7.73333333333333
3.33333333333333	7.5061865787474
3.36232758299358	7.46666666666667
3.53900764507057	7.2
3.66666666666667	6.98040845199697
3.69240397745434	6.93333333333333
3.82254780053715	6.66666666666667
3.9347843738739	6.4
4	6.22089228094862
4.03011531047348	6.13333333333333
4.10970610152553	5.86666666666667
4.17657117313694	5.6
4.23213383916284	5.33333333333333
4.27776432459062	5.06666666666667
4.31478021232169	4.8
4.33333333333333	4.63535142284376
4.34417663357036	4.53333333333333
4.36709312731612	4.26666666666667
4.38511382043928	4
4.39933750770181	3.73333333333333
4.4108134396619	3.46666666666667
4.42053983526409	3.2
4.42946332998798	2.93333333333333
4.43848048234669	2.66666666666667
4.44844011635138	2.4
4.46014785620694	2.13333333333333
4.47437263007072	1.86666666666667
4.49185494886086	1.6
4.5133171213088	1.33333333333333
4.53947485826957	1.06666666666667
4.57105033141309	0.800000000000001
0.5	142
6.25366190425549	-0.800000000000001
6.06336747921062	-1.06666666666667
6.07529771820892	-1.33333333333333
6.09695986211254	-1.6
6.12777508089719	-1.86666666666667
6.16710260327456	-2.13333333333333
6.21419960674828	-2.4
6.26819760733168	-2.66666666666667
6.32809054296892	-2.93333333333333
6.33333333333333	-2.95590851585901
6.39186669291082	-3.2
6.4593752322976	-3.46666666666667
6.52927507538905	-3.73333333333333
6.60003283340263	-4
6.66666666666667	-4.25430538845682
6.67005044199866	-4.26666666666667
6.73770059750974	-4.53333333333333
6.80140102811385	-4.8
6.85948826535585	-5.06666666666667
6.91037065735766	-5.33333333333333
6.95254517705226	-5.6
6.98460830280044	-5.86666666666667
7	-6.06696226152744
7.00525900709	-6.13333333333333
7.01328445077035	-6.4
7.00763433641206	-6.66666666666667
7	-6.76874744609971
6.98731944587099	-6.93333333333333
6.9513807354296	-7.2
6.89901427486593	-7.46666666666667
6.82946105401297	-7.73333333333333
6.74201594391871	-8
6.66666666666667	-8.19072540196476
6.63558271936725	-8.26666666666667
6.50837754877781	-8.53333333333333
6.36063754453213	-8.8
6.33333333333333	-8.84386374974902
6.18880173850309	-9.06666666666667
6	-9.3246312700908
5.99333464772812	-9.33333333333333
5.76873825272665	-9.6
5.66666666666667	-9.71011332510388
5.51382972218406	-9.86666666666667
5.33333333333333	-10.0362442360949
5.22388834381312	-10.1333333333333
5	-10.3170469662716
4.89224387109099	-10.4
4.66666666666667	-10.5617934141302
4.50963904386246	-10.6666666666667
4.33333333333333	-10.7770697791888
4.06295753761336	-10.9333333333333
4	-10.9676449322212
3.66666666666667	-11.1351270997257
3.52473058717727	-11.2
3.33333333333333	-11.2830284199653
3	-11.4131975686442
2.84661597396027	-11.4666666666667
2.66666666666667	-11.5265740270588
2.33333333333333	-11.6243325153779
2	-11.7081594830851
1.8821979984786	-11.7333333333333
1.66666666666667	-11.7776541633101
1.33333333333333	-11.8338732621054
1	-11.8775773869787
0.666666666666668	-11.9090385208784
0.333333333333332	-11.9285020294148
0	-11.9361831370296
-0.333333333333332	-11.9322611786194
-0.666666666666668	-11.9168753024381
-1	-11.8901165031833
-1.33333333333333	-11.852020541029
-1.66666666666667	-11.802558630457
-2	-11.7416258594379
-2.03774293146211	-11.7333333333333
-2.33333333333333	-11.6690096289868
-2.66666666666667	-11.58467870835
-3	-11.4883010559138
-3.06589116983955	-11.4666666666667
-3.33333333333333	-11.3796651320815
-3.66666666666667	-11.2583354256122
-3.81064221421907	-11.2
-4	-11.1239221781112
-4.33333333333333	-10.9758512899088
-4.42027753407075	-10.9333333333333
-4.66666666666667	-10.8136813825967
-4.94267611382235	-10.6666666666667
-5	-10.6363222266387
-5.33333333333333	-10.443326903344
-5.40200078513572	-10.4
-5.66666666666667	-10.2335553959766
-5.81307181183092	-10.1333333333333
-6	-10.0055891298726
-6.18704527717098	-9.86666666666667
-6.33333333333333	-9.75798581647856
-6.52929213041066	-9.6
-6.66666666666667	-9.48894283522315
-6.84430649662966	-9.33333333333333
-7	-9.19615578554876
-7.13584792131626	-9.06666666666667
-7.33333333333333	-8.87660530112579
-7.40703691434374	-8.8
-7.66007499949609	-8.53333333333333
-7.66666666666667	-8.52633587116805
-7.89295901707014	-8.26666666666667
-8	-8.14139778942872
-8.11202461538934	-8
-8.3179715960617	-7.73333333333333
-8.33333333333333	-7.71318893018144
-8.50753377177644	-7.46666666666667
-8.66666666666667	-7.23285721052652
-8.68745702973978	-7.2
-8.85270469514993	-6.93333333333333
-9	-6.68396896583935
-9.00950650330477	-6.66666666666667
-9.15266730847712	-6.4
-9.2876704933664	-6.13333333333333
-9.33333333333333	-6.03987799448422
-9.41184058770336	-5.86666666666667
-9.52625182143911	-5.6
-9.63263166381041	-5.33333333333333
-9.66666666666667	-5.24390812878618
-9.72912793836472	-5.06666666666667
-9.81651765280031	-4.8
-9.89589011993687	-4.53333333333333
-9.96734896360725	-4.26666666666667
-10	-4.13364325783803
-10.0302345508481	-4
-10.0844577202826	-3.73333333333333
-10.1307475594731	-3.46666666666667
-10.1691322503271	-3.2
-10.1996203889383	-2.93333333333333
-10.222203340974	-2.66666666666667
-10.2368582345138	-2.4
-10.243552394166	-2.13333333333333
-10.2422518130171	-1.86666666666667
-10.2329388692393	-1.6
-10.2156470387843	-1.33333333333333
-10.1905473134208	-1.06666666666667
-10.1581794058193	-0.800000000000001
-10.1202017245824	-0.533333333333335
-10.0823287377887	-0.266666666666666
-10.0613116029432	-0.217617384312084
0.5	142
-10.0613116029432	0.217617384312084
-10.0823287591102	0.266666666666666
-10.1202017319417	0.533333333333335
-10.1581794058193	0.800000000000001
-10.1905474202225	1.06666666666667
-10.2156469888249	1.33333333333333
-10.2329388876641	1.6
-10.2422519458914	1.86666666666667
-10.2435523812325	2.13333333333333
-10.236858335774	2.4
-10.2222033865755	2.66666666666667
-10.1996203457169	2.93333333333333
-10.1691322520011	3.2
-10.130747688747	3.46666666666667
-10.0844577060151	3.73333333333333
-10.0302345719834	4
-10	4.13364342593257
-9.9673489989321	4.26666666666667
-9.89589011614438	4.53333333333333
-9.81651772230583	4.8
-9.72912791750877	5.06666666666667
-9.66666666666667	5.24390810834067
-9.63263165132017	5.33333333333333
-9.52625175202955	5.6
-9.41184059315275	5.86666666666667
-9.33333333333333	6.03987803441901
-9.28767050923038	6.13333333333333
-9.15266733500484	6.4
-9.00950651124559	6.66666666666667
-9	6.68396898483956
-8.8527046689221	6.93333333333333
-8.68745690062467	7.2
-8.66666666666667	7.2328570841485
-8.50753393749821	7.46666666666667
-8.33333333333333	7.71318866959512
-8.31797139210284	7.73333333333333
-8.11202465311714	8
-8	8.14139781337041
-7.89295896428721	8.26666666666667
-7.66666666666667	8.52633578074206
-7.66007491519754	8.53333333333333
-7.40703692054068	8.8
-7.33333333333333	8.87660536637033
-7.13584780859894	9.06666666666667
-7	9.19615553525823
-6.84430639507767	9.33333333333333
-6.66666666666667	9.48894284124633
-6.52929203600452	9.6
-6.33333333333333	9.75798578107229
-6.18704550390469	9.86666666666667
-6	10.0055892549297
-5.81307183640156	10.1333333333333
-5.66666666666667	10.2335554542234
-5.40200116302588	10.4
-5.33333333333333	10.443327117587
-5	10.6363221542152
-4.9426759299723	10.6666666666667
-4.66666666666667	10.81368120641
-4.42027709019933	10.9333333333333
-4.33333333333333	10.9758511000599
-4	11.1239221484689
-3.81064199880579	11.2
-3.66666666666667	11.2583353419259
-3.33333333333333	11.379665072901
-3.06589095166932	11.4666666666667
-3	11.4883009841779
-2.66666666666667	11.584678707523
-2.33333333333333	11.6690096213447
-2.03774196395886	11.7333333333333
-2	11.74162562752
-1.66666666666667	11.8025586569595
-1.33333333333333	11.8520205836272
-1	11.890116555037
-0.666666666666668	11.9168752991353
-0.333333333333332	11.932261171195
0	11.9361831642858
0.333333333333332	11.9285020662291
0.666666666666668	11.9090385369485
1	11.8775774853568
1.33333333333333	11.8338732661053
1.66666666666667	11.7776541651939
1.88219810328835	11.7333333333333
2	11.7081595000698
2.33333333333333	11.6243325269636
2.66666666666667	11.5265738956112
2.8466157675286	11.4666666666667
3	11.4131975687625
3.33333333333333	11.2830283627251
3.52473034608605	11.2
3.66666666666667	11.1351269910741
4	10.9676449914223
4.06295761421235	10.9333333333333
4.33333333333333	10.7770697690798
4.50963906238266	10.6666666666667
4.66666666666667	10.5617935572777
4.89224403249866	10.4
5	10.3170469509319
5.22388826063347	10.1333333333333
5.33333333333333	10.0362442697839
5.51382975571605	9.86666666666667
5.66666666666667	9.71011311127617
5.76873814938616	9.6
5.99333483513878	9.33333333333333
6	9.3246315118717
6.18880167175673	9.06666666666667
6.33333333333333	8.84386392172733
6.36063765643374	8.8
6.50837740698315	8.53333333333333
6.6355828390709	8.26666666666667
6.66666666666667	8.19072562836237
6.74201594437051	8
6.8294610307418	7.73333333333333
6.89901434072834	7.46666666666667
6.95138076004117	7.2
6.98731954475417	6.93333333333333
7	6.7687479293774
7.00763433828325	6.66666666666667
7.01328438665532	6.4
7.00525896841722	6.13333333333333
7	6.06696263699968
6.98460829768304	5.86666666666667
6.95254518067127	5.6
6.91037065190522	5.33333333333333
6.85948833015889	5.06666666666667
6.80140109041737	4.8
6.73770061135151	4.53333333333333
6.6700505610865	4.26666666666667
6.66666666666667	4.25430496637073
6.60003283877114	4
6.52927503320061	3.73333333333333
6.45937518993109	3.46666666666667
6.39186670707413	3.2
6.33333333333333	2.95590942026343
6.32809031487791	2.93333333333333
6.2681976076616	2.66666666666667
6.21419966126087	2.4
6.16710247004531	2.13333333333333
6.12777506426813	1.86666666666667
6.09695978687057	1.6
6.0752977040492	1.33333333333333
6.06336742940091	1.06666666666667
6.25366186200961	0.800000000000001
0.6	180
7.42662952034871	-0.800000000000001
7.54307542455915	-1.06666666666667
7.66666666666667	-1.28447973160139
7.69536239137681	-1.33333333333333
7.88956214871682	-1.6
7.92086140932881	-1.86666666666667
7.66666666666667	-2.09897464980763
7.63144604423598	-2.13333333333333
7.66666666666667	-2.20989667302102
7.7610199529303	-2.4
7.90630486596949	-2.66666666666667
8	-2.82893679434751
8.06629655455918	-2.93333333333333
8.23911123751177	-3.2
8.33333333333333	-3.34401265245138
8.42171586806692	-3.46666666666667
8.60999693039882	-3.73333333333333
8.66666666666667	-3.81703976498966
8.80131875742849	-4
8.98760516147804	-4.26666666666667
9	-4.28598877982792
9.16890589179238	-4.53333333333333
9.33333333333333	-4.79581807506515
9.33608108763593	-4.8
9.49043805924743	-5.06666666666667
9.62642759456869	-5.33333333333333
9.66666666666667	-5.42529779975657
9.74466241314187	-5.6
9.84411913162119	-5.86666666666667
9.92483383077049	-6.13333333333333
9.98734003132379	-6.4
10	-6.47568858533056
10.0319366473858	-6.66666666666667
10.0592371510266	-6.93333333333333
10.0698676643979	-7.2
10.064331379011	-7.46666666666667
10.0430673370973	-7.73333333333333
10.0064550695491	-8
10	-8.03351387392829
9.95412715227461	-8.26666666666667
9.88661667269917	-8.53333333333333
9.80420679953232	-8.8
9.70703426617279	-9.06666666666667
9.66666666666667	-9.16345884016261
9.59392108248744	-9.33333333333333
9.46506535515957	-9.6
9.33333333333333	-9.84425709061668
9.32088619922388	-9.86666666666667
9.15864744710182	-10.1333333333333
9	-10.3712587999076
8.98019593111518	-10.4
8.78201039169049	-10.6666666666667
8.66666666666667	-10.8106419667473
8.56470800814883	-10.9333333333333
8.33333333333333	-11.1929900409867
8.32683530250644	-11.2
8.06444163884845	-11.4666666666667
8	-11.5284326063429
7.77656322796807	-11.7333333333333
7.66666666666667	-11.828800978132
7.45992310461585	-12
7.33333333333333	-12.0997464692975
7.1101734101015	-12.2666666666667
7	-12.3454120464277
6.7217354922577	-12.5333333333333
6.66666666666667	-12.5690125206352
6.33333333333333	-12.7725482859547
6.28547938549413	-12.8
6	-12.9578043474838
5.78827215564075	-13.0666666666667
5.66666666666667	-13.1271435207854
5.33333333333333	-13.2811458281795
5.21110041950216	-13.3333333333333
5	-13.420896337661
4.66666666666667	-13.5474407189881
4.51479983459807	-13.6
4.33333333333333	-13.6612944830455
4	-13.7630523535089
3.66666666666667	-13.8534512821947
3.6118449755719	-13.8666666666667
3.33333333333333	-13.9325737258424
3	-14.0009915053768
2.66666666666667	-14.0590001030052
2.33333333333333	-14.1068202562714
2.10059932443564	-14.1333333333333
2	-14.1446720406844
1.66666666666667	-14.1727740691406
1.33333333333333	-14.1912298914116
1	-14.2001446934127
0.666666666666668	-14.1995935778897
0.333333333333332	-14.1896186697261
0	-14.1702266266491
-0.333333333333332	-14.1413831388471
-0.402996781997238	-14.1333333333333
-0.666666666666668	-14.1032920321299
-1	-14.0557909794584
-1.33333333333333	-13.9986592600906
-1.66666666666667	-13.9316826653652
-1.94771406776948	-13.8666666666667
-2	-13.8547221743322
-2.33333333333333	-13.7682996801007
-2.66666666666667	-13.6712851108025
-2.88670618428876	-13.6
-3	-13.5636858721933
-3.33333333333333	-13.445714741277
-3.62177975394175	-13.3333333333333
-3.66666666666667	-13.3159995654627
-4	-13.1755129113087
-4.23656716958837	-13.0666666666667
-4.33333333333333	-13.0224396041281
-4.66666666666667	-12.8571481163301
-4.77321160290817	-12.8
-5	-12.6788252023999
-5.25166729733681	-12.5333333333333
-5.33333333333333	-12.486226820577
-5.66666666666667	-12.2789273031576
-5.68506949583465	-12.2666666666667
-6	-12.0564741541821
-6.07884867885626	-12
-6.33333333333333	-11.8169756342417
-6.44195226929525	-11.7333333333333
-6.66666666666667	-11.5591112073291
-6.77827809793839	-11.4666666666667
-7	-11.2812006101336
-7.09107302851586	-11.2
-7.33333333333333	-10.9810851449716
-7.38302755439674	-10.9333333333333
-7.65603933993068	-10.6666666666667
-7.66666666666667	-10.6561597897113
-7.91057709558505	-10.4
-8	-10.3039553974757
-8.14994380766441	-10.1333333333333
-8.33333333333333	-9.91865811044192
-8.37537755703699	-9.86666666666667
-8.58629515746883	-9.6
-8.66666666666667	-9.49536823151507
-8.78468400968204	-9.33333333333333
-8.97143112729963	-9.06666666666667
-9	-9.02487518326827
-9.1460548080447	-8.8
-9.31048005634991	-8.53333333333333
-9.33333333333333	-8.49524016450598
-9.46395407744973	-8.26666666666667
-9.60774836780316	-8
-9.66666666666667	-7.88588277110271
-9.74194756638336	-7.73333333333333
-9.86669001676426	-7.46666666666667
-9.98255384579625	-7.2
-10	-7.15810040810901
-10.0897137088408	-6.93333333333333
-10.1882003513954	-6.66666666666667
-10.2782121331052	-6.4
-10.3333333333333	-6.22277920179248
-10.3601448385814	-6.13333333333333
-10.4342462394458	-5.86666666666667
-10.5001722403405	-5.6
-10.5580452705731	-5.33333333333333
-10.6079643735608	-5.06666666666667
-10.6500074368426	-4.8
-10.6666666666667	-4.67387308476982
-10.6846951127008	-4.53333333333333
-10.7119207330528	-4.26666666666667
-10.7312888011131	-4
-10.7427906366477	-3.73333333333333
-10.746381297788	-3.46666666666667
-10.7419682372627	-3.2
-10.7293867228799	-2.93333333333333
-10.7083554566412	-2.66666666666667
-10.6783856820417	-2.4
-10.6666666666667	-2.32588344471885
-10.6411538991453	-2.13333333333333
-10.5965990033837	-1.86666666666667
-10.5435688720624	-1.6
-10.4812687219221	-1.33333333333333
-10.4072440181941	-1.06666666666667
-10.3333333333333	-0.864582437777077
-10.3175829574023	-0.800000000000001
-10.2335238808802	-0.533333333333335
-10.1553824654325	-0.266666666666666
-10.1157159490212	-0.174093907449667
0.6	180
-10.1157159490212	0.174093907449667
-10.1553825056735	0.266666666666666
-10.2335238951777	0.533333333333335
-10.3175829574023	0.800000000000001
-10.3333333333333	0.864582294690347
-10.4072441867799	1.06666666666667
-10.4812686753167	1.33333333333333
-10.5435687979694	1.6
-10.5965989835191	1.86666666666667
-10.6411538551083	2.13333333333333
-10.6666666666667	2.32588354487079
-10.6783856813529	2.4
-10.7083554138084	2.66666666666667
-10.7293866800536	2.93333333333333
-10.7419683050561	3.2
-10.7463814747285	3.46666666666667
-10.7427906464621	3.73333333333333
-10.7312888906681	4
-10.7119205370183	4.26666666666667
-10.6846950635379	4.53333333333333
-10.6666666666667	4.67387276229901
-10.6500074073054	4.8
-10.6079643855159	5.06666666666667
-10.5580452022321	5.33333333333333
-10.5001723008272	5.6
-10.4342461325947	5.86666666666667
-10.360144817802	6.13333333333333
-10.3333333333333	6.22277915250765
-10.278212144431	6.4
-10.1882003766161	6.66666666666667
-10.0897136586991	6.93333333333333
-10	7.15810067310339
-9.98255399361974	7.2
-9.86668995403178	7.46666666666667
-9.74194751685866	7.73333333333333
-9.66666666666667	7.88588271843093
-9.60774837648912	8
-9.46395398684368	8.26666666666667
-9.33333333333333	8.4952401656654
-9.3104800713447	8.53333333333333
-9.14605486252979	8.8
-9	9.02487524819915
-8.97143117234173	9.06666666666667
-8.78468388813513	9.33333333333333
-8.66666666666667	9.49536834814456
-8.58629539320836	9.6
-8.37537774141311	9.86666666666667
-8.33333333333333	9.91865832384259
-8.14994377652848	10.1333333333333
-8	10.3039553619407
-7.91057713348662	10.4
-7.66666666666667	10.6561597686423
-7.65603931897439	10.6666666666667
-7.38302755446433	10.9333333333333
-7.33333333333333	10.9810851905217
-7.09107331307773	11.2
-7	11.2812008300596
-6.77827809504928	11.4666666666667
-6.66666666666667	11.5591112175567
-6.44195221278448	11.7333333333333
-6.33333333333333	11.8169755827686
-6.07884861365974	12
-6	12.0564740981616
-5.68506947659332	12.2666666666667
-5.66666666666667	12.2789272888561
-5.33333333333333	12.4862271459214
-5.25166786394924	12.5333333333333
-5	12.6788252648999
-4.7732119286547	12.8
-4.66666666666667	12.8571483269753
-4.33333333333333	13.0224396374101
-4.23656720808233	13.0666666666667
-4	13.1755129455133
-3.66666666666667	13.315999860093
-3.62178041284904	13.3333333333333
-3.33333333333333	13.445714597303
-3	13.5636860002845
-2.88670630967324	13.6
-2.66666666666667	13.6712851160124
-2.33333333333333	13.7682994337531
-2	13.8547221346256
-1.94771385956924	13.8666666666667
-1.66666666666667	13.9316826044723
-1.33333333333333	13.9986592832951
-1	14.0557908002826
-0.666666666666668	14.1032925991652
-0.402996522035832	14.1333333333333
-0.333333333333332	14.141382917262
0	14.1702266717262
0.333333333333332	14.1896186440754
0.666666666666668	14.1995935297536
1	14.2001445161993
1.33333333333333	14.1912293222352
1.66666666666667	14.1727741272044
2	14.1446722025963
2.1006000961056	14.1333333333333
2.33333333333333	14.1068201826136
2.66666666666667	14.0590001247459
3	14.0009914504479
3.33333333333333	13.9325734285503
3.61184365637652	13.8666666666667
3.66666666666667	13.85345099945
4	13.763052367417
4.33333333333333	13.6612940931696
4.51479915169976	13.6
4.66666666666667	13.5474407030623
5	13.4208960641161
5.21110016976797	13.3333333333333
5.33333333333333	13.2811457004241
5.66666666666667	13.1271437408688
5.78827218221743	13.0666666666667
6	12.9578042331419
6.28547997894869	12.8
6.33333333333333	12.7725486393355
6.66666666666667	12.5690121634126
6.72173490580259	12.5333333333333
7	12.3454120374954
7.11017341954885	12.2666666666667
7.33333333333333	12.0997465398895
7.45992305849772	12
7.66666666666667	11.828800874048
7.77656310019723	11.7333333333333
8	11.5284325403403
8.06444174276376	11.4666666666667
8.32683534998412	11.2
8.33333333333333	11.1929900919564
8.5647080030107	10.9333333333333
8.66666666666667	10.8106419485491
8.78201037076694	10.6666666666667
8.9801958498992	10.4
9	10.3712586808047
9.15864741482869	10.1333333333333
9.32088644714146	9.86666666666667
9.33333333333333	9.84425756644768
9.4650656700376	9.6
9.59392094520046	9.33333333333333
9.66666666666667	9.16345898825461
9.70703439779448	9.06666666666667
9.80420677089508	8.8
9.8866166575139	8.53333333333333
9.95412724233337	8.26666666666667
10	8.0335129553335
10.0064548472633	8
10.0430673712178	7.73333333333333
10.0643310666944	7.46666666666667
10.0698675422937	7.2
10.059237152616	6.93333333333333
10.0319365309805	6.66666666666667
10	6.47568896819623
9.98733999959916	6.4
9.92483383595409	6.13333333333333
9.84411914003576	5.86666666666667
9.74466242335136	5.6
9.66666666666667	5.42529838668616
9.62642719975461	5.33333333333333
9.49043798852444	5.06666666666667
9.33608111007623	4.8
9.33333333333333	4.7958180429669
9.16890586963712	4.53333333333333
9	4.28598881443131
8.98760513890507	4.26666666666667
8.80131879910427	4
8.66666666666667	3.81703947578146
8.60999718732406	3.73333333333333
8.42171586572049	3.46666666666667
8.33333333333333	3.34401262705245
8.23911120030787	3.2
8.06629650732639	2.93333333333333
8	2.82893685562617
7.90630485542229	2.66666666666667
7.76101989314078	2.4
7.66666666666667	2.20989677178005
7.6314460002486	2.13333333333333
7.66666666666667	2.09897461769802
7.92086155927218	1.86666666666667
7.88956217236206	1.6
7.69536242842862	1.33333333333333
7.66666666666667	1.28447967172921
7.5430754276775	1.06666666666667
7.42662951392084	0.800000000000001
0.7	213
8.35216556105751	-0.800000000000001
8.52422639933017	-1.06666666666667
8.66666666666667	-1.22615459641503
8.7867061033016	-1.33333333333333
8.98714938083201	-1.6
9	-1.63378295152865
9.10791195001184	-1.86666666666667
9.17943883035796	-2.13333333333333
9.33333333333333	-2.30281880985984
9.46590194294463	-2.4
9.66666666666667	-2.55446728396744
9.83834573186485	-2.66666666666667
10	-2.78149233448271
10.2398041795728	-2.93333333333333
10.3333333333333	-2.99906498252222
10.6378962767951	-3.2
10.6666666666667	-3.22132349781939
11	-3.46347134023537
11.0043582771302	-3.46666666666667
11.3254402454134	-3.73333333333333
11.3333333333333	-3.74077672910033
11.6006412390509	-4
11.6666666666667	-4.07292128743506
11.8358607777744	-4.26666666666667
12	-4.48125170412302
12.0383529283759	-4.53333333333333
12.2105325115756	-4.8
12.3333333333333	-5.01919353517965
12.3590695757178	-5.06666666666667
12.4840296819409	-5.33333333333333
12.5905662322091	-5.6
12.6666666666667	-5.82706497572934
12.679624947714	-5.86666666666667
12.7513186639123	-6.13333333333333
12.8084099364157	-6.4
12.8516440101307	-6.66666666666667
12.8816713467159	-6.93333333333333
12.8990558459751	-7.2
12.9042836387401	-7.46666666666667
12.8977670404185	-7.73333333333333
12.8798513195764	-8
12.8508189232279	-8.26666666666667
12.8108919294567	-8.53333333333333
12.760235009771	-8.8
12.6989579919204	-9.06666666666667
12.6666666666667	-9.18730092929179
12.6267055390561	-9.33333333333333
12.5435517628669	-9.6
12.4498313982257	-9.86666666666667
12.3454638258872	-10.1333333333333
12.3333333333333	-10.1617995672518
12.2293559583799	-10.4
12.1022330504187	-10.6666666666667
12	-10.8646988446609
11.963632928007	-10.9333333333333
11.8126240623696	-11.2
11.6666666666667	-11.439718239079
11.6497881127018	-11.4666666666667
11.4733454626379	-11.7333333333333
11.3333333333333	-11.9320288111963
11.2839404187071	-12
11.0800037220166	-12.2666666666667
11	-12.3661399729836
10.8609415588078	-12.5333333333333
10.6666666666667	-12.7554393396174
10.6262674640851	-12.8
10.3740447569781	-13.0666666666667
10.3333333333333	-13.1080433141538
10.1028104102014	-13.3333333333333
10	-13.4299405742356
9.81128453062494	-13.6
9.66666666666667	-13.7257590946805
9.4972126317	-13.8666666666667
9.33333333333333	-13.998621215045
9.15782606923343	-14.1333333333333
9	-14.2510226273993
8.78971184502834	-14.4
8.66666666666667	-14.4849561920382
8.38863886500646	-14.6666666666667
8.33333333333333	-14.702003603959
8	-14.9035034693271
7.94771478434738	-14.9333333333333
7.66666666666667	-15.0906993096039
7.45803889266338	-15.2
7.33333333333333	-15.2643124015661
7	-15.4251885613327
6.90803630118885	-15.4666666666667
6.66666666666667	-15.574242964681
6.33333333333333	-15.7115278929862
6.27638713388826	-15.7333333333333
6	-15.8383225454319
5.66666666666667	-15.9542532946234
5.52319573910905	-16
5.33333333333333	-16.0602977814724
5	-16.1566168356443
4.66666666666667	-16.2430507380639
4.56523356402205	-16.2666666666667
4.33333333333333	-16.32072391286
4	-16.3894077352067
3.66666666666667	-16.4490381821794
3.33333333333333	-16.4998559466793
3.06952006727789	-16.5333333333333
3	-16.5422264656374
2.66666666666667	-16.5766389014429
2.33333333333333	-16.6026558152058
2	-16.6203943720365
1.66666666666667	-16.6299407279216
1.33333333333333	-16.6313493464152
1	-16.6246451518169
0.666666666666668	-16.6098179300471
0.333333333333332	-16.5868232089408
0	-16.5555812453015
-0.187323273503816	-16.5333333333333
-0.333333333333332	-16.5163615711119
-0.666666666666668	-16.4693423307088
-1	-16.4138434586926
-1.33333333333333	-16.3496249590946
-1.66666666666667	-16.2763913609416
-1.70617118520544	-16.2666666666667
-2	-16.1955705644632
-2.33333333333333	-16.1055376705891
-2.66666666666667	-16.0055922978467
-2.68373963302375	-16
-3	-15.8978366992333
-3.33333333333333	-15.7795429906134
-3.45323712047223	-15.7333333333333
-3.66666666666667	-15.6519990916202
-4	-15.5138840382721
-4.10569729185821	-15.4666666666667
-4.33333333333333	-15.365816672746
-4.66666666666667	-15.2058025173418
-4.6779959923302	-15.2
-5	-15.0358970775149
-5.18691422383698	-14.9333333333333
-5.33333333333333	-14.8532312569768
-5.65104204826799	-14.6666666666667
-5.66666666666667	-14.6574999855882
-6	-14.4495298805832
-6.07450167827702	-14.4
-6.33333333333333	-14.2273184606217
-6.46574568860673	-14.1333333333333
-6.66666666666667	-13.9898420433783
-6.82922103604515	-13.8666666666667
-7	-13.7360865728559
-7.1681971912625	-13.6
-7.33333333333333	-13.4647535811029
-7.48538681946031	-13.3333333333333
-7.66666666666667	-13.1741796532506
-7.78302765564057	-13.0666666666667
-8	-12.8622362899458
-8.06294206244129	-12.8
-8.32653234573645	-12.5333333333333
-8.33333333333333	-12.5263447247203
-8.57471185638245	-12.2666666666667
-8.66666666666667	-12.1647789037914
-8.80915447447341	-12
-9	-11.7713869803013
-9.030537029401	-11.7333333333333
-9.23952691504947	-11.4666666666667
-9.33333333333333	-11.3424104935869
-9.43699372481816	-11.2
-9.62321826330884	-10.9333333333333
-9.66666666666667	-10.8691415309848
-9.79924788283516	-10.6666666666667
-9.96474769732233	-10.4
-10	-10.3412438016759
-10.1211443157719	-10.1333333333333
-10.2677110169337	-9.86666666666667
-10.3333333333333	-9.74137361449874
-10.4055695439983	-9.6
-10.5347775800143	-9.33333333333333
-10.6546306130004	-9.06666666666667
-10.6666666666667	-9.03874221301763
-10.7675820090144	-8.8
-10.8718410081245	-8.53333333333333
-10.9674220519427	-8.26666666666667
-11	-8.16957138622348
-11.0561908927837	-8
-11.1375355988075	-7.73333333333333
-11.2107181238032	-7.46666666666667
-11.2759310294466	-7.2
-11.3333333333333	-6.93339207701322
-11.3333459593059	-6.93333333333333
-11.3852660363629	-6.66666666666667
-11.4294954392531	-6.4
-11.466144155475	-6.13333333333333
-11.4952991025854	-5.86666666666667
-11.5170227172326	-5.6
-11.5313508587878	-5.33333333333333
-11.5382886118382	-5.06666666666667
-11.5378061329321	-4.8
-11.5298285329889	-4.53333333333333
-11.5142233181592	-4.26666666666667
-11.4907775302403	-4
-11.4591643443105	-3.73333333333333
-11.4188847456685	-3.46666666666667
-11.3691703078869	-3.2
-11.3333333333333	-3.04439373262345
-11.31170360134	-2.93333333333333
-11.2490516178828	-2.66666666666667
-11.1763204448591	-2.4
-11.0913836605475	-2.13333333333333
-11	-1.89354371240767
-10.9919446359621	-1.86666666666667
-10.8946388915419	-1.6
-10.7811491088926	-1.33333333333333
-10.6666666666667	-1.12168193064206
-10.6462981798171	-1.06666666666667
-10.5223106300856	-0.800000000000001
-10.3573981030638	-0.533333333333335
-10.3333333333333	-0.512886363607736
-10.2284361930764	-0.266666666666666
-10.1701202950993	-0.130570430587251
0.7	213
-10.1701202950993	0.130570430587251
-10.2284362522368	0.266666666666666
-10.3333333333333	0.512886319557534
-10.3573981364622	0.533333333333335
-10.522310685819	0.800000000000001
-10.646298194766	1.06666666666667
-10.6666666666667	1.12168192658992
-10.7811491120093	1.33333333333333
-10.8946388428087	1.6
-10.9919446791397	1.86666666666667
-11	1.89354359276634
-11.091383586763	2.13333333333333
-11.1763204448591	2.4
-11.2490516881609	2.66666666666667
-11.311703608921	2.93333333333333
-11.3333333333333	3.04439376911749
-11.3691703146852	3.2
-11.4188846562844	3.46666666666667
-11.4591644731856	3.73333333333333
-11.4907772576544	4
-11.5142233141334	4.26666666666667
-11.5298285094835	4.53333333333333
-11.537806136032	4.8
-11.5382886339409	5.06666666666667
-11.5313507124887	5.33333333333333
-11.5170228733087	5.6
-11.4952991026683	5.86666666666667
-11.4661441662686	6.13333333333333
-11.4294954451013	6.4
-11.3852659745196	6.66666666666667
-11.3333458363463	6.93333333333333
-11.3333333333333	6.93339150517603
-11.2759311383628	7.2
-11.2107181938467	7.46666666666667
-11.1375354982214	7.73333333333333
-11.0561907107381	8
-11	8.1695711486563
-10.9674220516031	8.26666666666667
-10.871841138956	8.53333333333333
-10.7675819943246	8.8
-10.6666666666667	9.03874226596046
-10.6546306454973	9.06666666666667
-10.534777466133	9.33333333333333
-10.4055695383679	9.6
-10.3333333333333	9.74137357694922
-10.2677109581826	9.86666666666667
-10.1211443929615	10.1333333333333
-10	10.3412437035007
-9.96474758569062	10.4
-9.79924778325066	10.6666666666667
-9.66666666666667	10.8691415202627
-9.62321829505661	10.9333333333333
-9.43699379583244	11.2
-9.33333333333333	11.3424105283806
-9.23952691088438	11.4666666666667
-9.03053708067134	11.7333333333333
-9	11.7713870494187
-8.80915447734674	12
-8.66666666666667	12.1647787903499
-8.57471175907002	12.2666666666667
-8.33333333333333	12.5263447067056
-8.32653232612649	12.5333333333333
-8.06294196327173	12.8
-8	12.8622361736219
-7.78302780500157	13.0666666666667
-7.66666666666667	13.1741798856539
-7.48538681414811	13.3333333333333
-7.33333333333333	13.4647534678967
-7.16819738033874	13.6
-7	13.736086693904
-6.82922099280583	13.8666666666667
-6.66666666666667	13.9898420471057
-6.46574559914317	14.1333333333333
-6.33333333333333	14.22731849897
-6.07450135137641	14.4
-6	14.4495295717118
-5.66666666666667	14.6575000129737
-5.65104209044275	14.6666666666667
-5.33333333333333	14.8532312588195
-5.186914238633	14.9333333333333
-5	15.0358970460986
-4.67799604786015	15.2
-4.66666666666667	15.2058025494146
-4.33333333333333	15.3658166262789
-4.10569726060747	15.4666666666667
-4	15.51388403686
-3.66666666666667	15.6519991310159
-3.45323656278387	15.7333333333333
-3.33333333333333	15.7795426990942
-3	15.8978367835556
-2.68373965487489	16
-2.66666666666667	16.0055922929655
-2.33333333333333	16.1055376882725
-2	16.1955706237319
-1.70617117606116	16.2666666666667
-1.66666666666667	16.2763913572893
-1.33333333333333	16.3496249702032
-1	16.4138435942728
-0.666666666666668	16.4693421506363
-0.333333333333332	16.516361191813
-0.187321486712582	16.5333333333333
0	16.5555813010655
0.333333333333332	16.5868237477238
0.666666666666668	16.6098178501768
1	16.624645149375
1.33333333333333	16.631349555713
1.66666666666667	16.6299407806671
2	16.620394393823
2.33333333333333	16.6026557219457
2.66666666666667	16.576638569566
3	16.5422266167194
3.06952079973217	16.5333333333333
3.33333333333333	16.4998557952958
3.66666666666667	16.4490380636487
4	16.3894077556278
4.33333333333333	16.3207237749547
4.56523320509727	16.2666666666667
4.66666666666667	16.2430506980329
5	16.1566168888628
5.33333333333333	16.0602977802027
5.52319572079147	16
5.66666666666667	15.9542531732638
6	15.8383226336417
6.2763870545138	15.7333333333333
6.33333333333333	15.71152786174
6.66666666666667	15.5742430494375
6.90803639131702	15.4666666666667
7	15.4251885573475
7.33333333333333	15.2643127359612
7.45803938098548	15.2
7.66666666666667	15.0906993164766
7.94771465229347	14.9333333333333
8	14.9035033882872
8.33333333333333	14.7020035233396
8.38863883568792	14.6666666666667
8.66666666666667	14.4849563454967
8.78971184598221	14.4
9	14.2510226123691
9.15782606865657	14.1333333333333
9.33333333333333	13.9986211995905
9.49721254314393	13.8666666666667
9.66666666666667	13.7257590338009
9.81128455150794	13.6
10	13.4299405637313
10.102810415987	13.3333333333333
10.3333333333333	13.1080432605884
10.3740446605096	13.0666666666667
10.626266792776	12.8
10.6666666666667	12.7554386266627
10.8609414561928	12.5333333333333
11	12.3661395322026
11.0800034184048	12.2666666666667
11.2839408070684	12
11.3333333333333	11.9320291758253
11.4733452775337	11.7333333333333
11.6497881997927	11.4666666666667
11.6666666666667	11.4397183234858
11.8126240066639	11.2
11.9636327205561	10.9333333333333
12	10.8646984964306
12.1022330270836	10.6666666666667
12.2293561161246	10.4
12.3333333333333	10.1617995724166
12.345463801522	10.1333333333333
12.4498313931504	9.86666666666667
12.543551790165	9.6
12.6267055638739	9.33333333333333
12.6666666666667	9.18730102452392
12.698958012378	9.06666666666667
12.7602350225364	8.8
12.810891863608	8.53333333333333
12.8508190528158	8.26666666666667
12.8798513078351	8
12.8977669377582	7.73333333333333
12.90428376555	7.46666666666667
12.8990558908922	7.2
12.8816713370792	6.93333333333333
12.8516439824664	6.66666666666667
12.8084099462858	6.4
12.7513186389101	6.13333333333333
12.6796250391231	5.86666666666667
12.6666666666667	5.82706473482691
12.5905662007687	5.6
12.484029717659	5.33333333333333
12.3590695786508	5.06666666666667
12.3333333333333	5.01919353328163
12.2105325800024	4.8
12.0383531175057	4.53333333333333
12	4.48125151884313
11.8358607599741	4.26666666666667
11.6666666666667	4.07292123027101
11.6006412390482	4
11.3333333333333	3.7407768366406
11.3254401308824	3.73333333333333
11.0043582780573	3.46666666666667
11	3.46347134013136
10.6666666666667	3.2213235013268
10.6378962722346	3.2
10.3333333333333	2.99906499257414
10.2398041645307	2.93333333333333
10	2.78149233994006
9.83834572992883	2.66666666666667
9.66666666666667	2.5544673454179
9.46590186745037	2.4
9.33333333333333	2.30281883669778
9.17943881533112	2.13333333333333
9.10791192242156	1.86666666666667
9	1.63378254211365
8.98714955999137	1.6
8.78670604456842	1.33333333333333
8.66666666666667	1.22615463702518
8.52422640838343	1.06666666666667
8.35216557696341	0.800000000000001
0.8	257
9.21650821324383	-0.800000000000001
9.33333333333333	-0.895240486370932
9.59642329727929	-1.06666666666667
9.66666666666667	-1.12593987041865
9.98146585419492	-1.33333333333333
10	-1.35002471232416
10.3333333333333	-1.5620969602434
10.452965101739	-1.6
10.6666666666667	-1.67319711987122
11	-1.77916337025994
11.2667338719237	-1.86666666666667
11.3333333333333	-1.89147396410297
11.6666666666667	-2.02516148784385
11.9136062102112	-2.13333333333333
12	-2.17595013658114
12.3333333333333	-2.35378292684542
12.4144916058534	-2.4
12.6666666666667	-2.56095296772273
12.8239791558789	-2.66666666666667
13	-2.79886643036567
13.1721818742758	-2.93333333333333
13.3333333333333	-3.07374050354311
13.4742736131594	-3.2
13.6666666666667	-3.39211520584777
13.7400263442962	-3.46666666666667
13.9754731542879	-3.73333333333333
14	-3.76428639107439
14.1851884652746	-4
14.3333333333333	-4.21029630594755
14.3730541327854	-4.26666666666667
14.5411820024007	-4.53333333333333
14.6666666666667	-4.75598735681515
14.6916802228432	-4.8
14.8264804057468	-5.06666666666667
14.9461766519329	-5.33333333333333
15	-5.46933827266032
15.0525644722913	-5.6
15.1464036881613	-5.86666666666667
15.2279572903532	-6.13333333333333
15.297985295276	-6.4
15.3333333333333	-6.55995241207699
15.3575143151846	-6.66666666666667
15.4070792237253	-6.93333333333333
15.4465709382011	-7.2
15.4763963962891	-7.46666666666667
15.4968938946952	-7.73333333333333
15.5083413884326	-8
15.5109647780534	-8.26666666666667
15.5049417865535	-8.53333333333333
15.4904073398827	-8.8
15.4674543577109	-9.06666666666667
15.4361384082785	-9.33333333333333
15.396476555973	-9.6
15.3484519856447	-9.86666666666667
15.3333333333333	-9.93914229966481
15.2927643086801	-10.1333333333333
15.2290380728835	-10.4
15.1568903766765	-10.6666666666667
15.0761759370218	-10.9333333333333
15	-11.1611676564531
14.9869287870186	-11.2
14.8901295990242	-11.4666666666667
14.7843464966142	-11.7333333333333
14.6693065130797	-12
14.6666666666667	-12.0057944497036
14.5464536069583	-12.2666666666667
14.4139604103805	-12.5333333333333
14.3333333333333	-12.685946246598
14.2721717022691	-12.8
14.1211081990329	-13.0666666666667
14	-13.2677655888645
13.9597843628926	-13.3333333333333
13.7887220082153	-13.6
13.6666666666667	-13.7800893296549
13.6067096435776	-13.8666666666667
13.4138720229874	-14.1333333333333
13.3333333333333	-14.239972042031
13.2094343199245	-14.4
13	-14.6578912494582
12.9926745757667	-14.6666666666667
12.7633863909016	-14.9333333333333
12.6666666666667	-15.0414293216601
12.5203458725491	-15.2
12.3333333333333	-15.39538652845
12.2627829822494	-15.4666666666667
12	-15.7236441692099
11.989726076341	-15.7333333333333
11.6998070560405	-16
11.6666666666667	-16.0296990122876
11.3915294892516	-16.2666666666667
11.3333333333333	-16.3156058305426
11.0631579683279	-16.5333333333333
11	-16.5831901165379
10.7125527580999	-16.8
10.6666666666667	-16.8340069911444
10.3371066267949	-17.0666666666667
10.3333333333333	-17.0692918616222
10	-17.290884384686
9.93260812888629	-17.3333333333333
9.66666666666667	-17.4991282609557
9.4952520121975	-17.6
9.33333333333333	-17.6945635057763
9.02001381191648	-17.8666666666667
9	-17.8776059062516
8.66666666666667	-18.0505302404179
8.49604920927908	-18.1333333333333
8.33333333333333	-18.212219993722
8	-18.3633926629931
7.91393642445377	-18.4
7.66666666666667	-18.5054667860514
7.33333333333333	-18.6371870475267
7.25340825603734	-18.6666666666667
7	-18.7607402230585
6.66666666666667	-18.874785514915
6.48098632456738	-18.9333333333333
6.33333333333333	-18.9803643213348
6	-19.0780776931658
5.66666666666667	-19.1667225584096
5.52912407040283	-19.2
5.33333333333333	-19.2480857321573
5	-19.3218945988481
4.66666666666667	-19.3874887366423
4.33333333333333	-19.4451541998254
4.19067607182078	-19.4666666666667
4	-19.4960344395451
3.66666666666667	-19.5399078436056
3.33333333333333	-19.5762918865369
3	-19.6053444825987
2.66666666666667	-19.6271926889635
2.33333333333333	-19.6419345680751
2	-19.6496388258361
1.66666666666667	-19.650345460205
1.33333333333333	-19.6440658108269
1	-19.6307812915951
0.666666666666668	-19.6104439345787
0.333333333333332	-19.5829742774223
0	-19.5482606446677
-0.333333333333332	-19.5061576359771
-0.598700686257316	-19.4666666666667
-0.666666666666668	-19.4568232585959
-1	-19.4012899700817
-1.33333333333333	-19.3380015181458
-1.66666666666667	-19.2666679857945
-1.94598297128097	-19.2
-2	-19.1873917081128
-2.33333333333333	-19.1019019449995
-2.66666666666667	-19.00755118606
-2.90632186132118	-18.9333333333333
-3	-18.9048481665384
-3.33333333333333	-18.7951106843206
-3.66666666666667	-18.6752645140049
-3.68902640620431	-18.6666666666667
-4	-18.5487379873182
-4.33333333333333	-18.411394301645
-4.35933237830471	-18.4
-4.66666666666667	-18.2667228587921
-4.95149788180118	-18.1333333333333
-5	-18.1108143814071
-5.33333333333333	-17.946371698352
-5.48454525018478	-17.8666666666667
-5.66666666666667	-17.7711382722851
-5.97189774909686	-17.6
-6	-17.5842861765617
-6.33333333333333	-17.3873744786504
-6.41966582077802	-17.3333333333333
-6.66666666666667	-17.1784779121685
-6.8350358862978	-17.0666666666667
-7	-16.9566670727286
-7.22245502537427	-16.8
-7.33333333333333	-16.7213809858448
-7.58515924142164	-16.5333333333333
-7.66666666666667	-16.4718789405921
-7.92584562653948	-16.2666666666667
-8	-16.2072022677799
-8.24675472170784	-16
-8.33333333333333	-15.9261277917582
-8.54973524109355	-15.7333333333333
-8.66666666666667	-15.6271052521665
-8.83629611950838	-15.4666666666667
-9	-15.3081776869938
-9.10764249608952	-15.2
-9.33333333333333	-14.9668695683209
-9.36470466235291	-14.9333333333333
-9.60882527549926	-14.6666666666667
-9.66666666666667	-14.6017039144959
-9.84076988876633	-14.4
-10	-14.2083357648087
-10.0606037421666	-14.1333333333333
-10.2695735642425	-13.8666666666667
-10.3333333333333	-13.7825260543334
-10.4683472128283	-13.6
-10.6560578147983	-13.3333333333333
-10.6666666666667	-13.317881965424
-10.8356936530002	-13.0666666666667
-11	-12.8069435768333
-11.0043214379819	-12.8
-11.1660326796294	-12.5333333333333
-11.3171565262386	-12.2666666666667
-11.3333333333333	-12.2371562363917
-11.4618749504164	-12
-11.5971435008412	-11.7333333333333
-11.6666666666667	-11.588541138213
-11.7248318868993	-11.4666666666667
-11.8455475904628	-11.2
-11.9572525161498	-10.9333333333333
-12	-10.8252332578516
-12.0627463261751	-10.6666666666667
-12.1613991232304	-10.4
-12.2517794125465	-10.1333333333333
-12.3333333333333	-9.86943578501868
-12.3341966943061	-9.86666666666667
-12.4125274959566	-9.6
-12.4831447860978	-9.33333333333333
-12.5462633129293	-9.06666666666667
-12.6020785956009	-8.8
-12.6507664175056	-8.53333333333333
-12.6666666666667	-8.43397254066618
-12.6941127174825	-8.26666666666667
-12.731332512679	-8
-12.7615580389919	-7.73333333333333
-12.784866937175	-7.46666666666667
-12.8013085718917	-7.2
-12.8109011828624	-6.93333333333333
-12.8136273751972	-6.66666666666667
-12.8094269962207	-6.4
-12.7981888763651	-6.13333333333333
-12.7797387567813	-5.86666666666667
-12.7538218664109	-5.6
-12.7200802884869	-5.33333333333333
-12.6780192728911	-5.06666666666667
-12.6666666666667	-5.00832251609256
-12.63116725846	-4.8
-12.5773399872421	-4.53333333333333
-12.5146339883218	-4.26666666666667
-12.4419608316747	-4
-12.3577626404682	-3.73333333333333
-12.3333333333333	-3.6672470992622
-12.270179042526	-3.46666666666667
-12.173767609838	-3.2
-12.0623827885702	-2.93333333333333
-12	-2.80610960187868
-11.9433690327542	-2.66666666666667
-11.8173802877332	-2.4
-11.667378611658	-2.13333333333333
-11.6666666666667	-2.13228009207568
-11.5244714595952	-1.86666666666667
-11.3491319186218	-1.6
-11.3333333333333	-1.58076957852229
-11.1811627816368	-1.33333333333333
-11	-1.10973293221154
-10.9757061550411	-1.06666666666667
-10.7777756322214	-0.800000000000001
-10.6666666666667	-0.701552567499777
-10.559213493084	-0.533333333333335
-10.3333333333333	-0.341411081852514
-10.3014899207202	-0.266666666666666
-10.2245246411773	-0.0870469537248337
0.8	257
-10.2245246411773	0.0870469537248337
-10.3014899988002	0.266666666666666
-10.3333333333333	0.341410927361886
-10.5592135017705	0.533333333333335
-10.6666666666667	0.701552476648786
-10.7777757109296	0.800000000000001
-10.9757061552325	1.06666666666667
-11	1.10973292979329
-11.1811628010623	1.33333333333333
-11.3333333333333	1.58076963680508
-11.3491318680576	1.6
-11.5244715794711	1.86666666666667
-11.6666666666667	2.13227978209282
-11.6673788210575	2.13333333333333
-11.8173805321964	2.4
-11.943368958653	2.66666666666667
-12	2.80610962896543
-12.0623827885702	2.93333333333333
-12.173767914827	3.2
-12.27017861926	3.46666666666667
-12.3333333333333	3.66724735456646
-12.3577627187124	3.73333333333333
-12.441960931342	4
-12.5146341257996	4.26666666666667
-12.577339776046	4.53333333333333
-12.631167258721	4.8
-12.6666666666667	5.00832154884861
-12.678019506817	5.06666666666667
-12.7200803308964	5.33333333333333
-12.7538218862992	5.6
-12.7797387583783	5.86666666666667
-12.7981890957396	6.13333333333333
-12.8094269094635	6.4
-12.8136272495417	6.66666666666667
-12.8109011093842	6.93333333333333
-12.8013081359292	7.2
-12.7848669197735	7.46666666666667
-12.7615581056354	7.73333333333333
-12.7313325214715	8
-12.6941125771479	8.26666666666667
-12.6666666666667	8.43397158146471
-12.6507662689056	8.53333333333333
-12.6020786420636	8.8
-12.5462633728987	9.06666666666667
-12.4831448899552	9.33333333333333
-12.4125274785683	9.6
-12.3341970319756	9.86666666666667
-12.3333333333333	9.86943686688803
-12.2517795990522	10.1333333333333
-12.1613991781974	10.4
-12.06274634086	10.6666666666667
-12	10.825233856505
-11.957252853308	10.9333333333333
-11.8455475865292	11.2
-11.7248319522511	11.4666666666667
-11.6666666666667	11.5885411597323
-11.5971434359845	11.7333333333333
-11.4618750070052	12
-11.3333333333333	12.2371562629013
-11.3171565224418	12.2666666666667
-11.1660330194013	12.5333333333333
-11.0043214269942	12.8
-11	12.8069435513647
-10.8356938129167	13.0666666666667
-10.6666666666667	13.3178822525981
-10.6560579976893	13.3333333333333
-10.4683474163726	13.6
-10.3333333333333	13.7825262881887
-10.2695738356753	13.8666666666667
-10.0606034063935	14.1333333333333
-10	14.2083354213038
-9.84076988422191	14.4
-9.66666666666667	14.6017038545973
-9.60882524910775	14.6666666666667
-9.36470439930775	14.9333333333333
-9.33333333333333	14.9668693168843
-9.1076425404103	15.2
-9	15.3081776796194
-8.83629614996136	15.4666666666667
-8.66666666666667	15.6271051451648
-8.54973506088064	15.7333333333333
-8.33333333333333	15.9261277735955
-8.24675470643572	16
-8	16.2072020101403
-7.92584532866287	16.2666666666667
-7.66666666666667	16.4718795758359
-7.58516003108371	16.5333333333333
-7.33333333333333	16.7213812044487
-7.22245526533773	16.8
-7	16.9566670002085
-6.83503601441269	17.0666666666667
-6.66666666666667	17.178478031951
-6.4196659157322	17.3333333333333
-6.33333333333333	17.3873744880334
-6	17.5842859479245
-5.97189732935545	17.6
-5.66666666666667	17.7711381556768
-5.48454565456497	17.8666666666667
-5.33333333333333	17.9463719309045
-5	18.1108146951883
-4.95149855087193	18.1333333333333
-4.66666666666667	18.2667228984879
-4.35933215219664	18.4
-4.33333333333333	18.4113942143834
-4	18.5487376178705
-3.68902656540862	18.6666666666667
-3.66666666666667	18.6752646040569
-3.33333333333333	18.7951102545009
-3	18.904848146232
-2.90632137577821	18.9333333333333
-2.66666666666667	19.0075507769051
-2.33333333333333	19.1019019687635
-2	19.1873917109474
-1.9459829810746	19.2
-1.66666666666667	19.2666679792973
-1.33333333333333	19.3380014955436
-1	19.4012899548931
-0.666666666666668	19.4568232385194
-0.598700385773935	19.4666666666667
-0.333333333333332	19.5061575404522
0	19.5482607013621
0.333333333333332	19.582974298726
0.666666666666668	19.6104439389113
1	19.6307812535708
1.33333333333333	19.6440657749359
1.66666666666667	19.6503454181348
2	19.649638800586
2.33333333333333	19.6419345895836
2.66666666666667	19.6271927400288
3	19.6053444806397
3.33333333333333	19.5762918773708
3.66666666666667	19.5399078763331
4	19.4960343977363
4.19067557698211	19.4666666666667
4.33333333333333	19.4451541206877
4.66666666666667	19.3874885657761
5	19.3218946094532
5.33333333333333	19.2480857456422
5.52912400635986	19.2
5.66666666666667	19.1667225658501
6	19.0780777031603
6.33333333333333	18.9803643039375
6.48098631002705	18.9333333333333
6.66666666666667	18.8747855184111
7	18.7607401971934
7.25340829840776	18.6666666666667
7.33333333333333	18.6371870614529
7.66666666666667	18.5054667630803
7.91393640644591	18.4
8	18.3633926748786
8.33333333333333	18.2122200180957
8.49604914367263	18.1333333333333
8.66666666666667	18.0505301907564
9	17.8776059590249
9.02001391840339	17.8666666666667
9.33333333333333	17.6945635060509
9.49525192049364	17.6
9.66666666666667	17.4991283313079
9.93260819354833	17.3333333333333
10	17.2908842766124
10.3333333333333	17.0692920151912
10.337106846563	17.0666666666667
10.6666666666667	16.8340069859991
10.7125525980454	16.8
11	16.5831901803206
11.0631582852332	16.5333333333333
11.3333333333333	16.3156058528611
11.3915295123858	16.2666666666667
11.6666666666667	16.0296988916326
11.6998069048071	16
11.9897262996884	15.7333333333333
12	15.7236443470945
12.2627828216741	15.4666666666667
12.3333333333333	15.3953864143608
12.5203456726559	15.2
12.6666666666667	15.0414288019838
12.763386004551	14.9333333333333
12.9926744864763	14.6666666666667
13	14.6578911616141
13.2094344265348	14.4
13.3333333333333	14.2399725812393
13.4138724922924	14.1333333333333
13.6067097868277	13.8666666666667
13.6666666666667	13.7800895373932
13.7887220957463	13.6
13.9597843972899	13.3333333333333
14	13.2677656476733
14.121108037839	13.0666666666667
14.2721720126672	12.8
14.3333333333333	12.6859465820546
14.413960383577	12.5333333333333
14.5464535763359	12.2666666666667
14.6666666666667	12.0057943263902
14.6693064570406	12
14.7843465686016	11.7333333333333
14.8901298826965	11.4666666666667
14.9869288039812	11.2
15	11.1611677119284
15.0761759642977	10.9333333333333
15.1568903701659	10.6666666666667
15.2290378158804	10.4
15.2927641534509	10.1333333333333
15.3333333333333	9.93914187114543
15.3484519288406	9.86666666666667
15.3964767323607	9.6
15.43613827981	9.33333333333333
15.4674543707571	9.06666666666667
15.4904074047455	8.8
15.5049417883428	8.53333333333333
15.5109647458352	8.26666666666667
15.5083414306568	8
15.4968938086187	7.73333333333333
15.4763963531258	7.46666666666667
15.4465708696564	7.2
15.4070792308251	6.93333333333333
15.3575142931565	6.66666666666667
15.3333333333333	6.55995249217785
15.2979852633533	6.4
15.2279572867774	6.13333333333333
15.1464036278909	5.86666666666667
15.0525644652717	5.6
15	5.46933826233937
14.9461766954367	5.33333333333333
14.8264803368135	5.06666666666667
14.6916801790569	4.8
14.6666666666667	4.75598740467989
14.5411820405721	4.53333333333333
14.3730543309194	4.26666666666667
14.3333333333333	4.2102960648601
14.185188488525	4
14	3.7642863589571
13.9754731687512	3.73333333333333
13.7400263444719	3.46666666666667
13.6666666666667	3.39211525822413
13.4742735471604	3.2
13.3333333333333	3.07374045466015
13.1721819993946	2.93333333333333
13	2.79886640620595
12.823979145941	2.66666666666667
12.6666666666667	2.56095296269298
12.4144917578477	2.4
12.3333333333333	2.35378282515346
12	2.17595013563915
11.9136062291349	2.13333333333333
11.6666666666667	2.02516148404934
11.3333333333333	1.89147394957284
11.2667339411665	1.86666666666667
11	1.77916335652574
10.6666666666667	1.67319722698454
10.4529649222772	1.6
10.3333333333333	1.56209696193063
10	1.35002479176068
9.98146576682977	1.33333333333333
9.66666666666667	1.12593985119447
9.59642330410374	1.06666666666667
9.33333333333333	0.895240455850931
9.21650823260086	0.800000000000001
0.9	106
-10.2321731947621	-20
-10.3333333333333	-19.9096769772908
-10.5246541877197	-19.7333333333333
-10.6666666666667	-19.5995754774782
-10.8037180671825	-19.4666666666667
-11	-19.271522508814
-11.0700539862714	-19.2
-11.3243528357931	-18.9333333333333
-11.3333333333333	-18.9237466766606
-11.568581153249	-18.6666666666667
-11.6666666666667	-18.5558631741361
-11.8018151810641	-18.4
-12	-18.1627884868567
-12.024172473952	-18.1333333333333
-12.238192932713	-17.8666666666667
-12.3333333333333	-17.7434909115429
-12.4425736727616	-17.6
-12.6373706981713	-17.3333333333333
-12.6666666666667	-17.2921261783866
-12.8252243409507	-17.0666666666667
-13	-16.8041754801819
-13.002758609528	-16.8
-13.1750007575204	-16.5333333333333
-13.3333333333333	-16.2724948034901
-13.3368574772491	-16.2666666666667
-13.4941144231632	-16
-13.6415542684375	-15.7333333333333
-13.6666666666667	-15.6863150183812
-13.7841237638972	-15.4666666666667
-13.9184831328744	-15.2
-14	-15.0290809853908
-14.0459290855888	-14.9333333333333
-14.1682212296023	-14.6666666666667
-14.2821739740268	-14.4
-14.3333333333333	-14.2735827496165
-14.3907641969693	-14.1333333333333
-14.4938928209841	-13.8666666666667
-14.5893991234875	-13.6
-14.6666666666667	-13.3672454176418
-14.6781352489848	-13.3333333333333
-14.7636588307989	-13.0666666666667
-14.8421295214348	-12.8
-14.9137693649068	-12.5333333333333
-14.9787871634206	-12.2666666666667
-15	-12.1720129929781
-15.0397100317605	-12
-15.0954555062107	-11.7333333333333
-15.1448872171355	-11.4666666666667
-15.1881502551632	-11.2
-15.2253725252506	-10.9333333333333
-15.256664912941	-10.6666666666667
-15.2821219617756	-10.4
-15.3018179820542	-10.1333333333333
-15.3158080803733	-9.86666666666667
-15.3241241966149	-9.6
-15.3267746331291	-9.33333333333333
-15.3237402220908	-9.06666666666667
-15.3149700531702	-8.8
-15.3003784439757	-8.53333333333333
-15.2798379609073	-8.26666666666667
-15.2531721252558	-8
-15.2201476549081	-7.73333333333333
-15.1804607042074	-7.46666666666667
-15.1337227506979	-7.2
-15.0794426324256	-6.93333333333333
-15.0169983262455	-6.66666666666667
-15	-6.60328634332138
-14.9513115627764	-6.4
-14.8790218861158	-6.13333333333333
-14.7974582247222	-5.86666666666667
-14.7054073599899	-5.6
-14.6666666666667	-5.50023878423851
-14.6091410241003	-5.33333333333333
-14.5060288328089	-5.06666666666667
-14.3896063828505	-4.8
-14.3333333333333	-4.68538673296869
-14.267445941487	-4.53333333333333
-14.1373450363173	-4.26666666666667
-14	-4.02020058635169
-13.9901224161687	-4
-13.8439971139797	-3.73333333333333
-13.6745771494405	-3.46666666666667
-13.6666666666667	-3.45560495489478
-13.5070455324417	-3.2
-13.3333333333333	-2.96348298706968
-13.3141648368152	-2.93333333333333
-13.1201087577571	-2.66666666666667
-13	-2.52726492702277
-12.9056866972305	-2.4
-12.6676878679164	-2.13333333333333
-12.6666666666667	-2.13234919007226
-12.4299584955992	-1.86666666666667
-12.3333333333333	-1.77828991146944
-12.1683503846334	-1.6
-12	-1.45471982819017
-11.8832003864417	-1.33333333333333
-11.6666666666667	-1.15853299333783
-11.5746419236735	-1.06666666666667
-11.3333333333333	-0.886857787607824
-11.2426442187266	-0.800000000000001
-11	-0.636834289823995
-10.8872458704784	-0.533333333333335
-10.6666666666667	-0.404534073827346
-10.5099605085041	-0.266666666666666
-10.3333333333333	-0.170491027469108
-10.2789289872553	-0.0435234768624169
0.9	115
9.99907516115548	-0.534073204408952
10	-0.534444910469579
10.3333333333333	-0.603833495232679
10.6666666666667	-0.686357721313565
10.9554262594783	-0.800000000000001
11	-0.815847352018183
11.3333333333333	-0.892582389207627
11.6666666666667	-0.968833564854948
12	-1.05150211448328
12.0576662563123	-1.06666666666667
12.3333333333333	-1.14996665156738
12.6666666666667	-1.25659899679211
12.8919701421087	-1.33333333333333
13	-1.37522489170248
13.3333333333333	-1.5081388819341
13.5526350141033	-1.6
13.6666666666667	-1.65398817438463
14	-1.81525099757435
14.1040578956357	-1.86666666666667
14.3333333333333	-1.99407348566486
14.5786252363023	-2.13333333333333
14.6666666666667	-2.18955317535091
14.9939918199456	-2.4
15	-2.4043428708698
15.3333333333333	-2.64276813931379
15.3669808696592	-2.66666666666667
15.6666666666667	-2.90555551742212
15.7020692700653	-2.93333333333333
16	-3.19574810234338
16.0049450999665	-3.2
16.2836270201206	-3.46666666666667
16.3333333333333	-3.52006046430176
16.5390156551208	-3.73333333333333
16.6666666666667	-3.88208102481088
16.772084259367	-4
16.984656389702	-4.26666666666667
17	-4.28797420063354
17.1853766995094	-4.53333333333333
17.3333333333333	-4.75364261562073
17.3661377163435	-4.8
17.5367506723141	-5.06666666666667
17.6666666666667	-5.29433513076953
17.6902374463159	-5.33333333333333
17.8360255862353	-5.6
17.9661250475152	-5.86666666666667
18	-5.94375520898331
18.0886919408632	-6.13333333333333
18.2003222333141	-6.4
18.2999435060501	-6.66666666666667
18.3333333333333	-6.76673884586069
18.392753522775	-6.93333333333333
18.4771706239681	-7.2
18.5516924834698	-7.46666666666667
18.6171060897699	-7.73333333333333
18.6666666666667	-7.96554288845617
18.6745568393668	-8
18.7268013890488	-8.26666666666667
18.7709001472547	-8.53333333333333
18.8072754703645	-8.8
18.8362723686187	-9.06666666666667
18.8581673947572	-9.33333333333333
18.873180753433	-9.6
18.8814845341818	-9.86666666666667
18.8832055623277	-10.1333333333333
18.8784343719501	-10.4
18.8672261655483	-10.6666666666667
18.8496062712614	-10.9333333333333
18.8255702255103	-11.2
18.7950894734348	-11.4666666666667
18.7581086597319	-11.7333333333333
18.7145512104307	-12
18.6666666666667	-12.2544700679987
18.6644299525824	-12.2666666666667
18.6100772400689	-12.5333333333333
18.5490336281303	-12.8
18.4811354106454	-13.0666666666667
18.4062000555313	-13.3333333333333
18.3333333333333	-13.5705222740666
18.3244212140735	-13.6
18.2385333383918	-13.8666666666667
18.145169732595	-14.1333333333333
18.0440724034433	-14.4
18	-14.5096652517071
17.937457870605	-14.6666666666667
17.824458001165	-14.9333333333333
17.7030527180286	-15.2
17.6666666666667	-15.2763014859899
17.5761921325738	-15.4666666666667
17.4417325543722	-15.7333333333333
17.3333333333333	-15.9361178594224
17.2991579334116	-16
17.150672847868	-16.2666666666667
17	-16.5208266653691
16.9925504852508	-16.5333333333333
16.8288466801144	-16.8
16.6666666666667	-17.0487800409835
16.6549066720976	-17.0666666666667
16.4745618814273	-17.3333333333333
16.3333333333333	-17.5316857567516
16.2840994807645	-17.6
16.085446873937	-17.8666666666667
16	-17.9771551589723
15.8773197956722	-18.1333333333333
15.6666666666667	-18.3903292030948
15.6585929110723	-18.4
15.4310213365088	-18.6666666666667
15.3333333333333	-18.7771519160367
15.1922208385967	-18.9333333333333
15	-19.1391616560844
14.9417861335409	-19.2
14.6795021680168	-19.4666666666667
14.6666666666667	-19.479472176304
14.4051292748957	-19.7333333333333
14.3333333333333	-19.8013089766736
14.1170732987392	-20
0.9	106
-10.2789289872553	0.0435234768624168
-10.3333333333333	0.170490898662811
-10.5099606855637	0.266666666666666
-10.6666666666667	0.404534074482187
-10.8872458669432	0.533333333333335
-11	0.636834336117349
-11.2426436731644	0.800000000000001
-11.3333333333333	0.886858228727186
-11.5746419235296	1.06666666666667
-11.6666666666667	1.1585329540087
-11.8832005124996	1.33333333333333
-12	1.45471972767107
-12.1683506776735	1.6
-12.3333333333333	1.77828929157473
-12.4299590249031	1.86666666666667
-12.6666666666667	2.13234918835828
-12.6676878694673	2.13333333333333
-12.905686804429	2.4
-13	2.52726458250417
-13.1201090875255	2.66666666666667
-13.3141648249981	2.93333333333333
-13.3333333333333	2.9634829852074
-13.5070454254025	3.2
-13.6666666666667	3.45560457988918
-13.6745774405958	3.46666666666667
-13.8439970621961	3.73333333333333
-13.9901216319329	4
-14	4.02020211021745
-14.137345042574	4.26666666666667
-14.2674459213978	4.53333333333333
-14.3333333333333	4.68538675772192
-14.389606371635	4.8
-14.5060287780201	5.06666666666667
-14.6091411590774	5.33333333333333
-14.6666666666667	5.50023799008774
-14.7054077056856	5.6
-14.7974583762917	5.86666666666667
-14.87902195704	6.13333333333333
-14.9513115608786	6.4
-15	6.60328577106525
-15.0169984986241	6.66666666666667
-15.0794423934659	6.93333333333333
-15.1337229468155	7.2
-15.180460158848	7.46666666666667
-15.2201478171938	7.73333333333333
-15.2531723614052	8
-15.279837879101	8.26666666666667
-15.3003783701853	8.53333333333333
-15.314970108215	8.8
-15.3237402238319	9.06666666666667
-15.3267746641475	9.33333333333333
-15.3241241220547	9.6
-15.3158078297002	9.86666666666667
-15.3018180767338	10.1333333333333
-15.2821219564717	10.4
-15.25666468513	10.6666666666667
-15.2253723361351	10.9333333333333
-15.1881500309697	11.2
-15.1448872344331	11.4666666666667
-15.0954554377953	11.7333333333333
-15.0397101481321	12
-15	12.1720105169757
-14.9787863137911	12.2666666666667
-14.9137694297291	12.5333333333333
-14.8421295768973	12.8
-14.7636588788307	13.0666666666667
-14.6781352507129	13.3333333333333
-14.6666666666667	13.367245460861
-14.58939920568	13.6
-14.493892886108	13.8666666666667
-14.390764578133	14.1333333333333
-14.3333333333333	14.2735830331016
-14.2821739751641	14.4
-14.1682210578641	14.6666666666667
-14.045928775056	14.9333333333333
-14	15.0290809167519
-13.918483403219	15.2
-13.7841235138437	15.4666666666667
-13.6666666666667	15.6863142550175
-13.641553885483	15.7333333333333
-13.4941143693468	16
-13.336857221631	16.2666666666667
-13.3333333333333	16.2724944068196
-13.1750009491466	16.5333333333333
-13.0027584204721	16.8
-13	16.8041751988373
-12.8252243502771	17.0666666666667
-12.6666666666667	17.2921261135774
-12.6373706426308	17.3333333333333
-12.4425735184978	17.6
-12.3333333333333	17.7434908793446
-12.238193047505	17.8666666666667
-12.0241724543666	18.1333333333333
-12	18.1627884374462
-11.8018153325154	18.4
-11.6666666666667	18.5558634165103
-11.5685814158557	18.6666666666667
-11.3333333333333	18.9237467276516
-11.3243528824282	18.9333333333333
-11.0700539037256	19.2
-11	19.2715222592789
-10.8037178068046	19.4666666666667
-10.6666666666667	19.5995754452462
-10.5246541273312	19.7333333333333
-10.3333333333333	19.9096775135499
-10.2321738277405	20
0.9	115
14.1170729619331	20
14.3333333333333	19.8013090260263
14.4051295697283	19.7333333333333
14.6666666666667	19.4794724753692
14.679502387365	19.4666666666667
14.9417860840785	19.2
15	19.1391615526758
15.1922209513778	18.9333333333333
15.3333333333333	18.7771517251649
15.4310208186206	18.6666666666667
15.6585918715623	18.4
15.6666666666667	18.390327969985
15.8773204432823	18.1333333333333
16	17.9771556935435
16.085446873937	17.8666666666667
16.2840992814617	17.6
16.3333333333333	17.531685360905
16.4745617230746	17.3333333333333
16.6549066690963	17.0666666666667
16.6666666666667	17.0487800372467
16.8288461443679	16.8
16.9925508978925	16.5333333333333
17	16.5208273562489
17.1506725385845	16.2666666666667
17.2991577281743	16
17.3333333333333	15.936117778427
17.4417330157208	15.7333333333333
17.5761919621239	15.4666666666667
17.6666666666667	15.276301177528
17.7030526953468	15.2
17.8244579382943	14.9333333333333
17.9374578516346	14.6666666666667
18	14.5096654048719
18.0440725495292	14.4
18.1451696247868	14.1333333333333
18.2385333386224	13.8666666666667
18.3244212125129	13.6
18.3333333333333	13.5705222518732
18.4062000104075	13.3333333333333
18.4811352415244	13.0666666666667
18.5490337325251	12.8
18.6100772446305	12.5333333333333
18.664429913951	12.2666666666667
18.6666666666667	12.2544698757502
18.714551253861	12
18.7581086543829	11.7333333333333
18.7950892435603	11.4666666666667
18.8255706986193	11.2
18.8496060307778	10.9333333333333
18.8672264026541	10.6666666666667
18.8784345469195	10.4
18.883205861071	10.1333333333333
18.881484378428	9.86666666666667
18.87318093604	9.6
18.8581671326051	9.33333333333333
18.8362721529372	9.06666666666667
18.8072755753146	8.8
18.7709000752462	8.53333333333333
18.7268013720885	8.26666666666667
18.6745568742757	8
18.6666666666667	7.96554273587934
18.6171061030799	7.73333333333333
18.5516924928957	7.46666666666667
18.4771706001571	7.2
18.3927535380578	6.93333333333333
18.3333333333333	6.7667387337618
18.2999435669799	6.66666666666667
18.2003221553706	6.4
18.0886919563281	6.13333333333333
18	5.94375483179197
17.9661252378539	5.86666666666667
17.8360255773997	5.6
17.690237554422	5.33333333333333
17.6666666666667	5.29433494240661
17.5367506115147	5.06666666666667
17.3661376945656	4.8
17.3333333333333	4.75364261462106
17.1853766836417	4.53333333333333
17	4.28797417069212
16.9846564153835	4.26666666666667
16.7720842359235	4
16.6666666666667	3.88208093778524
16.5390157864832	3.73333333333333
16.3333333333333	3.52006038450174
16.2836270995927	3.46666666666667
16.0049450999664	3.2
16	3.19574810302817
15.7020690478336	2.93333333333333
15.6666666666667	2.90555570386748
15.3669808506166	2.66666666666667
15.3333333333333	2.64276813992459
15	2.40434278398881
14.9939919459112	2.4
14.6666666666667	2.18955309643568
14.5786252989156	2.13333333333333
14.3333333333333	1.99407346937583
14.1040578992356	1.86666666666667
14	1.81525099041396
13.6666666666667	1.6539881647887
13.552634973871	1.6
13.3333333333333	1.50813892900083
13	1.37522486327382
12.8919702020349	1.33333333333333
12.6666666666667	1.25659899291686
12.3333333333333	1.14996665065919
12.0576662805484	1.06666666666667
12	1.05150210779961
11.6666666666667	0.968833553038585
11.3333333333333	0.89258239159131
11	0.815847335023728
10.9554263023374	0.800000000000001
10.6666666666667	0.686357720121633
10.3333333333333	0.603833486272256
10	0.534444913243245
9.9990751589052	0.534073206209173
1	61
-20	-4.35224078998431e-12
-19.6666666666667	-3.87878618113291e-12
-19.3333333333333	-3.44707595800742e-12
-19	-3.05422354074381e-12
-18.6666666666667	-2.69750888293174e-12
-18.3333333333333	-2.37432296046336e-12
-18	-2.08216777153325e-12
-17.6666666666667	-1.81876735894093e-12
-17.3333333333333	-1.58190127663715e-12
-17	-1.36946010087513e-12
-16.6666666666667	-1.17961196366423e-12
-16.3333333333333	-1.01046948586259e-12
-16	-8.60367332933265e-13
-15.6666666666667	-7.27584659188096e-13
-15.3333333333333	-6.10733685846299e-13
-15	-5.08371122975859e-13
-14.6666666666667	-4.19164702947228e-13
-14.3333333333333	-3.41893180433317e-13
-14	-2.75501843560733e-13
-13.6666666666667	-2.18769447002387e-13
-13.3333333333333	-1.70752301187349e-13
-13	-1.3061773884715e-13
-12.6666666666667	-9.74220704108575e-14
-12.3333333333333	-7.03881397612349e-14
-12	-1.22124532708767e-14
-11.6666666666667	-8.04911692853238e-15
-11.3333333333333	-4.88498130835069e-15
-11	-2.60902410786912e-15
-10.6666666666667	0
-10.3333333333333	0
-10.3333333333333	0
-10.3333333333333	0
-10.6666666666667	0
-11	2.64881601748224e-15
-11.3333333333333	4.88766696609419e-15
-11.6666666666667	8.0306138284997e-15
-12	1.22182212076251e-14
-12.3333333333333	7.04155361990619e-14
-12.6666666666667	9.74181382188107e-14
-13	1.30606710685811e-13
-13.3333333333333	1.70767458317025e-13
-13.6666666666667	2.1875121890037e-13
-14	2.75476913919557e-13
-14.3333333333333	3.41933406693788e-13
-14.6666666666667	4.19187429733793e-13
-15	5.08383148381948e-13
-15.3333333333333	6.10749885418081e-13
-15.6666666666667	7.27601715097282e-13
-16	8.60345317274843e-13
-16.3333333333333	1.01048741400799e-12
-16.6666666666667	1.17963271175724e-12
-17	1.36948820115877e-12
-17.3333333333333	1.58189354988035e-12
-17.6666666666667	1.81876553902421e-12
-18	2.08217744613175e-12
-18.3333333333333	2.37431949874017e-12
-18.6666666666667	2.69751533038431e-12
-19	3.05420670008304e-12
-19.3333333333333	3.44705814994608e-12
-19.6666666666667	3.87875360916051e-12
-20	4.35224418083425e-12
1	55
12.3333333333332	0
12.3333333333333	-2.75890421619351e-14
12.6666666666667	-3.29181126801359e-14
13	-3.93574062229618e-14
13.3333333333333	-4.71844785465692e-14
13.6666666666667	-5.65658631046517e-14
14	-6.78346268045971e-14
14.3333333333333	-8.12683254025615e-14
14.6666666666667	-9.72000258059325e-14
15	-1.15962794922098e-13
15.3333333333333	-1.38056233112138e-13
15.6666666666667	-1.63924429585904e-13
16	-1.94011473553246e-13
16.3333333333333	-2.28983498828939e-13
16.6666666666667	-2.69395616925294e-13
17	-3.1596947280832e-13
17.3333333333333	-3.69482222595252e-13
17.6666666666667	-4.30655511252098e-13
18	-5.00488539501021e-13
18.3333333333333	-5.79813974610488e-13
18.6666666666667	-6.69853061907588e-13
19	-7.71549490963253e-13
19.3333333333333	-8.86291040558262e-13
19.6666666666667	-1.01529895601971e-12
20	-1.16001652727959e-12
20.3333333333333	-1.32194255542117e-12
20.6666666666667	-1.50274237498138e-12
20.68	0
20.6666666666667	1.50274700285181e-12
20.3333333333333	1.32193032365208e-12
20	1.15998411567513e-12
19.6666666666667	1.01527979765375e-12
19.3333333333333	8.86280905141749e-13
19	7.71571437005668e-13
18.6666666666667	6.69835517198823e-13
18.3333333333333	5.79847249228979e-13
18	5.00475327869231e-13
17.6666666666667	4.3067329157783e-13
17.3333333333333	3.69475992449076e-13
17	3.15994880196111e-13
16.6666666666667	2.6941374099691e-13
16.3333333333333	2.28983851594599e-13
16	1.94021491059753e-13
15.6666666666667	1.63902115220828e-13
15.3333333333333	1.38057705606806e-13
15	1.15973189543224e-13
14.6666666666667	9.71827114926107e-14
14.3333333333333	8.12658407770161e-14
14	6.78452124888458e-14
13.6666666666667	5.65828551083225e-14
13.3333333333333	4.71771205973177e-14
13	3.93598760492347e-14
12.6666666666667	3.28933382838581e-14
12.3333333333333	2.75666894852508e-14
12.3333333333332	0
1	5
21.6533333333333	0
21.6666666666667	-2.17664775092885e-12
21.68	0
21.6666666666667	2.17661632187838e-12
21.6533333333333	0
1	35
24.6666666666667	0
24.6666666666667	0
25	0
25.3333333333333	0
25.6666666666667	0
26	0
26.3333333333333	0
26.6666666666667	0
27	0
27.3333333333333	0
27.6666666666667	0
28	0
28.3333333333333	0
28.6666666666667	0
29	0
29.3333333333333	0
29.6666666666667	0
30	0
29.6666666666667	0
29.3333333333333	0
29	0
28.6666666666667	0
28.3333333333333	0
28	0
27.6666666666667	0
27.3333333333333	0
27	0
26.6666666666667	0
26.3333333333333	0
26	0
25.6666666666667	0
25.3333333333333	0
25	0
24.6666666666667	0
24.6666666666667	0


==> anc/powerat_normalswitched.tikz <==
\pgfplotsset{compat=1.18}%
\begin{tikzpicture}[font=\footnotesize]
\begin{axis}[%
	set layers,
width=\columnwidth-38.5pt,
height=0.73\columnwidth,
at={(0\columnwidth,0\columnwidth)},
point meta min=0,
point meta max=1,
colormap={mymap}{[1pt] rgb(0pt)=(0.2081,0.1663,0.5292); rgb(1pt)=(0.211624,0.189781,0.577676); rgb(2pt)=(0.212252,0.213771,0.626971); rgb(3pt)=(0.2081,0.2386,0.677086); rgb(4pt)=(0.195905,0.264457,0.7279); rgb(5pt)=(0.170729,0.291938,0.779248); rgb(6pt)=(0.125271,0.324243,0.830271); rgb(7pt)=(0.0591333,0.359833,0.868333); rgb(8pt)=(0.0116952,0.38751,0.881957); rgb(9pt)=(0.00595714,0.408614,0.882843); rgb(10pt)=(0.0165143,0.4266,0.878633); rgb(11pt)=(0.0328524,0.443043,0.871957); rgb(12pt)=(0.0498143,0.458571,0.864057); rgb(13pt)=(0.0629333,0.47369,0.855438); rgb(14pt)=(0.0722667,0.488667,0.8467); rgb(15pt)=(0.0779429,0.503986,0.838371); rgb(16pt)=(0.0793476,0.520024,0.831181); rgb(17pt)=(0.0749429,0.537543,0.826271); rgb(18pt)=(0.0640571,0.556986,0.823957); rgb(19pt)=(0.0487714,0.577224,0.822829); rgb(20pt)=(0.0343429,0.596581,0.819852); rgb(21pt)=(0.0265,0.6137,0.8135); rgb(22pt)=(0.0238905,0.628662,0.803762); rgb(23pt)=(0.0230905,0.641786,0.791267); rgb(24pt)=(0.0227714,0.653486,0.776757); rgb(25pt)=(0.0266619,0.664195,0.760719); rgb(26pt)=(0.0383714,0.674271,0.743552); rgb(27pt)=(0.0589714,0.683757,0.725386); rgb(28pt)=(0.0843,0.692833,0.706167); rgb(29pt)=(0.113295,0.7015,0.685857); rgb(30pt)=(0.145271,0.709757,0.664629); rgb(31pt)=(0.180133,0.717657,0.642433); rgb(32pt)=(0.217829,0.725043,0.619262); rgb(33pt)=(0.258643,0.731714,0.595429); rgb(34pt)=(0.302171,0.737605,0.571186); rgb(35pt)=(0.348167,0.742433,0.547267); rgb(36pt)=(0.395257,0.7459,0.524443); rgb(37pt)=(0.44201,0.748081,0.503314); rgb(38pt)=(0.487124,0.749062,0.483976); rgb(39pt)=(0.530029,0.749114,0.466114); rgb(40pt)=(0.570857,0.748519,0.44939); rgb(41pt)=(0.609852,0.747314,0.433686); rgb(42pt)=(0.6473,0.7456,0.4188); rgb(43pt)=(0.683419,0.743476,0.404433); rgb(44pt)=(0.71841,0.741133,0.390476); rgb(45pt)=(0.752486,0.7384,0.376814); rgb(46pt)=(0.785843,0.735567,0.363271); rgb(47pt)=(0.818505,0.732733,0.34979); rgb(48pt)=(0.850657,0.7299,0.336029); rgb(49pt)=(0.882433,0.727433,0.3217); rgb(50pt)=(0.913933,0.725786,0.306276); rgb(51pt)=(0.944957,0.726114,0.288643); rgb(52pt)=(0.973895,0.731395,0.266648); rgb(53pt)=(0.993771,0.745457,0.240348); rgb(54pt)=(0.999043,0.765314,0.216414); rgb(55pt)=(0.995533,0.786057,0.196652); rgb(56pt)=(0.988,0.8066,0.179367); rgb(57pt)=(0.978857,0.827143,0.163314); rgb(58pt)=(0.9697,0.848138,0.147452); rgb(59pt)=(0.962586,0.870514,0.1309); rgb(60pt)=(0.958871,0.8949,0.113243); rgb(61pt)=(0.959824,0.921833,0.0948381); rgb(62pt)=(0.9661,0.951443,0.0755333); rgb(63pt)=(0.9763,0.9831,0.0538)},
xmin=-20,
xmax=30,
xtick distance=10,
xlabel={$x_\mathrm{S}$ in \si{\meter}},
ymin=-20,
ymax=20,
ytick distance=10,
ylabel={$y_\mathrm{S}$ in \si{\meter}},
axis background/.style={fill=white},
xmajorgrids,
ymajorgrids,
colorbar,
colorbar style={ytick distance=0.1}
]
\addplot[fill=lightgray!50!white, draw=none, forget plot,on layer=axis background] table[] {rank_normalswitched-1.tsv};
\addplot[fill=white, draw=none, forget plot] table[] {rank_normalswitched-2.tsv};
\addplot[contour prepared, contour prepared format=matlab, contour/labels=false] table[] {powerat_normalswitched-1.tsv};
\node at (axis cs:10,0){\contour{white}{$\vect p_\mathrm{T}$}};
\node at (axis cs:-10,0){\contour{white}{$\vect p_\mathrm{R}$}};
\end{axis}
\end{tikzpicture}%


==> anc/rank_normal-2.tsv <==
x	y
-8.5	0.800000000000001
-8.33333333333333	0.933333333333334
-8.16666666666667	1.06666666666667
-8	1.2
-7.66666666666667	1.2
-7.5	1.33333333333333
-7.33333333333333	1.46666666666667
-7.16666666666667	1.6
-7	1.73333333333333
-6.83333333333333	1.86666666666667
-6.66666666666667	2
-6.5	2.13333333333333
-6.33333333333333	2.26666666666667
-6.16666666666667	2.4
-6	2.53333333333333
-5.66666666666667	2.53333333333333
-5.5	2.66666666666667
-5.33333333333333	2.8
-5.16666666666667	2.93333333333333
-5	3.06666666666667
-4.83333333333333	3.2
-4.66666666666667	3.33333333333333
-4.33333333333333	3.33333333333333
-4.16666666666667	3.46666666666667
-4	3.6
-3.66666666666667	3.6
-3.5	3.73333333333333
-3.33333333333333	3.86666666666667
-3	3.86666666666667
-2.83333333333333	4
-2.66666666666667	4.13333333333333
-2.33333333333333	4.13333333333333
-2.16666666666667	4.26666666666667
-2	4.4
-1.66666666666667	4.4
-1.33333333333333	4.4
-1.16666666666667	4.53333333333333
-1	4.66666666666667
-0.666666666666668	4.66666666666667
-0.333333333333332	4.66666666666667
0	4.66666666666667
0.333333333333332	4.66666666666667
0.666666666666668	4.66666666666667
1	4.66666666666667
1.33333333333333	4.66666666666667
1.66666666666667	4.66666666666667
2	4.66666666666667
2.16666666666667	4.53333333333333
2.33333333333333	4.4
2.66666666666667	4.4
3	4.4
3.16666666666667	4.26666666666667
3.33333333333333	4.13333333333333
3.66666666666667	4.13333333333333
3.83333333333333	4
4	3.86666666666667
4.16666666666667	3.73333333333333
4.33333333333333	3.6
4.5	3.46666666666667
4.66666666666667	3.33333333333333
4.83333333333333	3.2
5	3.06666666666667
5.16666666666667	2.93333333333333
5.33333333333333	2.8
5.5	2.66666666666667
5.5	2.4
5.66666666666667	2.26666666666667
5.83333333333333	2.4
5.83333333333333	2.66666666666667
5.83333333333333	2.93333333333333
5.83333333333333	3.2
5.83333333333333	3.46666666666667
5.83333333333333	3.73333333333333
5.83333333333333	4
5.83333333333333	4.26666666666667
5.83333333333333	4.53333333333333
5.83333333333333	4.8
5.83333333333333	5.06666666666667
5.83333333333333	5.33333333333333
6	5.46666666666667
6.16666666666667	5.6
6.16666666666667	5.86666666666667
6.16666666666667	6.13333333333333
6.16666666666667	6.4
6.33333333333333	6.53333333333333
6.5	6.66666666666667
6.5	6.93333333333333
6.66666666666667	7.06666666666667
6.83333333333333	7.2
6.83333333333333	7.46666666666667
7	7.6
7.16666666666667	7.73333333333333
7.16666666666667	8
7.33333333333333	8.13333333333333
7.5	8.26666666666667
7.66666666666667	8.4
7.83333333333333	8.53333333333333
8	8.66666666666667
8.16666666666667	8.8
8.33333333333333	8.93333333333333
8.66666666666667	8.93333333333333
8.83333333333333	9.06666666666667
9	9.2
9.16666666666667	9.33333333333333
9.33333333333333	9.46666666666667
9.66666666666667	9.46666666666667
9.83333333333333	9.6
10	9.73333333333333
10.3333333333333	9.73333333333333
10.6666666666667	9.73333333333333
11	9.73333333333333
11.1666666666667	9.86666666666667
11.3333333333333	10
11.6666666666667	10
12	10
12.3333333333333	10
12.6666666666667	10
12.8333333333333	9.86666666666667
13	9.73333333333333
13.3333333333333	9.73333333333333
13.6666666666667	9.73333333333333
14	9.73333333333333
14.1666666666667	9.6
14.3333333333333	9.46666666666667
14.6666666666667	9.46666666666667
15	9.46666666666667
15.1666666666667	9.33333333333333
15.3333333333333	9.2
15.6666666666667	9.2
15.8333333333333	9.06666666666667
16	8.93333333333333
16.1666666666667	8.8
16.3333333333333	8.66666666666667
16.6666666666667	8.66666666666667
16.8333333333333	8.53333333333333
17	8.4
17.1666666666667	8.26666666666667
17.3333333333333	8.13333333333333
17.5	8
17.6666666666667	7.86666666666667
17.8333333333333	7.73333333333333
18	7.6
18.1666666666667	7.46666666666667
18.3333333333333	7.33333333333333
18.5	7.2
18.5	6.93333333333333
18.6666666666667	6.8
18.8333333333333	6.66666666666667
19	6.53333333333333
19.1666666666667	6.4
19.1666666666667	6.13333333333333
19.3333333333333	6
19.5	5.86666666666667
19.6666666666667	5.73333333333333
19.8333333333333	5.6
19.8333333333333	5.33333333333333
20	5.2
20.1666666666667	5.06666666666667
20.1666666666667	4.8
20.1666666666667	4.53333333333333
20.3333333333333	4.4
20.5	4.26666666666667
20.5	4
20.5	3.73333333333333
20.6666666666667	3.6
20.8333333333333	3.46666666666667
20.8333333333333	3.2
20.8333333333333	2.93333333333333
20.8333333333333	2.66666666666667
21	2.53333333333333
21.1666666666667	2.4
21.1666666666667	2.13333333333333
21.1666666666667	1.86666666666667
21.1666666666667	1.6
21.1666666666667	1.33333333333333
21.1666666666667	1.06666666666667
21.1666666666667	0.800000000000001
21.1666666666667	0.533333333333335
21.1666666666667	0.266666666666666
21.1666666666667	0
21.1666666666667	-0.266666666666666
21.1666666666667	-0.533333333333335
21.1666666666667	-0.800000000000001
21.1666666666667	-1.06666666666667
21.1666666666667	-1.33333333333333
21.1666666666667	-1.6
21.1666666666667	-1.86666666666667
21.1666666666667	-2.13333333333333
21.1666666666667	-2.4
21	-2.53333333333333
20.8333333333333	-2.66666666666667
20.8333333333333	-2.93333333333333
20.8333333333333	-3.2
20.8333333333333	-3.46666666666667
20.6666666666667	-3.6
20.5	-3.73333333333333
20.5	-4
20.5	-4.26666666666667
20.3333333333333	-4.4
20.1666666666667	-4.53333333333333
20.1666666666667	-4.8
20.1666666666667	-5.06666666666667
20	-5.2
19.8333333333333	-5.33333333333333
19.8333333333333	-5.6
19.6666666666667	-5.73333333333333
19.5	-5.86666666666667
19.3333333333333	-6
19.1666666666667	-6.13333333333333
19.1666666666667	-6.4
19	-6.53333333333333
18.8333333333333	-6.66666666666667
18.6666666666667	-6.8
18.5	-6.93333333333333
18.5	-7.2
18.3333333333333	-7.33333333333333
18.1666666666667	-7.46666666666667
18	-7.6
17.8333333333333	-7.73333333333333
17.6666666666667	-7.86666666666667
17.5	-8
17.3333333333333	-8.13333333333333
17.1666666666667	-8.26666666666667
17	-8.4
16.8333333333333	-8.53333333333333
16.6666666666667	-8.66666666666667
16.3333333333333	-8.66666666666667
16.1666666666667	-8.8
16	-8.93333333333333
15.8333333333333	-9.06666666666667
15.6666666666667	-9.2
15.3333333333333	-9.2
15.1666666666667	-9.33333333333333
15	-9.46666666666667
14.6666666666667	-9.46666666666667
14.3333333333333	-9.46666666666667
14.1666666666667	-9.6
14	-9.73333333333333
13.6666666666667	-9.73333333333333
13.3333333333333	-9.73333333333333
13	-9.73333333333333
12.8333333333333	-9.86666666666667
12.6666666666667	-10
12.3333333333333	-10
12	-10
11.6666666666667	-10
11.3333333333333	-10
11.1666666666667	-9.86666666666667
11	-9.73333333333333
10.6666666666667	-9.73333333333333
10.3333333333333	-9.73333333333333
10	-9.73333333333333
9.83333333333333	-9.6
9.66666666666667	-9.46666666666667
9.33333333333333	-9.46666666666667
9.16666666666667	-9.33333333333333
9	-9.2
8.83333333333333	-9.06666666666667
8.66666666666667	-8.93333333333333
8.33333333333333	-8.93333333333333
8.16666666666667	-8.8
8	-8.66666666666667
7.83333333333333	-8.53333333333333
7.66666666666667	-8.4
7.5	-8.26666666666667
7.33333333333333	-8.13333333333333
7.16666666666667	-8
7.16666666666667	-7.73333333333333
7	-7.6
6.83333333333333	-7.46666666666667
6.83333333333333	-7.2
6.66666666666667	-7.06666666666667
6.5	-6.93333333333333
6.5	-6.66666666666667
6.33333333333333	-6.53333333333333
6.16666666666667	-6.4
6.16666666666667	-6.13333333333333
6.16666666666667	-5.86666666666667
6.16666666666667	-5.6
6	-5.46666666666667
5.83333333333333	-5.33333333333333
5.83333333333333	-5.06666666666667
5.83333333333333	-4.8
5.83333333333333	-4.53333333333333
5.83333333333333	-4.26666666666667
5.83333333333333	-4
5.83333333333333	-3.73333333333333
5.83333333333333	-3.46666666666667
5.83333333333333	-3.2
5.83333333333333	-2.93333333333333
5.83333333333333	-2.66666666666667
5.83333333333333	-2.4
5.66666666666667	-2.26666666666667
5.5	-2.4
5.5	-2.66666666666667
5.33333333333333	-2.8
5.16666666666667	-2.93333333333333
5	-3.06666666666667
4.83333333333333	-3.2
4.66666666666667	-3.33333333333333
4.5	-3.46666666666667
4.33333333333333	-3.6
4.16666666666667	-3.73333333333333
4	-3.86666666666667
3.83333333333333	-4
3.66666666666667	-4.13333333333333
3.33333333333333	-4.13333333333333
3.16666666666667	-4.26666666666667
3	-4.4
2.66666666666667	-4.4
2.33333333333333	-4.4
2.16666666666667	-4.53333333333333
2	-4.66666666666667
1.66666666666667	-4.66666666666667
1.33333333333333	-4.66666666666667
1	-4.66666666666667
0.666666666666668	-4.66666666666667
0.333333333333332	-4.66666666666667
0	-4.66666666666667
-0.333333333333332	-4.66666666666667
-0.666666666666668	-4.66666666666667
-1	-4.66666666666667
-1.16666666666667	-4.53333333333333
-1.33333333333333	-4.4
-1.66666666666667	-4.4
-2	-4.4
-2.16666666666667	-4.26666666666667
-2.33333333333333	-4.13333333333333
-2.66666666666667	-4.13333333333333
-2.83333333333333	-4
-3	-3.86666666666667
-3.33333333333333	-3.86666666666667
-3.5	-3.73333333333333
-3.66666666666667	-3.6
-4	-3.6
-4.16666666666667	-3.46666666666667
-4.33333333333333	-3.33333333333333
-4.66666666666667	-3.33333333333333
-4.83333333333333	-3.2
-5	-3.06666666666667
-5.16666666666667	-2.93333333333333
-5.33333333333333	-2.8
-5.5	-2.66666666666667
-5.66666666666667	-2.53333333333333
-6	-2.53333333333333
-6.16666666666667	-2.4
-6.33333333333333	-2.26666666666667
-6.5	-2.13333333333333
-6.66666666666667	-2
-6.83333333333333	-1.86666666666667
-7	-1.73333333333333
-7.16666666666667	-1.6
-7.33333333333333	-1.46666666666667
-7.5	-1.33333333333333
-7.66666666666667	-1.2
-8	-1.2
-8.16666666666667	-1.06666666666667
-8.33333333333333	-0.933333333333334
-8.5	-0.800000000000001


==> anc/rank_normal-3.tsv <==
x	y
5.83333333333333	-1.6
6	-1.73333333333333
6.16666666666667	-1.6
6.16666666666667	-1.33333333333333
6	-1.2
5.83333333333333	-1.33333333333333
5.83333333333333	-1.6


==> anc/rank_normal-4.tsv <==
x	y
5.83333333333333	1.33333333333333
6	1.2
6.16666666666667	1.33333333333333
6.16666666666667	1.6
6	1.73333333333333
5.83333333333333	1.6
5.83333333333333	1.33333333333333


==> anc/rank_normalswitched-1.tsv <==
x	y
-20	-20
-20	20
30	20
30	-20


==> anc/rank_normalswitched-2.tsv <==
x	y
9.5	-0.800000000000001
9.33333333333333	-0.933333333333334
9.16666666666667	-1.06666666666667
9.16666666666667	-1.33333333333333
9	-1.46666666666667
8.66666666666667	-1.46666666666667
8.5	-1.6
8.33333333333333	-1.73333333333333
8	-1.73333333333333
7.66666666666667	-1.73333333333333
7.33333333333333	-1.73333333333333
7.16666666666667	-1.6
7	-1.46666666666667
6.83333333333333	-1.33333333333333
6.66666666666667	-1.2
6.5	-1.33333333333333
6.66666666666667	-1.46666666666667
6.83333333333333	-1.6
7	-1.73333333333333
7.16666666666667	-1.86666666666667
7.33333333333333	-2
7.66666666666667	-2
7.83333333333333	-2.13333333333333
8	-2.26666666666667
8.33333333333333	-2.26666666666667
8.66666666666667	-2.26666666666667
9	-2.26666666666667
9.16666666666667	-2.13333333333333
9.33333333333333	-2
9.66666666666667	-2
9.83333333333333	-1.86666666666667
10	-1.73333333333333
10.1666666666667	-1.6
10.3333333333333	-1.46666666666667
10.5	-1.33333333333333
10.5	-1.06666666666667
10.6666666666667	-0.933333333333334
11	-0.933333333333334
11.1666666666667	-0.800000000000001
11.3333333333333	-0.666666666666668
11.5	-0.533333333333335
11.6666666666667	-0.4
11.8333333333333	-0.266666666666666
12	-0.133333333333333
12.1666666666667	0
12	0.133333333333333
11.8333333333333	0.266666666666666
11.6666666666667	0.4
11.5	0.533333333333335
11.3333333333333	0.666666666666668
11.1666666666667	0.800000000000001
11	0.933333333333334
10.6666666666667	0.933333333333334
10.5	1.06666666666667
10.5	1.33333333333333
10.3333333333333	1.46666666666667
10.1666666666667	1.6
10	1.73333333333333
9.83333333333333	1.86666666666667
9.66666666666667	2
9.33333333333333	2
9.16666666666667	2.13333333333333
9	2.26666666666667
8.66666666666667	2.26666666666667
8.33333333333333	2.26666666666667
8	2.26666666666667
7.83333333333333	2.13333333333333
7.66666666666667	2
7.33333333333333	2
7.16666666666667	1.86666666666667
7	1.73333333333333
6.83333333333333	1.6
6.66666666666667	1.46666666666667
6.5	1.33333333333333
6.66666666666667	1.2
6.83333333333333	1.33333333333333
7	1.46666666666667
7.16666666666667	1.6
7.33333333333333	1.73333333333333
7.66666666666667	1.73333333333333
8	1.73333333333333
8.33333333333333	1.73333333333333
8.5	1.6
8.66666666666667	1.46666666666667
9	1.46666666666667
9.16666666666667	1.33333333333333
9.16666666666667	1.06666666666667
9.33333333333333	0.933333333333334
9.5	0.800000000000001

